The HST-Gaia Near-Infrared Astrometric Reference Frame near the Milky Way Galactic Center

We present the first high-precision proper motion catalog, tied to the International Celestial Reference System (ICRS), of infrared astrometric reference stars within R $\leq$ 25" (1 pc) of the central supermassive black hole at the Galactic center (GC). This catalog contains $\sim$2,900 sources in a highly extinguished region that is inaccessible via Gaia. New astrometric measurements are extracted from HST observations (14 epochs, 2010 - 2023) and transformed into the ICRS using 40 stars in common with Gaia-DR3. We implement a new method for modeling proper motions via Gaussian Processes that accounts for systematic errors, greatly improving measurement accuracy. Proper motion and position measurements reach precisions of $\sim$0.03 mas/yr and $\sim$0.11 mas, respectively, representing a factor of $\sim$20x improvement over previous ICRS proper motion catalogs in the region. These measurements define a novel HST-Gaia reference frame that is consistent with Gaia-CRF3 to within 0.025 mas/yr in proper motion and 0.044 mas in position, making it the first ICRS-based reference frame precise enough to probe the distribution of extended mass within the orbits of stars near SgrA*. In addition, HST-Gaia provides an independent test of the radio measurements of stellar masers that form the basis of current GC reference frames. We find that the HST-Gaia and radio measurements are consistent to within 0.041 mas/yr in proper motion and 0.54 mas in position at 99.7% confidence. Gaia-DR4 is expected to reduce the HST-Gaia reference frame uncertainties by another factor of $\sim$2x, further improving the reference frame for dynamical studies.

==> anc/datafile2.txt <==
Title: The HST-Gaia Near-Infrared Astrometric Reference Frame 
       near the Milky Way Galactic Center 
Authors: Hosek M.W., Do T., Martinez G.D., Lewis-Merrill R., 
         Ghez A.M., Lu J.R., Sakai S., Anderson J. 
Table: Primary Reference Stars: Gaia DR3 Catalog Measurements
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label  Explanations
--------------------------------------------------------------------------------
   1- 19 I19    ---      Gaia   Gaia DR3 identifier
  21- 25 F5.2   mag      Gmag   Mean Gaia DR3 G band magnitude
  27- 38 F12.8  deg      RAdeg  Right Ascension in decimal degrees (ICRS at Epoch=J2016.0)
  40- 44 F5.3   mas    e_RAdeg  Uncertainty in RAdeg (1) 
  46- 57 F12.8  deg      DEdeg  Declination in decimal degrees (ICRS at Epoch=J2016.0)
  59- 63 F5.3   mas    e_DEdeg  Uncertainty in DEdeg
  65- 70 F6.3   mas/yr   pmRA   Proper motion along RA (1) 
  72- 76 F5.3   mas/yr e_pmRA   Uncertainty in pmRA (1) 
  78- 83 F6.3   mas/yr   pmDE   Proper motion along DE
  85- 89 F5.3   mas/yr e_pmDE   Uncertainty in pmDE
--------------------------------------------------------------------------------
Note (1): These values are multiplied by cos(DE).
--------------------------------------------------------------------------------
4057481683573622528 18.24 266.39940889 0.173 -29.01953897 0.138  2.050 0.202 -4.857 0.130 
4057481683573626880 15.88 266.39651474 0.043 -29.01633561 0.033  0.263 0.049 -2.250 0.031 
4057481717933348608 17.39 266.41697834 0.101 -29.02998491 0.080 -6.113 0.118 -5.658 0.073 
4057481717933350528 17.99 266.41359224 0.149 -29.02779105 0.120 -7.100 0.173 -5.444 0.108 
4057481717933358848 17.25 266.41955472 0.094 -29.02096452 0.072  1.789 0.110  0.788 0.066 
4057481717933359360 18.04 266.41333717 0.147 -29.02119722 0.119  0.019 0.174 -5.168 0.111 
4057481717934037760 19.12 266.41807115 0.326 -29.03107056 0.258  3.333 0.371  1.031 0.229 
4057481717938509312 18.59 266.41397518 0.198 -29.02023107 0.159 -1.315 0.246 -3.164 0.152 
4057481722235384320 15.12 266.41521387 0.029 -29.02387599 0.024 -0.223 0.036 -1.737 0.022 
4057481722235386368 18.56 266.41602804 0.201 -29.01701274 0.158  1.363 0.239  2.421 0.147 
4057481752293115648 17.16 266.42402709 0.089 -29.01002069 0.072  4.395 0.103 -4.045 0.066 
4057481786652839040 18.34 266.40122800 0.180 -29.01806289 0.145  9.362 0.211 -0.336 0.137 
4057481786652843136 18.47 266.41750182 0.192 -29.01430921 0.153 -3.761 0.224 -3.796 0.140 
4057481786652844160 15.72 266.40510644 0.039 -29.01447840 0.031 -0.611 0.045 -4.390 0.030 
4057481786652848512 17.47 266.40522729 0.107 -29.01004393 0.083 -6.208 0.127 -3.930 0.076 
4057481786652854784 18.01 266.40735138 0.143 -29.00549310 0.114  4.302 0.173  1.137 0.106 
4057481786653520896 18.94 266.39777742 0.324 -29.01457843 0.263 -0.595 0.392 -1.141 0.243 
4057481790947275264 18.99 266.40635388 0.274 -29.02098664 0.221  5.093 0.330 -2.836 0.205 
4057481790947281536 19.01 266.40929648 0.277 -29.01119401 0.223 -0.344 0.324 -1.276 0.206 
4057481790954865536 16.15 266.40929088 0.053 -29.01588965 0.041 -0.337 0.057 -2.917 0.039 
4057481821013263360 19.00 266.41331079 0.281 -29.00328519 0.227  1.434 0.339 -0.672 0.212 
4057481889732059520 18.25 266.39564283 0.164 -29.01407089 0.131 -9.102 0.200 -1.781 0.124 
4057481889732060288 16.96 266.39334823 0.075 -29.01266900 0.059 -6.216 0.085 -8.011 0.055 
4057481894027446400 20.19 266.38830728 1.349 -29.00966524 1.050 -3.944 1.221 -2.922 0.901 
4057481992811276544 17.98 266.39732273 0.174 -29.01157630 0.143 -0.961 0.211 -7.102 0.128 
4057481992811280768 18.26 266.39469028 0.161 -29.00826403 0.131 -4.194 0.200 -4.394 0.122 
4057482027171032832 18.17 266.40686511 0.147 -28.99765045 0.119 -0.629 0.184 -2.996 0.113 
4057482027171037696 17.32 266.40882212 0.096 -28.99376901 0.078 -0.051 0.121 -2.139 0.072 
4057482027171038976 18.40 266.40783464 0.175 -28.99223532 0.143 -0.149 0.222 -1.049 0.135 
4057482027171041664 18.65 266.41137289 0.233 -28.99079794 0.191 -0.096 0.263 -4.364 0.177 
4057482027171043200 18.82 266.41328990 0.225 -28.98980592 0.181 -1.333 0.280 -1.720 0.171 
4057482031473040768 16.98 266.41556930 0.072 -28.99233161 0.057 -4.319 0.085 -3.642 0.053 
4057482130250236544 18.25 266.43641245 0.159 -29.00643757 0.130  1.019 0.198 -5.122 0.122 
4057482130250238208 18.34 266.44198991 0.171 -29.00562337 0.139 -0.389 0.212 -1.449 0.131 
4057482130250242176 18.76 266.43662574 0.218 -29.00213695 0.176 -1.305 0.270 -3.390 0.165 
4057482134552243840 16.50 266.44108540 0.056 -29.00346699 0.045  5.859 0.065 -2.585 0.041 
4057482198969726848 18.82 266.43019807 0.232 -28.99553642 0.190 -4.378 0.265 -2.471 0.176 
4057482198969733376 18.22 266.42593029 0.157 -28.99060787 0.130 -1.957 0.198 -1.304 0.122 
4057482203271728640 18.82 266.42658424 0.236 -28.99427207 0.191  1.810 0.296 -0.516 0.178 
4057482203271729536 19.09 266.42536578 0.299 -28.99399580 0.236 -5.350 0.349 -1.086 0.211 


==> anc/datafile3.txt <==
Title: The HST-Gaia Near-Infrared Astrometric Reference Frame 
       near the Milky Way Galactic Center 
Authors: Hosek M.W., Do T., Martinez G.D., Lewis-Merrill R., 
         Ghez A.M., Lu J.R., Sakai S., Anderson J. 
Table: HST-Gaia Proper Motions: ICRS Coordinates
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---      ID      HST star identifier
  16- 27 F12.8  deg      RAdeg   Right Ascension in decimal degrees at t0 (J2000)
  29- 40 F12.8  deg      DEdeg   Declination in decimal degrees at t0 (J2000)
  42- 45 F4.2   mas    e_RAdeg   Uncertainty in RAdeg (1) (2)
  47- 50 F4.2   mas    e_DEdeg   Uncertainty in DEdeg (2)
  52- 57 F6.2   mas/yr   pmRA    Proper motion along RA (1) 
  59- 62 F4.2   mas/yr e_pmRA    Uncertainty in pmRA (1) (2)
  64- 69 F6.2   mas/yr   pmDE    Proper motion along DE
  71- 74 F4.2   mas/yr e_pmDE    Uncertainty in pmDE (2)
  76- 84 F9.4   yr       t0      Reference epoch of HST-Gaia proper motions (3)
  86- 89 F4.2   ---      chi2RA  LOO reduced {chi}^2^ value for pmRA fits (4)
  91- 94 F4.2   ---      chi2DE  LOO reduced {chi}^2^ value for pmDE fits (4)
  96- 97 I2     ---      N       Number of F153M epochs observed
  99-100 I2     ---      Model   Kinematic model used (5)
 102-102 I1     ---      Ref     Reference star type (6)
 104-122 A19    ---      AName   Alternate name (7)
--------------------------------------------------------------------------------
Note (1): These values are multiplied by cos(DE).
Note (2): The reported uncertainties do not include the systematic uncertainty between the HST-Gaia and Gaia-CRF3 reference frames as discussed in section 3.3
Note (3): calculated as the astrometric-error weighted average time across the epoch dates in Table 1.
Note (4): See equation 8.
Note (5): 
    0 = poly-only;
    1 = poly+conf;
    2 = poly+sqexp;
    3 = poly+add;
    5 = poly+step.
Note (6):
    0 = Secondary reference star;
    1 = primary reference star;
    2 = maser.
Note (7): If applicable (either from Sakai et al. (2019) [2019ApJ...873...65S]
          or the Gaia-DR3 catalog).
--------------------------------------------------------------------------------
HST_NSC_007314 266.41680951 -29.00792399 3.76 3.84  -8.97 0.90   4.47 0.89 2018.4467 1.08 0.99 11  1 0 S0-6                
HST_NSC_007079 266.41689152 -29.00800914 1.01 1.00   4.86 0.25 -10.73 0.25 2015.4906 1.75 2.00  9  0 0 S0-9                
HST_NSC_006757 266.41697611 -29.00795541 0.43 0.42   0.16 0.18  -6.44 0.18 2019.6907 0.76 0.56 14  0 0 S0-13               
HST_NSC_007316 266.41663396 -29.00772225 5.06 1.06  -2.26 0.94  -3.11 0.30 2019.3942 1.16 0.59 12  2 0 S0-12               
HST_NSC_007214 266.41657304 -29.00792728 0.40 0.46  -0.20 0.08  -7.48 0.10 2018.5698 0.90 0.96 14  2 0 S0-14               
HST_NSC_007322 266.41690889 -29.00759950 1.25 1.25 -11.58 0.38  -2.59 0.38 2012.8189 1.27 1.80  9  0 0 S1-3                
HST_NSC_006751 266.41690777 -29.00807787 5.72 5.27  -6.56 0.92  -1.09 0.88 2013.5218 0.43 0.86 11  2 0 S1-5                
HST_NSC_016387 266.41654287 -29.00772010 9.01 2.66   4.42 1.83  -7.26 0.66 2017.8891 0.60 1.03  9  5 0 S1-26               
HST_NSC_007323 266.41715087 -29.00782874 0.84 0.58   2.01 0.16  -4.64 0.13 2017.6056 0.65 0.90 14  2 0 S1-1                
HST_NSC_006701 266.41711206 -29.00767334 0.24 0.22 -12.59 0.05   1.45 0.04 2018.6155 0.60 0.66 13  2 0 irs16C              
HST_NSC_007303 266.41711130 -29.00801651 2.18 0.45   6.05 0.37  -1.48 0.11 2018.5453 1.22 0.87 10  2 0 S1-4                
HST_NSC_013591 266.41684659 -29.00750325 0.11 0.10   2.89 0.03  -4.96 0.02 2018.1927 1.80 1.64 14  0 0 irs16NW             
HST_NSC_001147 266.41647546 -29.00803307 0.76 0.75  -7.88 0.16  -9.19 0.16 2019.2305 0.66 1.63  8  0 0 S1-32               
HST_NSC_007207 266.41658493 -29.00812120 1.96 1.90  10.48 0.29  -7.66 0.28 2012.6814 0.64 0.93 13  2 0 S1-12               
HST_NSC_050069 266.41645979 -29.00762862 0.67 0.66 -14.11 0.38  -0.63 0.37 2021.3399 3.39 1.24  7  0 0 S1-6                
HST_NSC_007108 266.41709037 -29.00812410 1.55 1.39  -0.31 0.28  -6.73 0.26 2019.5298 1.04 0.91 13  5 0 S1-34               
HST_NSC_007209 266.41639995 -29.00795729 0.20 0.20   3.01 0.04 -13.63 0.04 2016.1813 2.47 0.52  5  0 0 S1-14               
HST_NSC_017015 266.41637528 -29.00771831 0.80 0.29  -3.60 0.16  -9.84 0.06 2018.3854 0.68 0.88 14  5 0 S1-15               
HST_NSC_006759 266.41717678 -29.00810034 0.29 0.47   3.61 0.06  -2.42 0.10 2018.1977 0.51 1.11 14  5 0 irs16SW             
HST_NSC_001551 266.41644097 -29.00812146 0.48 0.59  -5.23 0.10 -13.04 0.12 2016.2483 0.91 0.92 13  2 0 S1-13               
HST_NSC_016433 266.41632974 -29.00799489 0.81 0.14   5.32 0.16  -8.81 0.03 2017.9578 0.68 1.14 11  5 0 S1-22               
HST_NSC_016439 266.41629595 -29.00783672 1.29 0.80   2.58 0.26 -12.54 0.18 2020.2609 0.77 0.95 14  5 0 S1-21               
HST_NSC_013646 266.41695715 -29.00740213 0.45 1.04   0.71 0.14  -6.46 0.21 2020.5983 0.46 0.91  8  2 0 S1-20               
HST_NSC_007127 266.41733550 -29.00786471 1.39 1.16  -4.41 0.39  -3.91 0.33 2019.3566 0.73 0.39 11  2 0 S1-53               
HST_NSC_001221 266.41695895 -29.00829145 4.94 0.75  -0.64 0.69  -9.83 0.17 2020.0175 0.66 0.63 14  2 0 S1-17               
HST_NSC_016651 266.41681575 -29.00736896 1.89 2.71  -2.76 0.34  -7.50 0.46 2014.5373 0.77 1.02 11  2 0 S1-52               
HST_NSC_013514 266.41653280 -29.00742527 1.66 1.81 -10.67 0.33  -5.28 0.36 2018.2844 0.99 1.01 13  5 0 S1-18               
HST_NSC_003619 266.41653257 -29.00826725 0.15 0.36   1.33 0.04  -9.38 0.08 2017.8983 0.75 0.75 14  5 0 S1-23               
HST_NSC_050046 266.41623663 -29.00780726 1.86 0.55  -9.46 0.85  -7.91 0.34 2020.4865 0.88 0.85  8  2 0 S1-49               
HST_NSC_007215 266.41704564 -29.00831929 0.15 0.40  -0.54 0.04 -12.26 0.08 2018.6385 0.88 1.12 13  5 0 S1-24               
HST_NSC_013505 266.41632506 -29.00747578 0.43 0.16   1.71 0.08 -11.67 0.04 2018.5826 0.80 1.25 12  2 0 irs29N              
HST_NSC_001135 266.41633437 -29.00823091 0.90 0.99  -0.01 0.20  -5.64 0.22 2017.1603 0.90 0.75 14  2 0 S2-3                
HST_NSC_006700 266.41742445 -29.00801558 3.15 4.58  -3.35 0.58  -3.84 0.79 2019.6011 0.53 0.91 14  2 0 S2-11               
HST_NSC_007475 266.41709530 -29.00732131 0.87 0.49 -11.03 0.16  -4.50 0.10 2014.1114 0.89 0.82 12  2 0 S2-7                
HST_NSC_006709 266.41743549 -29.00766515 0.53 2.62  -5.57 0.11   0.72 0.44 2015.2100 0.65 2.19  9  2 0 irs16CC             
HST_NSC_016382 266.41620530 -29.00758645 0.88 0.88  -1.92 0.21  -4.63 0.21 2018.8076 1.20 0.72 14  0 0 irs29S              
HST_NSC_001134 266.41623159 -29.00816314 0.51 1.00  -0.67 0.15  -2.99 0.24 2020.8489 1.06 0.95 14  5 0 NAN                 
HST_NSC_001941 266.41665758 -29.00842516 0.53 0.51  -4.52 0.14  -3.76 0.14 2019.9682 2.07 0.43  9  0 0 S2-41               
HST_NSC_007317 266.41733574 -29.00822286 6.64 4.72   6.75 1.19  -1.29 0.87 2018.8391 0.42 0.35 14  2 0 NAN                 
HST_NSC_013596 266.41664640 -29.00725256 0.22 0.37  -0.70 0.05  -1.26 0.08 2018.6701 0.79 0.83 11  2 0 S2-2                
HST_NSC_001947 266.41695645 -29.00845547 1.14 1.11  -6.98 0.46 -11.85 0.45 2021.5770 0.80 4.53  5  0 0 NAN                 
HST_NSC_037499 266.41742740 -29.00814748 1.05 1.05   1.97 0.68  -2.28 0.68 2021.3712 0.20 0.33  8  0 0 irs16SW-E           
HST_NSC_006704 266.41753117 -29.00788682 0.24 0.27  -5.43 0.06   0.33 0.06 2017.9038 0.71 0.79 12  2 0 S2-22               
HST_NSC_005419 266.41680603 -29.00848000 0.15 0.19   0.36 0.03 -11.68 0.04 2018.3237 0.57 0.71 13  2 0 irs33N              
HST_NSC_001472 266.41631732 -29.00831681 0.85 0.30   6.27 0.13  -9.57 0.07 2018.4650 1.15 0.85 13  2 0 S2-21               
HST_NSC_013611 266.41690157 -29.00720223 0.17 0.14 -11.85 0.04  -5.07 0.04 2019.0569 1.22 2.21 13  0 0 S2-19               
HST_NSC_013518 266.41643827 -29.00727779 0.60 0.64 -11.87 0.13  -6.94 0.14 2019.6345 0.87 1.04 11  2 0 NAN                 
HST_NSC_006752 266.41725557 -29.00836553 0.11 0.09   5.88 0.03  -5.86 0.02 2018.1177 1.40 1.74 14  0 0 S2-17               
HST_NSC_006698 266.41732711 -29.00736195 3.58 0.90  -3.53 0.55  -6.46 0.21 2017.6866 1.20 0.97 14  2 0 S2-23               
HST_NSC_001201 266.41710134 -29.00845263 2.28 3.97   1.23 0.50  -5.68 0.83 2014.9146 0.98 0.94  6  5 0 S2-55               
HST_NSC_051606 266.41693204 -29.00853018 1.30 1.30  -4.77 0.59  -7.63 0.59 2019.2419 1.50 2.03  9  0 0 S2-198              
HST_NSC_007211 266.41705655 -29.00850530 1.12 0.76  -0.17 0.24  -2.62 0.18 2017.0758 1.27 0.64 10  5 0 S2-25               
HST_NSC_013635 266.41634909 -29.00726643 0.26 0.25  -2.08 0.06  -4.28 0.06 2019.3178 0.52 3.72  7  0 0 NAN                 
HST_NSC_017041 266.41599935 -29.00783565 1.00 0.88  -3.55 0.18  -3.42 0.19 2019.7320 1.44 0.76 14  2 0 S2-200              
HST_NSC_016652 266.41659744 -29.00716144 0.58 0.73  -3.73 0.12  -7.35 0.16 2018.6744 0.61 0.99 13  2 0 S2-63               
HST_NSC_016421 266.41604410 -29.00810003 0.95 0.95  -2.58 0.23  -9.15 0.23 2019.1922 0.90 1.84 14  0 0 S2-67               
HST_NSC_041600 266.41685254 -29.00856342 3.18 3.33  -6.87 0.76  -7.71 0.76 2017.3644 0.58 0.93  7  2 0 S2-212              
HST_NSC_001128 266.41632766 -29.00844404 4.55 2.50  -2.21 1.01  -2.31 0.56 2018.6798 0.53 0.78  7  2 0 NAN                 
HST_NSC_016706 266.41622005 -29.00730198 1.67 1.76  -8.54 0.40  -7.91 0.42 2017.7124 0.81 0.75 12  2 0 S2-68               
HST_NSC_007368 266.41766066 -29.00789592 0.70 1.99 -10.81 0.15  -4.98 0.37 2019.6481 0.78 1.05 12  5 0 S2-31               
HST_NSC_016674 266.41721101 -29.00716444 4.72 8.23  -4.64 0.83  -7.04 1.40 2015.0432 0.83 0.81 11  2 0 S2-254              
HST_NSC_044456 266.41612918 -29.00832849 1.36 1.36   3.37 1.15  -2.53 1.15 2020.1105 2.86 1.46  6  0 0 S2-259              
HST_NSC_016406 266.41652228 -29.00712108 0.46 0.46  -4.96 0.09  -0.36 0.09 2018.1652 1.46 0.80 13  0 0 S2-69               
HST_NSC_007128 266.41764608 -29.00806759 1.51 3.05  -3.11 0.29  -0.74 0.59 2015.8281 0.47 0.81 14  5 0 S2-75               
HST_NSC_013614 266.41682140 -29.00706810 0.33 0.34 -11.93 0.07  -4.62 0.08 2017.7253 0.98 0.62 14  2 0 S2-74               
HST_NSC_017018 266.41598038 -29.00755887 3.54 3.38  -1.54 0.59  -1.60 0.57 2020.6540 1.01 1.21 11  5 0 S2-261              
HST_NSC_001468 266.41625413 -29.00845293 1.57 1.38  -2.23 0.27  -7.61 0.24 2013.3567 0.98 0.86 14  2 0 S2-77               
HST_NSC_016423 266.41590320 -29.00792235 0.24 0.39  -5.14 0.06  -5.41 0.09 2019.4900 1.04 0.77 14  2 0 S2-78               
HST_NSC_006717 266.41748905 -29.00732771 1.62 1.47  -7.37 0.69   0.96 0.58 2020.2868 0.99 1.25  8  2 0 S2-80               
HST_NSC_051632 266.41760125 -29.00745265 1.37 1.37  -2.95 0.50  -7.10 0.50 2020.7947 0.70 1.70  7  0 0 S2-304              
HST_NSC_016187 266.41695331 -29.00705157 3.97 2.58   6.25 1.35  -5.29 1.03 2019.1400 1.21 0.74  6  2 0 S2-273              
HST_NSC_017149 266.41603328 -29.00740215 1.03 1.01  -4.06 0.24  -9.26 0.23 2019.9467 1.14 1.98  9  0 0 S2-316              
HST_NSC_036457 266.41662134 -29.00864099 1.27 1.26  -0.91 0.53  -5.65 0.53 2021.3268 0.13 2.83  6  0 0 NAN                 
HST_NSC_001945 266.41711205 -29.00861559 3.89 4.01  -7.73 0.85  -4.48 0.85 2017.6528 0.29 1.79 10  1 0 S2-319              
HST_NSC_013593 266.41638896 -29.00710213 0.44 0.27  -8.27 0.09  -9.66 0.05 2015.5573 0.71 1.23  9  2 0 NAN                 
HST_NSC_001951 266.41733129 -29.00853101 0.75 1.82  -2.59 0.17  -7.06 0.39 2018.5621 0.90 0.74 12  2 0 S2-84               
HST_NSC_016672 266.41703294 -29.00703625 7.13 3.06   1.03 1.52  -4.89 1.18 2020.3632 0.80 1.21 11  5 0 NAN                 
HST_NSC_013587 266.41716213 -29.00706644 0.20 0.17  -3.52 0.04  -4.14 0.04 2017.8345 0.69 0.82 14  2 0 S2-32               
HST_NSC_037494 266.41767339 -29.00821345 1.91 1.90   5.02 1.22  -3.28 1.22 2021.3262 1.45 1.29  7  0 0 NAN                 
HST_NSC_006716 266.41773201 -29.00759832 0.20 0.18  -0.38 0.04 -14.87 0.04 2018.1136 0.85 0.77 14  2 0 irs16NE             
HST_NSC_013653 266.41689799 -29.00699888 6.56 6.77   9.97 0.64 -10.00 0.56 2018.6917 0.97 0.91 13  1 0 S3-14               
HST_NSC_016889 266.41583245 -29.00787750 1.62 6.17  -3.28 0.66  -1.39 1.21 2020.7485 0.56 0.88 11  5 0 S3-61               
HST_NSC_007278 266.41753758 -29.00726913 2.27 1.94  -5.11 0.58  -8.86 0.45 2017.6944 0.99 0.50  8  2 0 S3-77               
HST_NSC_016237 266.41615000 -29.00717795 0.86 0.85  -3.40 0.20  -8.22 0.20 2018.7159 3.61 1.74  9  0 0 S3-110              
HST_NSC_016649 266.41637809 -29.00704979 0.28 0.27   1.84 0.19  -4.85 0.18 2020.3827 1.52 1.37  9  0 0 S3-17               
HST_NSC_007409 266.41779621 -29.00768788 0.15 0.26   0.99 0.04  -4.94 0.06 2018.2761 1.20 0.85 12  2 0 S3-2                
HST_NSC_007301 266.41779301 -29.00800904 2.96 1.45  -0.70 0.68  -5.38 0.38 2019.9801 1.10 0.90 12  2 0 S3-3                
HST_NSC_001464 266.41633489 -29.00862401 0.10 0.09   4.70 0.03  -7.50 0.02 2018.0766 1.48 2.76 14  0 0 S3-19               
HST_NSC_007329 266.41775205 -29.00815161 0.30 0.34  -0.89 0.07  -0.84 0.08 2018.2464 0.80 0.95 12  5 0 S3-5                
HST_NSC_007497 266.41737900 -29.00709920 1.82 1.34  -9.03 0.39 -10.80 0.28 2017.3236 0.90 1.05 13  2 0 S3-124              
HST_NSC_001484 266.41704732 -29.00871778 0.11 0.09   3.55 0.02  -7.01 0.02 2018.3254 1.12 1.33 13  0 0 irs33E              
HST_NSC_001469 266.41670582 -29.00873981 0.14 0.57  -0.02 0.03  -7.10 0.11 2018.7739 1.03 0.99 13  5 0 S3-22               
HST_NSC_006710 266.41783538 -29.00787421 0.36 0.51  -1.92 0.08 -12.54 0.11 2018.0378 0.84 0.89 14  2 0 S3-6                
HST_NSC_013726 266.41723111 -29.00702342 1.21 0.35 -10.54 0.23  -5.18 0.08 2019.1525 1.86 0.85 12  5 0 S3-25               
HST_NSC_001626 266.41741360 -29.00857168 0.35 0.34  -3.98 0.09  -6.77 0.09 2018.0680 0.82 2.15 14  0 0 S3-7                
HST_NSC_013608 266.41655998 -29.00696385 0.62 0.62   4.58 0.21  -9.21 0.21 2020.0224 1.55 1.48 11  0 0 S3-28               
HST_NSC_001458 266.41600320 -29.00841413 0.13 0.13   2.76 0.03  -4.30 0.03 2017.1616 1.41 0.58 12  0 0 S3-26               
HST_NSC_013615 266.41670211 -29.00692989 1.36 0.61  -4.53 0.26 -12.05 0.13 2016.2739 0.66 0.85 14  2 0 S3-27               
HST_NSC_007213 266.41733093 -29.00864833 0.22 0.22  -4.18 0.05  -1.43 0.05 2017.0374 1.22 1.03 14  0 0 S3-30               
HST_NSC_035676 266.41578249 -29.00758815 3.47 3.46  -6.12 1.01  -3.41 0.99 2019.0012 0.94 0.91  9  1 0 NAN                 
HST_NSC_001120 266.41622572 -29.00862337 1.15 0.46  -2.33 0.24  -4.16 0.10 2017.2190 0.81 0.58 13  2 0 S3-155              
HST_NSC_007279 266.41773519 -29.00739090 1.56 1.56   1.39 0.88  -1.34 0.88 2021.4255 2.52 0.74  6  0 0 NAN                 
HST_NSC_016410 266.41589037 -29.00735425 0.21 0.26  -0.11 0.05   1.14 0.07 2019.0623 0.57 0.67 12  2 0 S3-149              
HST_NSC_007488 266.41787006 -29.00771950 0.96 2.12  -5.69 0.21  -2.30 0.44 2016.7092 1.07 1.00  9  5 0 S3-31               
HST_NSC_001129 266.41679995 -29.00878001 3.91 2.84   4.06 0.83  -5.64 0.62 2018.0255 0.95 0.65 13  5 0 S3-162              
HST_NSC_016393 266.41730651 -29.00700755 7.34 1.84  -8.24 1.55  -3.32 0.42 2017.4106 1.70 0.64  6  2 0 NAN                 
HST_NSC_016677 266.41710023 -29.00693364 1.54 2.90  -4.19 0.35  -3.64 0.64 2017.7342 0.72 0.73 13  2 0 NAN                 
HST_NSC_001182 266.41726682 -29.00869670 0.91 0.45  -1.34 0.18  -4.17 0.10 2019.1755 0.82 0.75 14  2 0 S3-29               
HST_NSC_001547 266.41693348 -29.00878354 1.81 0.61  -4.73 0.33  -7.32 0.13 2019.1854 0.83 0.70 14  5 0 S3-156              
HST_NSC_001126 266.41664145 -29.00877380 0.39 3.71  -7.13 0.08  -0.73 0.57 2015.5224 0.74 0.54 14  2 0 S3-178              
HST_NSC_046530 266.41572341 -29.00774526 2.00 0.47  -1.88 1.70  -3.09 0.43 2022.2670 0.91 1.03  5  2 0 NAN                 
HST_NSC_007281 266.41758041 -29.00718667 1.09 1.08   1.50 0.86  -3.83 0.85 2021.9607 1.22 4.33  5  0 0 NAN                 
HST_NSC_042282 266.41584751 -29.00831301 0.44 0.25  -6.62 0.11  -8.22 0.07 2019.3240 1.01 1.22 11  2 0 irs13E1             
HST_NSC_007406 266.41788943 -29.00798493 0.48 0.48  -1.90 0.11  -5.48 0.11 2019.0185 1.49 0.65 11  1 0 S3-8                
HST_NSC_016657 266.41640723 -29.00694739 1.16 1.90  -7.39 0.26 -10.78 0.38 2018.9921 0.93 0.98 12  2 0 S3-35               
HST_NSC_035805 266.41783071 -29.00820310 0.75 0.77  -3.30 0.43  -6.77 0.45 2020.7023 0.85 0.94  9  5 0 S3-34               
HST_NSC_013557 266.41701139 -29.00689062 0.20 0.42  -3.49 0.05  -7.24 0.09 2018.8799 0.84 0.85 13  2 0 S3-198              
HST_NSC_016979 266.41578236 -29.00746303 2.51 0.99  -4.74 1.07  -8.15 0.57 2020.3904 1.47 0.85  9  2 0 S3-190              
HST_NSC_006707 266.41786339 -29.00814002 0.21 0.22  -3.60 0.05  -0.27 0.05 2019.5661 0.45 1.02 13  2 0 S3-10               
HST_NSC_007417 266.41773367 -29.00728351 7.90 7.10  -0.78 0.67 -14.62 1.08 2014.6484 1.25 0.60  5  1 0 NAN                 
HST_NSC_016413 266.41581206 -29.00737271 0.27 1.29  -1.93 0.16  -0.93 0.50 2020.8640 0.98 0.88 10  2 0 S3-216              
HST_NSC_001538 266.41651023 -29.00879517 0.25 0.30   2.94 0.06  -8.88 0.07 2017.6144 0.95 1.14 13  2 0 S3-208              
HST_NSC_007473 266.41790635 -29.00806614 1.55 0.73  -1.12 0.44  -2.97 0.25 2019.9842 0.78 0.47  9  2 0 S3-36               
HST_NSC_006753 266.41753977 -29.00859688 0.46 4.24  -6.72 0.12  -4.32 0.59 2019.6024 0.40 0.43 14  2 0 S3-12               
HST_NSC_042489 266.41575703 -29.00823776 0.47 0.46  -8.97 0.17  -3.51 0.17 2020.2654 1.20 2.81 10  0 0 irs13E4             
HST_NSC_016634 266.41730344 -29.00694681 0.23 0.22  -0.64 0.06  -3.11 0.06 2018.5809 0.97 1.06 13  1 0 S3-207              
HST_NSC_001944 266.41722323 -29.00877332 3.39 1.65  -3.37 0.60  -8.32 0.38 2020.6916 1.03 1.01  8  2 0 S3-215              
HST_NSC_037747 266.41781231 -29.00736426 2.66 3.61  -7.53 1.64  -9.24 1.89 2022.6751 0.99 0.54  5  2 0 S3-254              
HST_NSC_035775 266.41758632 -29.00709519 0.92 1.59  -2.67 0.27  -2.50 0.46 2018.8799 0.77 0.73  9  3 0 S3-241              
HST_NSC_017167 266.41567484 -29.00760382 0.61 0.61  -6.88 0.13  -9.38 0.13 2015.3354 1.43 1.99 13  0 0 S3-260              
HST_NSC_007498 266.41792543 -29.00755024 0.40 2.19  -5.34 0.09  -7.97 0.40 2019.2271 0.91 0.80 10  5 0 S3-39               
HST_NSC_042329 266.41576515 -29.00832479 0.56 0.19  -9.71 0.16  -5.31 0.08 2020.2009 2.02 0.96  9  2 0 irs13E2             
HST_NSC_007095 266.41789983 -29.00746032 0.38 1.00   0.25 0.09  -3.83 0.20 2017.0813 1.00 0.93  9  2 0 S3-37               
HST_NSC_016809 266.41569503 -29.00818741 0.51 0.49   0.58 0.12  -3.56 0.12 2018.3506 0.84 0.85 10  2 0 S3-291              
HST_NSC_001930 266.41620863 -29.00874152 0.66 1.28  -3.29 0.23 -10.12 0.35 2020.9001 0.89 1.09 11  2 0 S3-256              
HST_NSC_050061 266.41709684 -29.00684258 1.38 1.38  -6.23 0.63  -9.01 0.63 2020.2245 0.02 2.59  6  0 0 NAN                 
HST_NSC_002022 266.41612354 -29.00868989 0.37 1.97  -4.05 0.09  -7.91 0.38 2018.5563 1.08 0.92 13  5 0 S3-268              
HST_NSC_016704 266.41599533 -29.00708291 1.41 1.73  -0.67 0.25  -5.32 0.30 2013.2907 0.96 0.81 13  2 0 S3-284              
HST_NSC_013688 266.41681711 -29.00679977 1.86 1.86  -5.31 0.39  -8.89 0.39 2018.9149 1.76 0.69  8  0 0 S3-302              
HST_NSC_017028 266.41561681 -29.00798620 5.05 1.59   2.52 1.23 -11.03 0.48 2018.6476 0.68 0.49 12  5 0 S3-338              
HST_NSC_016230 266.41591512 -29.00713722 2.25 0.47  -6.92 0.34  -5.96 0.10 2017.8352 1.62 0.79 13  2 0 S3-288              
HST_NSC_035742 266.41607966 -29.00700776 0.76 0.72  -5.23 0.25  -3.16 0.25 2022.0605 0.54 3.39  5  0 0 NAN                 
HST_NSC_016309 266.41729723 -29.00687454 4.00 3.78  -1.57 0.62  -3.85 0.65 2018.3821 1.07 0.82 13  1 0 NAN                 
HST_NSC_015422 266.41565172 -29.00747314 5.21 2.90   4.75 0.97  -9.91 0.52 2016.9675 0.79 0.98  8  2 0 S3-381              
HST_NSC_016580 266.41697883 -29.00677944 1.42 1.42  -6.43 0.41  -5.05 0.42 2020.1369 1.36 1.95 11  0 0 S3-387              
HST_NSC_046755 266.41644102 -29.00681583 1.18 1.18   1.88 0.79  -0.33 0.79 2021.7984 0.07 0.05  5  0 0 S3-331              
HST_NSC_001465 266.41671514 -29.00892167 0.43 0.43  -2.54 0.10  -1.19 0.10 2018.2914 1.02 0.46 14  0 0 S3-370              
HST_NSC_022765 266.41789669 -29.00839371 3.25 3.90   0.76 0.83  -2.81 0.92 2018.4732 0.97 0.67  9  2 0 NAN                 
HST_NSC_016414 266.41554734 -29.00785775 0.38 0.94  -2.06 0.09  -5.52 0.20 2015.1307 0.60 0.72 14  2 0 S3-390              
HST_NSC_006713 266.41805986 -29.00794619 0.47 0.46  -8.15 0.14  -4.41 0.14 2020.4205 0.79 0.87 14  0 0 S4-1                
HST_NSC_001516 266.41593001 -29.00864413 0.15 0.21  -3.56 0.04 -10.21 0.05 2017.8464 0.78 0.87 14  2 0 S3-374              
HST_NSC_006724 266.41802983 -29.00755005 5.28 0.82  -1.95 0.96   4.03 0.17 2018.3729 0.91 0.52 11  5 0 S3-13               
HST_NSC_015595 266.41578101 -29.00718680 2.41 1.42 -11.56 0.51  -2.98 0.36 2019.5570 1.13 0.47  9  2 0 S3-401              
HST_NSC_013627 266.41588853 -29.00705504 2.14 4.51 -10.79 0.42  -5.66 0.82 2015.5394 0.79 0.81 13  5 0 S4-12               
HST_NSC_037745 266.41727292 -29.00889478 2.44 2.43  -7.65 0.87  -5.03 0.87 2021.5496 0.93 2.05  6  0 0 S4-23               
HST_NSC_001926 266.41611787 -29.00879724 0.89 1.22   1.97 0.20  -6.95 0.27 2018.8930 0.90 0.95 13  2 0 S4-31               
HST_NSC_007330 266.41800946 -29.00824474 1.26 1.25  -3.66 0.30  -2.43 0.30 2018.8185 2.38 0.66 14  0 0 S4-46               
HST_NSC_016629 266.41658325 -29.00672491 0.41 0.42  -0.80 0.09  -4.53 0.09 2014.5332 0.65 1.40  6  0 0 S4-24               
HST_NSC_001531 266.41604794 -29.00875933 1.39 5.72  -3.73 0.33  -5.29 1.17 2018.6379 0.74 0.87 14  5 0 S4-22               
HST_NSC_002020 266.41627586 -29.00887698 2.39 1.35   0.05 0.47  -1.50 0.28 2018.9288 1.10 1.00 13  5 0 S4-65               
HST_NSC_006630 266.41758517 -29.00694136 0.16 0.13   1.16 0.05  -0.69 0.05 2019.7481 0.75 1.01 14  0 0 NAN                 
HST_NSC_001124 266.41674392 -29.00898175 2.19 0.85  -2.54 0.57  -3.27 0.24 2019.3162 1.07 1.23 12  2 0 NAN                 
HST_NSC_013499 266.41580825 -29.00710975 0.11 0.19  -1.31 0.03  -5.64 0.05 2018.7171 1.02 0.91 12  2 0 S4-59               
HST_NSC_006728 266.41800477 -29.00739017 0.37 0.26  -1.68 0.08  -7.65 0.06 2018.6916 1.09 0.99 13  2 0 S4-2                
HST_NSC_001149 266.41618447 -29.00884788 0.37 0.37  -2.18 0.09  -7.34 0.09 2018.0670 0.68 1.53 13  0 0 S4-40               
HST_NSC_016434 266.41561807 -29.00736126 0.40 0.17  -8.11 0.08 -10.43 0.04 2018.5566 0.85 0.92 13  5 0 S4-36               
HST_NSC_015468 266.41548728 -29.00784349 1.70 1.98  -3.05 0.47  -9.28 0.57 2017.0336 0.90 0.81  7  2 0 S4-73               
HST_NSC_001933 266.41684005 -29.00900147 0.65 1.33  -4.39 0.15  -8.71 0.28 2016.8229 0.75 0.63 13  2 0 S4-74               
HST_NSC_001473 266.41705020 -29.00899060 0.10 0.08  -3.04 0.02 -10.33 0.02 2018.2847 1.09 2.30 14  0 0 S4-71               
HST_NSC_034563 266.41751279 -29.00684593 1.52 2.55  -6.91 0.44  -8.16 0.74 2018.8333 0.85 0.71 10  5 0 S4-123              
HST_NSC_002090 266.41650795 -29.00898260 1.43 1.11  -2.51 0.36  -9.07 0.28 2015.0395 0.92 0.98  7  5 0 S4-97               
HST_NSC_016808 266.41548609 -29.00808187 0.27 0.25  -6.03 0.08  -0.06 0.08 2019.8550 0.63 1.13 14  0 0 S4-98               
HST_NSC_050053 266.41718356 -29.00671535 1.14 1.13  -3.13 0.89  -4.25 0.89 2019.9266 1.45 2.23  8  0 0 NAN                 
HST_NSC_016486 266.41729478 -29.00674160 1.58 2.41  -2.27 0.34  -2.69 0.51 2017.6854 0.93 0.87 13  2 0 S4-101              
HST_NSC_007084 266.41806741 -29.00740978 1.14 2.52   0.65 0.22 -11.15 0.49 2015.9930 0.90 0.48 12  2 0 1star1187           
HST_NSC_017150 266.41573449 -29.00711923 0.27 2.40  -5.42 0.06   5.40 0.43 2017.4584 0.85 1.60 12  5 0 S4-84               
HST_NSC_001175 266.41590418 -29.00872521 9.34 1.53  -4.88 1.32  -7.19 0.30 2018.1973 1.16 1.45 13  2 0 NAN                 
HST_NSC_007212 266.41752508 -29.00884634 4.77 0.90  -3.60 0.83  -4.59 0.22 2019.5737 0.81 0.76 14  5 0 S4-112              
HST_NSC_001136 266.41726180 -29.00896062 2.65 1.59  -7.73 0.61  -3.81 0.38 2017.5500 0.70 0.88 11  2 0 S4-131              
HST_NSC_001928 266.41640835 -29.00897688 5.40 3.22  -2.75 1.25  -8.52 0.73 2016.0046 0.99 1.01  9  2 0 NAN                 
HST_NSC_007082 266.41785367 -29.00861361 0.20 0.20  -1.00 0.05  -8.67 0.05 2018.2410 0.58 0.90 14  2 0 S4-6                
HST_NSC_046410 266.41817094 -29.00778823 2.75 2.76   0.40 1.51   0.35 1.49 2021.2818 0.24 0.41  8  0 0 S4-3                
HST_NSC_017030 266.41543527 -29.00778217 0.91 1.25  -7.12 0.21  -8.09 0.27 2019.5693 0.93 0.32 14  2 0 S4-122              
HST_NSC_007326 266.41798691 -29.00845232 0.19 0.48  -0.00 0.05  -2.09 0.10 2019.2084 0.74 1.02 13  5 0 S4-129              
HST_NSC_007036 266.41779434 -29.00701141 1.19 0.96  -8.00 0.26  -2.06 0.21 2018.6513 0.72 0.84 13  2 0 S4-140              
HST_NSC_016967 266.41544442 -29.00800854 2.03 1.75  -4.15 0.50  -2.80 0.43 2019.6167 0.83 0.76 13  5 0 NAN                 
HST_NSC_016378 266.41656392 -29.00665158 4.30 4.24  -4.75 0.70  -6.39 0.71 2015.5931 0.91 0.93  6  1 0 S4-147              
HST_NSC_006754 266.41773231 -29.00873745 1.67 0.61  -1.51 0.34  -2.62 0.13 2019.3366 0.46 0.76  8  5 0 S4-143              
HST_NSC_017042 266.41550710 -29.00742679 0.54 0.43  -5.42 0.11 -11.40 0.09 2018.6447 0.92 1.23 13  5 0 irs34W              
HST_NSC_013645 266.41620518 -29.00674286 0.22 0.60  -0.60 0.05  -8.24 0.12 2016.6235 0.99 0.87 14  2 0 S4-168              
HST_NSC_007324 266.41795515 -29.00853485 0.17 0.20  -1.51 0.04 -12.09 0.05 2018.1680 0.65 0.78 13  2 0 S4-4                
HST_NSC_007037 266.41790536 -29.00708696 3.63 0.68  -2.83 0.67  -4.39 0.17 2018.3754 0.67 0.64 13  2 0 S4-152              
HST_NSC_001923 266.41654401 -29.00904705 3.22 2.67   1.80 0.56  -9.60 0.65 2015.3241 0.52 1.41  5  1 0 NAN                 
HST_NSC_007491 266.41821128 -29.00790808 0.35 0.34  -1.80 0.11  -3.43 0.11 2017.9119 0.60 0.84  6  0 0 S4-161              
HST_NSC_001526 266.41578799 -29.00868976 1.46 9.35  -6.01 0.30  -1.42 1.78 2016.0804 1.04 0.95 11  2 0 S4-173              
HST_NSC_001507 266.41601460 -29.00886481 0.47 1.34   3.98 0.09  -2.02 0.24 2018.7770 0.48 0.79 14  5 0 S4-197              
HST_NSC_006535 266.41799740 -29.00717498 1.41 3.98  -0.81 0.30  -2.71 0.84 2016.4528 0.73 0.86 14  2 0 S4-167              
HST_NSC_001535 266.41662795 -29.00906136 0.37 0.82  -5.06 0.10  -7.66 0.21 2013.4755 0.73 0.97  7  5 0 S4-170              
HST_NSC_013595 266.41607324 -29.00678535 1.42 0.87  -2.18 0.43  -5.56 0.27 2019.8176 1.11 0.61  6  2 0 irs3E               
HST_NSC_034546 266.41754914 -29.00678584 2.61 1.70  -7.00 0.75  -2.37 0.73 2020.3853 0.36 0.80  9  2 0 S4-195              
HST_NSC_013567 266.41705840 -29.00662185 1.20 1.17  -3.36 0.68  -4.57 0.67 2021.5989 0.90 2.83  6  0 0 S4-369              
HST_NSC_007439 266.41815792 -29.00744951 1.05 0.78  -2.61 0.24  -3.51 0.18 2019.9743 0.93 1.07 13  2 0 S4-176              
HST_NSC_016963 266.41548985 -29.00834227 0.76 0.76  -4.27 0.28  -9.45 0.28 2020.8992 0.60 1.58 13  0 0 S4-188              
HST_NSC_016797 266.41544013 -29.00822282 0.17 0.69  -3.44 0.05  -9.28 0.13 2019.8711 0.75 0.78 13  5 0 S4-180              
HST_NSC_016234 266.41581357 -29.00693367 2.80 3.79  -3.56 0.59  -7.80 0.82 2018.1397 0.60 1.06 12  2 0 S4-204              
HST_NSC_001537 266.41753095 -29.00893041 4.26 2.44   2.70 0.72  -1.33 0.43 2020.8969 1.23 1.56 13  5 0 S4-196              
HST_NSC_016331 266.41552151 -29.00842312 0.10 0.42  -1.79 0.03  -7.21 0.09 2018.3281 0.51 0.88 14  5 0 S4-207              
HST_NSC_001130 266.41711332 -29.00908207 0.51 0.49   0.51 0.15 -11.14 0.14 2020.1323 1.32 3.10 14  0 0 S4-181              
HST_NSC_037495 266.41810204 -29.00727925 1.82 1.80   4.39 1.24  11.22 1.23 2022.0555 2.41 1.83  9  0 0 NAN                 
HST_NSC_016639 266.41742256 -29.00669038 0.48 4.52  -3.71 0.12  -8.51 0.83 2018.7553 0.38 1.02  6  2 0 S4-220              
HST_NSC_037533 266.41747959 -29.00897830 3.20 1.87  -6.78 1.39 -10.22 0.84 2019.8041 0.81 0.62  7  2 0 S4-217              
HST_NSC_051591 266.41696152 -29.00911624 2.51 2.50  -8.89 1.48   6.56 1.47 2020.1305 2.57 1.46  6  0 0 S4-266              
HST_NSC_015467 266.41534599 -29.00779610 1.56 1.56  -3.55 0.33  -7.80 0.33 2016.5252 0.70 2.50 13  0 0 S4-226              
HST_NSC_017164 266.41541863 -29.00743601 4.04 2.51  -3.51 0.70  -3.59 0.44 2014.6752 0.90 0.52  8  2 0 NAN                 
HST_NSC_041698 266.41777178 -29.00688345 0.15 0.34   2.79 0.06  -5.52 0.12 2019.7948 0.42 0.80 11  2 0 irs7SE              
HST_NSC_017173 266.41547697 -29.00730000 0.79 0.35  -3.47 0.16  -4.91 0.07 2016.9253 0.84 0.58 14  2 0 S4-229              
HST_NSC_001509 266.41620705 -29.00901916 0.72 0.37   0.64 0.13  -8.02 0.08 2017.7690 1.13 0.82 14  2 0 S4-236              
HST_NSC_016178 266.41599163 -29.00675677 4.18 3.57  -2.37 1.08  -6.17 0.92 2019.0034 0.88 0.97 10  2 0 NAN                 
HST_NSC_001623 266.41767591 -29.00889889 0.56 0.34   3.62 0.11 -10.61 0.07 2017.9633 1.49 0.78 12  2 0 S4-221              
HST_NSC_041712 266.41824182 -29.00750710 1.12 1.12  -2.29 0.40  -2.60 0.40 2020.4395 0.35 0.71 12  0 0 NAN                 
HST_NSC_016662 266.41624053 -29.00663614 1.81 4.01  -0.40 0.42  -4.92 0.84 2018.8637 1.02 0.85 12  2 0 S4-247              
HST_NSC_007445 266.41817613 -29.00732331 1.71 4.56 -10.56 0.36   0.06 0.90 2018.7463 0.91 0.90 13  5 0 S4-283              
HST_NSC_016493 266.41735025 -29.00662750 0.79 0.79  -5.15 0.47 -11.12 0.46 2020.4530 1.70 2.43 10  0 0 S4-368              
HST_NSC_016383 266.41559477 -29.00706629 1.21 0.80  -8.40 0.23  -9.74 0.17 2017.2683 0.95 1.00 11  5 0 irs34NW             
HST_NSC_001955 266.41643748 -29.00911770 0.53 0.53  -7.69 0.12  -7.13 0.12 2015.3376 0.60 3.39  5  0 0 NAN                 
HST_NSC_001985 266.41575675 -29.00879509 4.52 2.52  -8.49 0.90  -6.28 0.56 2019.3143 0.79 0.97 13  2 0 NAN                 
HST_NSC_001459 266.41685571 -29.00916713 0.12 0.31  -0.19 0.04  -4.44 0.08 2019.6141 0.59 0.95 11  2 0 S4-287              
HST_NSC_001474 266.41722548 -29.00911775 4.30 1.01   5.30 0.68  -4.10 0.29 2019.9118 1.47 1.37  8  2 0 S4-280              
HST_NSC_007434 266.41806834 -29.00710717 1.13 0.32  -6.10 0.21   1.53 0.07 2018.1731 0.34 0.90 13  2 0 S4-279              
HST_NSC_013512 266.41583396 -29.00682044 0.88 1.84  -0.35 0.18  -3.09 0.41 2018.0321 0.95 1.65 13  2 0 S4-295              
HST_NSC_007331 266.41818888 -29.00840202 2.48 1.06  -3.66 0.53  -6.92 0.27 2018.9470 0.85 0.87 14  2 0 S4-314              
HST_NSC_001927 266.41650387 -29.00915152 0.66 0.66  -2.92 0.16 -11.26 0.16 2015.4745 0.09 3.64  6  0 0 NAN                 
HST_NSC_016623 266.41588446 -29.00676834 1.82 1.39  -2.18 0.41  -5.38 0.31 2015.6239 0.89 0.84  8  2 0 S4-308              
HST_NSC_006537 266.41823925 -29.00737146 0.56 0.55  -4.03 0.17  -4.12 0.17 2019.7537 0.30 0.64 12  0 0 S4-310              
HST_NSC_013588 266.41653339 -29.00651697 0.17 0.71  -4.25 0.04  -8.12 0.16 2015.1439 1.00 0.43  7  2 0 S4-366              
HST_NSC_016655 266.41607860 -29.00665342 1.62 0.85  -4.65 0.36  -9.35 0.20 2019.0906 0.55 0.72 14  2 0 NAN                 
HST_NSC_007038 266.41817799 -29.00723174 1.06 1.40  -2.18 0.33  -3.06 0.39 2021.7931 0.95 1.42 13  2 0 S4-303              
HST_NSC_006712 266.41829637 -29.00822751 0.94 1.39  -0.87 0.21  -4.27 0.31 2019.5587 0.91 0.95 13  2 0 S4-319              
HST_NSC_001950 266.41774079 -29.00892995 0.68 0.69   0.13 0.20  -3.42 0.20 2017.3455 1.89 1.52  9  0 0 NAN                 
HST_NSC_006542 266.41778211 -29.00677536 2.12 2.30  -2.22 0.44  -8.95 0.50 2017.7017 0.73 0.75 13  5 0 S4-342              
HST_NSC_007195 266.41791023 -29.00881003 0.84 2.09  -5.37 0.20  -5.26 0.44 2019.0881 1.01 0.71 12  2 0 S4-338              
HST_NSC_016786 266.41547063 -29.00855811 1.32 1.32  -8.80 0.28  -3.11 0.28 2018.7476 2.75 1.13 12  0 0 NAN                 
HST_NSC_001510 266.41634690 -29.00915178 1.96 0.25  -4.28 0.25  -4.18 0.06 2018.4951 0.62 0.95 13  2 0 S4-344              
HST_NSC_007085 266.41813269 -29.00857090 0.24 0.65  -4.04 0.06  -4.16 0.14 2017.9026 0.65 0.75 14  2 0 S4-341              
HST_NSC_016641 266.41741736 -29.00657511 1.16 6.08  -6.13 0.32  -7.56 0.96 2019.6706 1.01 1.10 11  2 0 NAN                 
HST_NSC_016335 266.41525383 -29.00809026 0.78 0.78  -1.63 0.17  -6.89 0.17 2017.1782 1.76 1.35 13  0 0 S4-352              
HST_NSC_050030 266.41726169 -29.00652346 0.41 0.40  -3.78 0.23  -1.39 0.22 2020.6100 0.69 2.83 10  0 0 S4-365              
HST_NSC_001168 266.41555494 -29.00869257 2.22 1.47  -3.56 0.39  -1.11 0.33 2019.2394 0.96 0.71 14  2 0 NAN                 
HST_NSC_001979 266.41563278 -29.00877089 0.99 1.52  -6.93 0.24  -7.44 0.33 2018.0806 0.83 0.94 14  5 0 S4-336              
HST_NSC_001127 266.41713805 -29.00919371 1.88 1.92  -4.44 0.35  -3.00 0.35 2016.4402 0.71 0.82 14  1 0 S5-7                
HST_NSC_013583 266.41753279 -29.00660662 0.21 0.24   3.39 0.05  -8.37 0.06 2017.6866 0.94 0.82 13  2 0 S4-364              
HST_NSC_041648 266.41741731 -29.00913011 1.15 1.14   0.41 0.30  -9.04 0.30 2020.1884 0.34 1.25  9  0 0 S4-466              
HST_NSC_016621 266.41574969 -29.00679263 1.17 4.52  -0.82 0.26  -9.82 0.96 2016.8051 1.26 1.03 12  2 0 S5-26               
HST_NSC_017156 266.41527043 -29.00743910 0.66 0.76  -1.46 0.13  -7.10 0.15 2016.5092 0.79 0.70 14  2 0 S5-20               
HST_NSC_016792 266.41527168 -29.00826654 0.40 2.25  -3.85 0.15  -8.57 0.42 2020.5326 0.59 1.12 10  5 0 S5-6                
HST_NSC_002012 266.41583284 -29.00896185 0.62 0.61  -3.46 0.15  -4.35 0.15 2018.6962 1.52 1.21 14  0 0 S5-22               
HST_NSC_016438 266.41543548 -29.00710402 0.23 0.36  -0.05 0.05  -4.36 0.08 2017.9135 0.82 0.92 12  2 0 S5-31               
HST_NSC_013623 266.41588645 -29.00668550 0.65 3.41  -1.75 0.15  -8.90 0.69 2017.6907 1.07 1.09 12  5 0 S5-33               
HST_NSC_001287 266.41693848 -29.00924514 1.76 0.86  -9.87 0.46  -6.98 0.24 2016.9580 1.30 1.46 10  5 0 S5-18               
HST_NSC_007432 266.41833238 -29.00739584 0.68 1.12  -9.81 0.18  -3.02 0.28 2021.0383 1.17 1.39  9  2 0 S5-49               
HST_NSC_006755 266.41793192 -29.00887871 0.81 0.69   0.57 0.18  -3.57 0.16 2018.1678 0.80 0.87 13  2 0 S5-44               
HST_NSC_001480 266.41738538 -29.00918143 0.40 0.38  -4.96 0.09  -7.86 0.09 2018.9286 0.86 0.96 13  2 0 S5-43               
HST_NSC_007375 266.41803156 -29.00689266 0.38 0.38  -1.30 0.09  -2.62 0.09 2017.6990 0.60 0.68 14  0 0 S5-35               
HST_NSC_007374 266.41794872 -29.00680437 4.21 5.79   0.01 0.66  -6.47 0.89 2012.6020 0.85 0.53 13  2 0 S5-56               
HST_NSC_001223 266.41781676 -29.00896893 0.38 0.57  -4.40 0.08  -3.72 0.13 2017.5833 0.66 0.80 13  2 0 S5-55               
HST_NSC_016321 266.41541666 -29.00861353 0.25 1.26  -6.64 0.07  -8.26 0.23 2019.9430 1.17 0.73 12  5 0 S5-34               
HST_NSC_016404 266.41578974 -29.00671229 3.97 1.34  -1.10 0.78  -8.45 0.31 2019.1408 1.11 0.61 13  5 0 NAN                 
HST_NSC_016505 266.41772167 -29.00663589 0.69 1.77  -1.94 0.19  -2.01 0.41 2013.1955 0.79 0.43  6  2 0 S5-47               
HST_NSC_001498 266.41573634 -29.00894302 0.16 1.94   1.85 0.05  -9.13 0.34 2019.8835 0.97 1.04 14  5 0 NAN                 
HST_NSC_043109 266.41613830 -29.00916743 1.21 1.21  -3.02 0.78  -8.87 0.78 2021.1190 0.87 2.26  8  0 0 S5-63               
HST_NSC_013604 266.41604856 -29.00656113 2.48 1.83  -3.09 0.51  -8.87 0.44 2019.1801 0.60 0.98 14  2 0 S5-251              
HST_NSC_016376 266.41517376 -29.00760392 0.23 0.10  -0.45 0.05   0.42 0.03 2018.1196 0.72 0.84 14  2 0 S5-69               
HST_NSC_013488 266.41560340 -29.00683376 0.41 0.41  -4.29 0.16  -3.37 0.17 2012.3970 0.99 0.09  6  0 0 S5-65               
HST_NSC_051604 266.41625275 -29.00922408 0.49 0.38  -2.58 0.27  -7.35 0.20 2020.9447 0.59 0.71 10  2 0 S5-71               
HST_NSC_001297 266.41765732 -29.00909784 1.45 1.45  -3.70 0.36 -10.31 0.37 2019.0607 0.51 1.49 12  0 0 S5-265              
HST_NSC_007199 266.41828763 -29.00852166 1.57 2.26  -1.74 0.39  -2.69 0.57 2019.5865 0.78 0.91 10  2 0 S5-79               
HST_NSC_006718 266.41845284 -29.00811326 0.26 0.58  -6.55 0.06 -11.63 0.13 2016.4718 0.72 0.83 10  2 0 S5-83               
HST_NSC_006531 266.41846834 -29.00765727 0.26 0.24  -4.62 0.07   0.36 0.06 2019.3743 1.07 0.51 14  0 0 irs1W               
HST_NSC_006530 266.41815629 -29.00697426 1.05 0.39  -4.96 0.17  -8.79 0.09 2019.9276 0.98 0.98 14  2 0 S5-92               
HST_NSC_016805 266.41512753 -29.00779864 0.44 0.44  -2.08 0.09  -8.19 0.09 2015.7977 0.79 2.25 13  0 0 S5-322              
HST_NSC_001512 266.41657662 -29.00929917 0.10 0.27   5.98 0.02  -4.99 0.06 2017.8810 0.95 0.85 14  2 0 S5-89               
HST_NSC_001118 266.41687756 -29.00930631 0.81 0.81  -7.95 0.21  -8.57 0.21 2013.6928 1.69 1.79 10  0 0 S5-80               
HST_NSC_013790 266.41769154 -29.00658193 0.65 1.50  -3.47 0.12 -10.61 0.24 2014.1033 1.69 1.10 12  2 0 S5-235              
HST_NSC_001977 266.41591743 -29.00909870 0.84 1.83 -11.65 0.20  -0.59 0.40 2018.6058 1.01 0.92 13  2 0 S5-84               
HST_NSC_016815 266.41535413 -29.00860266 1.40 1.40   0.13 0.20  -1.50 0.35 2019.7166 1.02 1.06  8  1 0 S5-107              
HST_NSC_017050 266.41517722 -29.00826402 0.26 0.42   2.01 0.07  -0.79 0.11 2019.7602 0.47 0.36 10  2 0 S5-115              
HST_NSC_001466 266.41713773 -29.00929869 0.74 0.74  -3.20 0.17  -5.65 0.17 2018.0514 0.54 0.68 14  0 0 S5-98               
HST_NSC_002161 266.41743106 -29.00922442 2.19 1.80  -2.85 0.52  -7.46 0.43 2018.9860 0.89 0.83 10  3 0 S5-270              
HST_NSC_051234 266.41783238 -29.00903268 1.33 1.20   2.09 0.72  -9.90 0.65 2020.9367 0.53 0.61 10  2 0 S5-66               
HST_NSC_013644 266.41592889 -29.00656261 7.56 7.56  -8.41 0.65  -3.84 0.65 2018.5033 1.06 1.31 14  1 0 S5-267              
HST_NSC_007232 266.41809660 -29.00882523 2.74 2.73   2.11 1.94  -6.29 1.94 2020.6326 1.56 0.90  6  0 0 S5-108              
HST_NSC_007404 266.41837264 -29.00724100 0.81 0.47  -2.36 0.17  -0.12 0.10 2017.9250 0.74 0.89 14  2 0 S5-94               
HST_NSC_007129 266.41828459 -29.00859490 0.66 0.67   6.28 0.21  -4.28 0.21 2013.0614 1.91 0.96 12  0 0 S5-99               
HST_NSC_001142 266.41761282 -29.00916575 0.37 0.36  -4.42 0.10  -4.32 0.10 2019.0380 1.23 1.64 13  0 0 S5-116              
HST_NSC_051579 266.41617793 -29.00924695 0.46 0.45  -5.60 0.25 -10.17 0.24 2020.4699 0.57 2.27  9  0 0 S5-95               
HST_NSC_017153 266.41513144 -29.00749519 1.70 2.48  -4.65 0.33  -3.40 0.48 2016.3063 0.62 1.01 14  5 0 S5-112              
HST_NSC_016314 266.41542443 -29.00874009 0.84 0.83  -5.20 0.18  -6.09 0.18 2017.1677 1.00 1.12 14  0 0 S5-106              
HST_NSC_007120 266.41816999 -29.00876333 2.36 2.36  -5.68 1.48  -1.18 1.47 2021.6460 0.39 0.69  6  0 0 S5-141              
HST_NSC_001486 266.41679923 -29.00935235 0.75 0.43  -0.72 0.17  -1.92 0.10 2017.0773 1.02 0.74 10  2 0 NAN                 
HST_NSC_001583 266.41599100 -29.00917629 0.90 1.12  -4.64 0.25  -8.90 0.31 2015.3362 1.37 1.24  6  3 0 S5-113              
HST_NSC_013570 266.41681747 -29.00631874 0.13 0.13  -3.28 0.03 -10.27 0.03 2016.4545 0.63 2.11 12  0 2 IRS7                
HST_NSC_007457 266.41793499 -29.00668525 0.60 0.54  -5.17 0.13  -7.87 0.12 2018.3938 0.88 0.92 14  2 0 S5-137              
HST_NSC_007300 266.41835261 -29.00855460 2.38 9.94   3.57 0.55  -2.27 1.94 2017.7961 0.98 1.28 13  5 0 S5-131              
HST_NSC_001934 266.41721936 -29.00932771 1.95 3.25  -3.91 0.42  -6.22 0.73 2017.5118 0.91 0.65 13  3 0 NAN                 
HST_NSC_002123 266.41701620 -29.00935826 0.42 2.13  -4.29 0.09  -5.82 0.41 2015.9163 0.92 0.93  6  2 0 S5-138              
HST_NSC_007040 266.41847132 -29.00736617 3.31 1.31  -5.11 0.65  -2.78 0.26 2017.2870 1.07 1.13  8  5 0 NAN                 
HST_NSC_016447 266.41786564 -29.00661175 0.91 0.91  -1.73 0.27  -4.19 0.27 2013.1082 3.07 1.86  5  0 0 NAN                 
HST_NSC_016679 266.41576506 -29.00660971 1.15 1.14   0.90 0.33  -5.97 0.33 2020.0392 2.37 0.82 14  0 0 NAN                 
HST_NSC_001176 266.41660963 -29.00936961 3.23 3.44 -10.21 0.65  -6.49 0.71 2018.1003 0.70 0.72 14  5 0 S5-145              
HST_NSC_002093 266.41560261 -29.00895428 1.16 1.17   2.73 0.37  -4.16 0.37 2012.1640 0.35 2.01  5  0 0 S5-148              
HST_NSC_013741 266.41715964 -29.00632434 2.21 9.91  -3.44 0.53 -11.77 1.97 2019.0744 0.89 1.20  9  5 0 NAN                 
HST_NSC_051556 266.41854389 -29.00754876 0.40 0.56  -4.67 0.21   0.54 0.29 2020.7968 0.42 0.58 10  2 0 S5-237              
HST_NSC_007459 266.41830475 -29.00701325 2.80 2.29  -8.08 0.64 -10.05 0.52 2019.4757 0.59 0.54 14  3 0 S5-155              
HST_NSC_017024 266.41504039 -29.00769444 5.53 4.72  -1.10 0.98  -5.73 0.86 2014.0222 1.10 0.46 13  5 0 NAN                 
HST_NSC_016796 266.41502658 -29.00785653 0.31 0.29   0.53 0.13  -2.92 0.12 2019.7120 0.32 3.97  7  0 0 NAN                 
HST_NSC_007480 266.41848479 -29.00836648 0.60 0.45  -0.21 0.13  -6.88 0.11 2019.2380 0.80 1.06 14  2 0 S5-259              
HST_NSC_013610 266.41602078 -29.00643836 0.44 1.14  -4.97 0.08 -11.92 0.22 2015.2889 0.93 0.67 14  5 0 S5-246              
HST_NSC_007112 266.41809038 -29.00892197 1.64 6.12   1.76 0.28 -10.87 0.94 2013.6103 0.57 0.26 12  2 0 S5-143              
HST_NSC_001169 266.41635266 -29.00935555 0.72 0.72  -3.23 0.20  -5.00 0.20 2019.3418 0.61 0.47 13  0 0 S5-156              
HST_NSC_007446 266.41857465 -29.00764515 2.23 1.19  -5.65 0.38   0.95 0.31 2021.0950 1.68 1.55 12  2 0 S5-233              
HST_NSC_016791 266.41502524 -29.00800124 0.56 0.55  -1.52 0.15  -3.53 0.15 2019.3664 0.57 1.94 13  0 0 S5-274              
HST_NSC_007476 266.41843793 -29.00848222 0.31 0.30  -5.21 0.10  -9.99 0.10 2019.7986 1.21 1.63 10  0 0 S5-162              
HST_NSC_016325 266.41505996 -29.00819933 0.13 0.33   1.67 0.04  -4.37 0.07 2019.0933 0.22 0.88 12  2 0 S5-236              
HST_NSC_007045 266.41806007 -29.00672035 6.35 3.54  -3.97 1.30  -6.57 0.76 2018.7325 0.62 1.05 11  2 0 S5-177              
HST_NSC_007380 266.41818925 -29.00683917 1.28 0.27  -5.67 0.26  -6.86 0.06 2018.0308 1.02 0.91 13  5 0 S5-168              
HST_NSC_038334 266.41745762 -29.00637681 2.96 2.10  -4.50 1.52 -12.22 1.10 2020.2427 0.42 0.97  6  2 0 NAN                 
HST_NSC_001494 266.41593551 -29.00921971 0.87 0.98  -1.05 0.21  -2.75 0.24 2015.8169 0.98 0.95  6  2 0 S5-180              
HST_NSC_051651 266.41842362 -29.00714642 0.65 0.63   2.73 0.36  -3.43 0.35 2020.2914 1.55 0.68  8  0 0 S5-146              
HST_NSC_013748 266.41775037 -29.00649707 1.29 0.52  -4.91 0.31  -2.20 0.14 2019.2378 0.79 0.61  9  5 0 NAN                 
HST_NSC_022835 266.41815782 -29.00678543 0.59 0.75  -0.12 0.13  -7.14 0.15 2018.1842 1.09 0.90 12  2 0 S5-170              
HST_NSC_006729 266.41825176 -29.00880503 0.19 0.09  -7.82 0.04  -7.82 0.02 2018.3186 0.74 0.49 14  2 0 S5-183              
HST_NSC_016477 266.41763653 -29.00642677 0.44 1.62  -2.74 0.12  -9.73 0.39 2017.8773 1.10 1.24 11  2 0 S5-253              
HST_NSC_038064 266.41791020 -29.00911020 0.67 2.15  -7.36 0.40 -12.67 1.09 2021.2480 1.01 0.78 10  2 0 S5-176              
HST_NSC_016579 266.41646782 -29.00627180 3.19 4.40  -4.08 0.68  -2.98 0.88 2014.1840 0.98 1.18  5  2 0 NAN                 
HST_NSC_035749 266.41859529 -29.00814185 3.83 1.88  -5.81 0.83  -7.49 0.40 2016.6010 0.75 0.92  9  2 0 S5-250              
HST_NSC_016670 266.41612925 -29.00634771 2.95 2.95   4.25 0.98  -9.49 0.98 2012.2095 1.08 0.32  5  0 0 NAN                 
HST_NSC_015404 266.41501862 -29.00747366 2.99 4.30 -10.54 0.75  -6.00 0.99 2019.5672 1.09 0.99 13  2 0 NAN                 
HST_NSC_007379 266.41841160 -29.00707019 2.67 2.20   0.40 0.51  -9.57 0.43 2020.1288 0.76 1.59 14  2 0 NAN                 
HST_NSC_017163 266.41511510 -29.00721227 0.37 0.37  -2.87 0.08  -8.07 0.08 2016.7378 1.28 2.26 14  0 0 NAN                 
HST_NSC_016478 266.41754541 -29.00635378 3.53 7.14  -2.83 0.52  -1.44 0.99 2013.0380 0.87 0.97 12  2 0 S5-248              
HST_NSC_006533 266.41865229 -29.00779943 0.17 0.17  -3.50 0.04   1.18 0.04 2016.4373 0.90 0.70 14  0 0 S5-231              
HST_NSC_015441 266.41532989 -29.00882169 0.67 0.66  -4.65 0.21  -2.72 0.21 2019.8114 1.82 1.98 13  0 0 S5-344              
HST_NSC_001532 266.41697830 -29.00945254 0.32 0.56   0.74 0.07  -3.10 0.12 2017.6538 0.93 1.05 14  2 0 S5-198              
HST_NSC_007501 266.41864134 -29.00806374 5.98 1.95  -5.40 1.19  -8.13 0.40 2016.3510 1.05 1.00 12  5 0 NAN                 
HST_NSC_016381 266.41535002 -29.00683742 2.36 2.17  -3.86 0.53 -10.04 0.53 2011.9605 1.47 0.89  5  1 0 NAN                 
HST_NSC_016960 266.41497393 -29.00808423 0.46 0.73  -4.33 0.10  -7.02 0.16 2017.7847 0.79 0.92 13  2 0 S5-279              
HST_NSC_001290 266.41728978 -29.00941343 1.80 1.79  -1.42 0.44  -4.79 0.45 2021.0322 0.67 0.77 10  2 0 S5-204              
HST_NSC_001499 266.41625878 -29.00939461 0.38 1.79  -3.92 0.08 -10.06 0.29 2018.3398 1.21 1.83 12  2 0 S5-187              
HST_NSC_015465 266.41496296 -29.00762461 1.06 1.05  -4.00 0.75  -6.57 0.73 2020.2682 2.01 1.00  5  0 0 NAN                 
HST_NSC_007208 266.41780977 -29.00921162 0.17 0.37  -4.59 0.04  -9.35 0.07 2019.1069 1.39 1.21 14  2 0 S5-191              
HST_NSC_050013 266.41727125 -29.00627125 3.54 3.23  -3.59 1.80 -10.98 1.61 2020.1282 0.71 0.82 10  2 0 NAN                 
HST_NSC_013597 266.41580751 -29.00645914 0.92 0.33   0.23 0.16  -6.62 0.07 2017.5409 1.20 0.92 14  2 0 S5-239              
HST_NSC_001171 266.41665378 -29.00947257 0.59 0.48   1.40 0.14  -7.15 0.11 2018.0822 0.82 1.06 13  2 0 S5-202              
HST_NSC_007318 266.41821841 -29.00891775 0.23 0.24  -3.82 0.05  -1.40 0.05 2018.6493 0.87 0.85 13  2 0 S5-211              
HST_NSC_016661 266.41594909 -29.00638368 2.66 2.65  -5.41 0.47  -2.68 0.47 2017.2513 2.44 1.39  7  0 0 NAN                 
HST_NSC_016333 266.41492945 -29.00785858 0.29 0.46  -1.19 0.06  -7.22 0.10 2017.9969 0.78 0.86 14  2 0 S5-244              
HST_NSC_013582 266.41708068 -29.00621715 0.12 0.18  -5.64 0.03  -2.28 0.04 2017.9288 0.51 0.76 14  2 0 S5-232              
HST_NSC_007413 266.41861845 -29.00828808 1.46 1.46  -3.25 0.36  -3.26 0.36 2018.8345 1.00 1.15 13  0 0 S5-247              
HST_NSC_007327 266.41838914 -29.00874657 1.10 0.20  -2.21 0.22  -4.95 0.05 2018.4657 0.94 0.81 14  5 0 S5-213              
HST_NSC_016312 266.41492073 -29.00799221 0.37 0.40  -3.77 0.08  -7.28 0.09 2018.5401 0.82 0.93 12  2 0 S5-245              
HST_NSC_042305 266.41493961 -29.00755933 0.49 0.49  -1.22 0.14  -2.79 0.13 2018.9343 2.50 2.18 10  0 0 S5-285              
HST_NSC_016425 266.41511221 -29.00709935 1.39 1.40   0.61 0.30  -7.04 0.30 2017.0153 1.51 1.18 14  0 0 S6-189              
HST_NSC_002124 266.41750421 -29.00937905 3.16 3.27  -4.10 0.57  -6.12 0.58 2014.7547 0.67 0.58 13  5 0 S5-216              
HST_NSC_001177 266.41679528 -29.00950363 0.56 1.02  -5.50 0.11  -2.43 0.21 2020.0114 0.98 1.04 11  2 0 S6-3                
HST_NSC_038351 266.41502364 -29.00842492 2.70 0.92  -0.95 1.59  -2.44 0.64 2019.8457 0.93 1.25  9  5 0 NAN                 
HST_NSC_051649 266.41859750 -29.00839430 1.01 1.00  -0.40 0.66  -3.68 0.65 2020.5681 1.02 1.36  8  0 0 S5-260              
HST_NSC_007381 266.41853128 -29.00714786 0.96 0.57  -7.41 0.21 -10.00 0.13 2019.5662 0.94 0.85 14  2 0 S6-135              
HST_NSC_017180 266.41529062 -29.00683495 0.79 0.79   1.99 0.19   0.74 0.19 2017.5517 2.12 0.87  6  0 0 S6-0                
HST_NSC_043105 266.41868942 -29.00761775 2.21 2.20  -7.14 1.58  -6.13 1.57 2022.0724 0.63 1.38  5  0 0 S5-258              
HST_NSC_013706 266.41625432 -29.00624697 1.49 1.46  -0.08 0.39  -4.82 0.39 2021.0925 2.50 3.34  6  0 0 NAN                 
HST_NSC_001578 266.41549949 -29.00906652 0.80 5.37  -1.71 0.20  -4.56 1.00 2020.0726 0.60 1.10 13  5 0 NAN                 
HST_NSC_006697 266.41871026 -29.00801580 0.50 0.77  -6.98 0.10 -10.49 0.16 2016.1594 0.72 0.83 14  2 0 S6-112              
HST_NSC_001470 266.41562551 -29.00916639 0.10 0.28  -5.03 0.02 -11.44 0.06 2018.0860 0.76 1.04 14  5 0 irs2                
HST_NSC_001293 266.41759765 -29.00937497 3.01 1.49  -4.40 0.70  -8.17 0.34 2017.7601 0.64 0.38 14  3 0 S5-217              
HST_NSC_001541 266.41735684 -29.00945749 0.38 0.38  -0.32 0.09  -7.74 0.09 2018.8977 1.56 0.96 14  2 0 S6-4                
HST_NSC_001160 266.41578386 -29.00926333 0.41 0.42  -0.38 0.09   0.87 0.09 2014.5472 2.70 1.16 14  0 0 S6-14               
HST_NSC_001505 266.41673901 -29.00952740 0.12 0.10  -3.52 0.03  -3.31 0.03 2018.5585 2.47 2.71 13  0 0 S6-12               
HST_NSC_042322 266.41811885 -29.00907645 2.79 4.68   0.68 0.65  -3.08 1.10 2018.5174 0.62 0.61  7  2 0 S5-212              
HST_NSC_016377 266.41495953 -29.00735535 1.56 1.61  -4.25 0.33  -4.11 0.34 2017.5054 0.81 0.79 14  2 0 S6-193              
HST_NSC_016902 266.41532869 -29.00674712 1.23 1.24  -3.13 0.44 -12.04 0.44 2013.0968 1.68 4.19  7  0 0 NAN                 
HST_NSC_007458 266.41865268 -29.00731613 2.06 3.80  -4.61 0.39  -4.67 0.67 2014.3354 0.80 0.95  6  2 0 S6-182              
HST_NSC_017046 266.41511744 -29.00700592 3.04 0.73 -12.02 0.66  -4.23 0.27 2020.8531 1.26 1.35 13  2 0 S6-187              
HST_NSC_007440 266.41874668 -29.00792371 0.97 1.04  -2.08 0.19  -2.75 0.21 2016.6594 0.84 0.78 14  2 0 S6-129              
HST_NSC_017215 266.41488897 -29.00814462 0.16 0.48  -5.46 0.04  -6.27 0.11 2018.4247 0.50 0.95 14  2 0 S6-118              
HST_NSC_007124 266.41837936 -29.00884760 4.18 0.70  -2.43 0.76  -1.63 0.21 2019.1828 0.43 1.25 14  2 0 S6-22               
HST_NSC_006549 266.41863234 -29.00724555 0.16 0.32  -4.53 0.04  -9.95 0.07 2017.9587 0.85 0.98 13  2 0 S6-86               
HST_NSC_016456 266.41783215 -29.00639009 2.47 3.79  -2.41 0.54   1.03 0.89 2017.5626 0.85 1.04 12  2 0 NAN                 
HST_NSC_016454 266.41767817 -29.00631191 1.44 0.70  -2.80 0.26  -3.59 0.14 2016.4815 0.49 0.77 14  2 0 S6-144              
HST_NSC_016899 266.41518892 -29.00688234 3.45 6.04  -5.57 0.68  -9.26 1.15 2018.8407 0.54 0.62 13  2 0 NAN                 
HST_NSC_007296 266.41831723 -29.00674333 0.67 0.67   3.52 0.20  -5.94 0.20 2013.1777 2.62 1.48  6  0 0 S6-18               
HST_NSC_002019 266.41695958 -29.00955012 2.19 2.17  -1.71 0.40  -5.74 0.40 2019.3616 1.22 1.16  7  1 0 S6-17               
HST_NSC_007312 266.41809881 -29.00913430 0.21 0.24  -3.96 0.05  -2.26 0.06 2017.9608 0.65 0.77 13  2 0 S6-27               
HST_NSC_007465 266.41846944 -29.00692349 1.09 1.06 -10.99 0.26  -9.92 0.25 2016.8492 0.80 0.68 12  5 0 S6-34               
HST_NSC_006711 266.41859569 -29.00855480 4.17 4.37  -7.23 0.84  -5.95 0.88 2018.9679 0.70 0.81 13  2 0 S6-128              
HST_NSC_013746 266.41728674 -29.00617148 0.48 0.71   1.13 0.12  -7.13 0.16 2017.8279 0.57 0.76 11  2 0 S6-121              
HST_NSC_007500 266.41874225 -29.00815957 0.73 3.29  -4.84 0.17  -2.07 0.64 2018.4849 0.99 0.73 11  5 0 S6-153              
HST_NSC_016701 266.41534927 -29.00667784 1.87 1.74  -1.18 0.43  -7.09 0.44 2014.9005 0.90 1.08  5  1 0 NAN                 
HST_NSC_013609 266.41584946 -29.00633308 0.40 0.34  -5.65 0.09  -6.86 0.07 2018.2129 0.72 0.98 14  2 0 S6-94               
HST_NSC_001574 266.41534461 -29.00900969 0.96 4.75  -6.10 0.32  -3.58 0.91 2020.9326 1.09 0.83 10  5 0 NAN                 
HST_NSC_006552 266.41854284 -29.00702336 0.10 0.08  -0.53 0.02 -12.03 0.02 2018.0242 0.46 0.96 14  0 0 S6-89               
HST_NSC_007173 266.41861809 -29.00715579 0.56 1.61  -1.75 0.13  -1.69 0.34 2017.2679 0.57 0.96 12  2 0 S6-199              
HST_NSC_002122 266.41567959 -29.00926791 1.30 2.27   3.33 0.38  -6.62 0.58 2020.4326 0.82 0.95  7  2 0 S6-33               
HST_NSC_001580 266.41612326 -29.00946911 1.32 1.32  -3.71 0.30  -2.51 0.30 2017.9579 0.69 0.69 14  0 0 S6-31               
HST_NSC_001485 266.41702417 -29.00956519 0.63 0.35  -6.45 0.14  -9.87 0.07 2017.0811 1.11 0.94 14  2 0 S6-25               
HST_NSC_001288 266.41731473 -29.00952296 3.00 1.48   3.58 0.57  -8.69 0.32 2019.8419 0.82 0.95 11  5 0 S6-348              
HST_NSC_013936 266.41776439 -29.00631908 1.03 3.28  -4.28 0.22  -9.87 0.63 2017.0358 0.80 0.92 12  5 0 S6-159              
HST_NSC_006553 266.41843124 -29.00684024 0.18 0.36   0.25 0.04  -3.87 0.08 2017.1831 0.88 0.94 12  5 0 S6-24               
HST_NSC_016795 266.41481907 -29.00773821 2.21 1.63  -3.41 0.48  -8.64 0.36 2019.2731 0.91 0.82 14  2 0 S6-205              
HST_NSC_007297 266.41826307 -29.00664908 4.40 0.95  -1.44 0.72  -5.47 0.21 2016.1108 0.42 0.87 12  2 0 NAN                 
HST_NSC_013740 266.41689769 -29.00609667 3.96 2.72  -2.35 0.71  -2.36 0.53 2015.3973 0.85 1.01 10  5 0 S6-99               
HST_NSC_016648 266.41590311 -29.00628436 1.84 2.53  -4.17 0.29  -9.49 0.40 2015.1358 1.00 1.00  7  2 0 S6-133              
HST_NSC_013517 266.41555187 -29.00648329 0.22 1.37  -3.01 0.05 -10.23 0.27 2016.7031 0.48 0.64 13  5 0 S6-90               
HST_NSC_001482 266.41773939 -29.00938816 0.10 0.09   2.05 0.02  -2.16 0.02 2018.2052 1.62 1.77 14  0 0 irs9W               
HST_NSC_016578 266.41639489 -29.00612829 5.89 7.11  -7.27 0.72  -7.41 0.94 2018.0055 0.45 1.37 13  2 0 S6-108              
HST_NSC_017023 266.41481759 -29.00763527 0.90 0.90  -6.58 0.19  -7.67 0.19 2017.5379 0.80 1.92 14  0 0 S6-202              
HST_NSC_001935 266.41747498 -29.00949296 1.46 2.95  -4.58 0.34  -9.20 0.61 2017.5447 0.96 0.64  9  2 0 S6-355              
HST_NSC_013632 266.41541551 -29.00657905 0.82 0.82  -1.80 0.18  -9.25 0.18 2017.5419 0.61 0.49 14  0 0 S6-107              
HST_NSC_007453 266.41879373 -29.00760851 0.54 0.53  -7.06 0.11  -2.54 0.11 2018.2136 1.87 1.74 13  0 0 S6-111              
HST_NSC_016636 266.41651675 -29.00610113 2.73 8.43  -7.85 0.52  -3.56 1.58 2014.8260 0.91 1.08  7  2 0 S6-207              
HST_NSC_001533 266.41714929 -29.00957148 0.78 1.37   0.42 0.18  -6.21 0.32 2017.3947 0.88 0.78 12  2 0 S6-41               
HST_NSC_016343 266.41488435 -29.00836064 0.19 0.79  -2.98 0.05   1.03 0.16 2017.8150 0.46 0.68 14  5 0 S6-96               
HST_NSC_006540 266.41881701 -29.00775625 0.10 0.09  -5.99 0.02  -0.52 0.02 2017.8328 1.20 1.05 14  0 0 S6-81               
HST_NSC_016216 266.41760876 -29.00622608 0.62 0.59  -3.13 0.13  -8.20 0.12 2018.3047 2.26 1.06  5  0 0 S6-210              
HST_NSC_001416 266.41524382 -29.00895728 0.10 0.09  -4.32 0.02 -11.32 0.02 2018.0322 1.39 2.10 14  0 0 S6-35               
HST_NSC_001546 266.41760492 -29.00946553 0.26 0.25  -2.73 0.07 -11.01 0.07 2019.3116 0.64 2.55 12  0 0 S6-39               
HST_NSC_001969 266.41553515 -29.00921762 1.29 1.29  -6.11 0.53  -6.14 0.53 2018.8548 0.93 1.72  7  0 0 S6-46               
HST_NSC_016810 266.41484280 -29.00741527 1.05 1.05   0.37 0.28  -3.17 0.28 2019.3007 0.95 0.97 12  0 0 S6-212              
HST_NSC_001183 266.41796196 -29.00929621 0.31 0.30  -7.04 0.10  -5.85 0.10 2020.0108 1.14 3.01 13  0 0 S6-47               
HST_NSC_007034 266.41869129 -29.00720106 1.84 0.52  -2.42 0.39  -2.63 0.15 2019.6507 1.18 1.00 13  5 0 S6-146              
HST_NSC_007483 266.41868988 -29.00849564 1.22 1.09  -3.51 0.22 -10.57 0.21 2015.4197 0.63 1.07 13  1 0 S6-138              
HST_NSC_046318 266.41490651 -29.00847940 1.00 0.97  -9.01 1.19   2.75 1.16 2022.8180 3.29 0.97  5  0 0 NAN                 
HST_NSC_016973 266.41493090 -29.00716677 1.13 5.11   2.03 0.27  -8.05 0.99 2017.6959 0.65 0.83 14  2 0 NAN                 
HST_NSC_016373 266.41493376 -29.00853348 0.89 2.60  -2.31 0.30  -8.13 0.55 2020.4020 0.86 0.73 14  2 0 NAN                 
HST_NSC_006725 266.41879206 -29.00823327 0.13 0.11  -0.43 0.03  -1.73 0.03 2018.7661 0.58 0.46  9  0 0 S6-85               
HST_NSC_016185 266.41594922 -29.00622540 0.73 4.15  -6.85 0.15  -0.21 0.78 2017.7810 0.88 1.05 11  5 0 S6-155              
HST_NSC_007282 266.41882824 -29.00806964 0.80 0.63  -2.88 0.17  -7.94 0.14 2017.3384 0.73 1.20 13  2 0 S6-156              
HST_NSC_001524 266.41679227 -29.00962580 3.25 1.74  -2.29 0.71  -3.53 0.38 2017.8339 0.97 0.48 12  2 0 S6-123              
HST_NSC_001976 266.41636623 -29.00957546 3.98 8.84  -2.62 0.73 -14.35 1.52 2012.1422 0.94 0.97  5  5 0 S6-45               
HST_NSC_041624 266.41843934 -29.00677368 4.96 3.37  -2.17 0.98  -3.78 0.67 2019.7665 0.81 1.10 10  5 0 NAN                 
HST_NSC_016380 266.41520762 -29.00672434 0.51 0.39  -1.80 0.12  -1.29 0.10 2017.4213 0.86 0.90 14  2 0 S6-214              
HST_NSC_013590 266.41605563 -29.00617655 0.24 0.31   1.89 0.05  -5.25 0.07 2018.3665 0.70 0.80 13  2 0 S6-95               
HST_NSC_007119 266.41836002 -29.00901049 0.39 0.37  -5.06 0.19  -9.04 0.19 2021.3656 0.91 1.87 11  0 0 S6-48               
HST_NSC_007233 266.41860681 -29.00869899 0.68 0.68  -5.06 0.16  -3.30 0.16 2016.8491 1.14 1.10 11  0 0 S6-218              
HST_NSC_001138 266.41782805 -29.00939840 0.12 0.11  -2.70 0.03   0.26 0.03 2018.1040 1.03 1.39 14  0 0 S6-58               
HST_NSC_007447 266.41885935 -29.00785452 1.98 6.29  -4.98 0.43  -8.19 1.26 2016.5342 0.47 0.84 13  5 0 S6-132              
HST_NSC_037551 266.41631599 -29.00959045 8.01 1.93  -3.18 1.84  -7.88 0.69 2020.3868 0.42 1.24 11  2 0 S6-52               
HST_NSC_007234 266.41865280 -29.00863090 1.33 1.96  -1.11 0.43  -8.63 0.54 2019.9774 0.41 0.90 12  2 0 NAN                 
HST_NSC_016845 266.41480648 -29.00827527 0.32 0.31  -3.13 0.10  -4.45 0.10 2019.5531 1.54 2.60 13  0 0 S6-219              
HST_NSC_036429 266.41591207 -29.00946869 1.53 1.25   0.06 0.14 -13.16 0.37 2020.1394 0.92 0.48  7  1 0 S6-49               
HST_NSC_038352 266.41505719 -29.00688602 0.78 0.93  -1.79 0.42  -9.06 0.48 2020.3783 1.03 1.13 10  2 0 S6-119              
HST_NSC_001943 266.41789725 -29.00937860 4.61 4.25  -8.19 0.94  -6.03 0.86 2019.8268 1.21 0.93 11  5 0 S6-59               
HST_NSC_001968 266.41563114 -29.00932390 0.83 0.84  -5.60 0.21  -8.36 0.21 2015.1905 2.57 0.98  8  0 0 S6-53               
HST_NSC_016585 266.41809936 -29.00642636 0.66 0.67   1.89 0.17  -7.06 0.17 2017.6701 0.51 1.69 10  0 0 S6-158              
HST_NSC_017162 266.41494846 -29.00703771 0.77 2.09  -2.83 0.26  -2.69 0.51 2019.6813 1.06 1.02  8  5 0 S6-224              
HST_NSC_002089 266.41725519 -29.00961697 1.86 2.47  -3.48 0.41  -4.79 0.52 2019.7371 1.22 0.81 12  2 0 NAN                 
HST_NSC_007468 266.41861044 -29.00694495 0.99 0.98  -9.87 0.28  -0.36 0.24 2018.8108 0.79 1.20  8  1 0 S6-140              
HST_NSC_007130 266.41855212 -29.00882622 7.10 1.08  -1.82 0.95  -5.61 0.22 2018.1797 0.82 0.77 14  2 0 S6-142              
HST_NSC_007055 266.41824915 -29.00653385 0.57 0.52  -1.67 0.12  -5.93 0.11 2018.0943 1.04 1.08 12  2 0 S6-101              
HST_NSC_001553 266.41660798 -29.00965280 0.33 1.88  -3.79 0.09  -5.32 0.38 2017.3465 0.83 0.70 14  2 0 NAN                 
HST_NSC_016368 266.41496933 -29.00871994 0.28 0.26   1.71 0.08  -4.69 0.08 2019.9255 0.56 1.43 14  0 0 S6-92               
HST_NSC_001152 266.41546614 -29.00924536 1.81 1.81  -2.36 0.63  -2.19 0.63 2018.3780 0.79 0.08  5  0 0 NAN                 
HST_NSC_001461 266.41741314 -29.00959250 0.10 0.09   2.51 0.03  -3.94 0.02 2018.4298 1.17 0.79 14  0 0 S6-63               
HST_NSC_007492 266.41879846 -29.00839620 0.35 2.29  -0.71 0.08  -8.20 0.44 2018.7152 0.73 0.73 13  5 0 S6-162              
HST_NSC_001153 266.41555741 -29.00931197 4.80 3.67   0.89 0.98  -7.86 0.76 2016.9596 0.64 0.70 11  2 0 NAN                 
HST_NSC_050052 266.41480128 -29.00730223 3.16 1.55  -1.70 0.80  -4.33 0.44 2019.6938 0.70 0.69 13  5 0 S6-116              
HST_NSC_001410 266.41531757 -29.00912408 0.26 0.27  -0.20 0.06  -5.77 0.06 2013.9593 1.68 1.62 14  0 0 S6-62               
HST_NSC_001527 266.41689173 -29.00967638 0.78 0.16  -2.00 0.17  -9.98 0.04 2019.1143 1.26 1.41 13  2 0 S6-109              
HST_NSC_001517 266.41709867 -29.00966103 0.17 0.26  -4.02 0.04  -4.85 0.06 2018.5654 0.91 1.05 14  2 0 S6-97               
HST_NSC_016291 266.41784124 -29.00623241 0.56 0.56  -0.19 0.21  -5.01 0.21 2012.8386 3.11 1.99  5  0 0 NAN                 
HST_NSC_006557 266.41839851 -29.00663665 1.14 0.66  -7.87 0.21  -4.31 0.13 2015.7903 1.12 0.89 12  5 0 S6-67               
HST_NSC_016583 266.41768346 -29.00616694 0.45 1.99  -2.32 0.10  -2.44 0.39 2018.0182 0.95 0.77 13  5 0 S6-232              
HST_NSC_016286 266.41753089 -29.00610676 5.20 1.62  -2.32 0.94  -2.75 0.30 2015.7183 1.36 1.39 11  5 0 NAN                 
HST_NSC_001451 266.41584277 -29.00948786 0.51 0.50  -2.13 0.28 -10.92 0.27 2020.8328 1.20 0.55 11  0 0 S6-64               
HST_NSC_001490 266.41623077 -29.00962236 0.10 0.08  -8.83 0.02  -3.40 0.02 2018.2558 0.74 0.64 14  0 0 S6-88               
HST_NSC_007175 266.41879053 -29.00721068 0.39 0.38  -1.75 0.12  -6.95 0.12 2019.9111 1.40 1.84 14  0 0 S6-235              
HST_NSC_016490 266.41653327 -29.00600221 3.88 5.18  -4.35 0.88  -7.13 1.15 2018.4661 0.89 0.56 10  2 0 S6-234              
HST_NSC_007397 266.41823514 -29.00646805 0.15 0.22   1.87 0.04  -6.95 0.05 2018.4084 0.86 0.76 14  2 0 S6-93               
HST_NSC_007268 266.41857713 -29.00681709 0.84 0.84  -7.61 0.21 -10.21 0.21 2019.1542 0.63 1.67 13  0 0 S6-244              
HST_NSC_007050 266.41891975 -29.00802609 0.71 1.49  -1.58 0.21   3.85 0.39 2020.2335 0.98 0.90 10  2 0 S6-173              
HST_NSC_016460 266.41778146 -29.00618993 0.25 0.51   1.25 0.05  -7.55 0.11 2018.4299 0.81 0.78 11  2 0 S6-114              
HST_NSC_050036 266.41574058 -29.00623487 1.65 1.09  -6.30 0.89  -9.80 0.60 2021.4338 0.91 0.91 10  5 0 S6-172              
HST_NSC_016432 266.41499268 -29.00686688 1.54 0.72  -5.79 0.30  -6.68 0.23 2020.3668 0.52 0.94 13  2 0 S6-105              
HST_NSC_016958 266.41467604 -29.00795792 0.42 0.41  -3.21 0.15  -7.09 0.15 2020.3512 1.46 1.31 12  0 0 S6-236              
HST_NSC_050009 266.41477300 -29.00843111 1.00 0.99   0.08 0.74  -1.82 0.74 2022.4116 0.87 3.33  7  0 0 S6-249              
HST_NSC_007392 266.41874084 -29.00705628 0.22 0.38   0.12 0.05  -6.59 0.09 2018.7306 0.53 1.00 14  2 0 S6-141              
HST_NSC_007289 266.41892787 -29.00765970 1.24 1.16  -0.85 0.56 -11.62 0.53 2021.0233 0.92 0.77 10  2 0 3star1333           
HST_NSC_050025 266.41531272 -29.00650516 0.31 3.17  -4.73 0.17 -10.83 1.27 2020.9195 0.75 0.78 10  5 0 S6-165              
HST_NSC_002016 266.41696375 -29.00970873 1.46 0.82 -10.21 0.29  -2.55 0.18 2018.4685 0.89 0.81 13  5 0 S6-243              
HST_NSC_016330 266.41466800 -29.00772072 0.22 0.37  -6.01 0.05 -10.71 0.08 2018.3755 1.03 1.03 14  2 0 S6-239              
HST_NSC_007429 266.41894293 -29.00796221 0.24 0.71  -1.87 0.06  -1.82 0.15 2018.5772 1.01 0.83 14  5 0 S6-82               
HST_NSC_016613 266.41741164 -29.00604594 2.07 5.89  -2.88 0.46  -5.40 1.17 2018.5272 0.72 0.84 14  5 0 NAN                 
HST_NSC_017151 266.41516753 -29.00663194 2.39 2.38  -1.59 0.62  -6.37 0.62 2018.8391 0.87 3.25  7  0 0 NAN                 
HST_NSC_001571 266.41592290 -29.00954260 0.52 2.12  -1.53 0.10  -2.84 0.32 2013.3448 0.71 0.27 14  2 0 S6-70               
HST_NSC_007197 266.41849303 -29.00900168 1.99 0.97  -4.10 0.38  -0.63 0.18 2019.3225 0.87 0.87  9  2 0 S6-181              
HST_NSC_017026 266.41472052 -29.00739719 4.85 1.27  -2.83 0.86  -4.76 0.28 2017.9166 1.53 1.01 14  2 0 S6-241              
HST_NSC_007091 266.41875755 -29.00863405 1.17 1.24  -4.56 0.24  -7.83 0.26 2018.2210 0.87 0.82 11  2 0 S6-164              
HST_NSC_002021 266.41719270 -29.00969799 6.78 1.46  -1.95 1.27  -7.47 0.37 2019.0044 0.77 1.05 13  5 0 S6-247              
HST_NSC_007369 266.41869014 -29.00875853 3.31 2.90   0.96 0.72  -8.04 0.63 2019.2182 0.92 1.00 14  2 0 S6-145              
HST_NSC_007267 266.41846320 -29.00663508 2.74 1.52  -4.66 0.64  -1.90 0.33 2017.8812 0.93 0.86 10  2 0 S6-71               
HST_NSC_016962 266.41466191 -29.00759972 2.81 6.68  -2.75 0.58  -7.54 1.29 2019.0051 0.65 0.80 14  5 0 S6-246              
HST_NSC_001409 266.41557198 -29.00939031 0.86 0.93   1.61 0.16  -9.84 0.18 2015.2455 0.79 0.55 14  2 0 S6-73               
HST_NSC_050012 266.41678369 -29.00595191 3.48 4.55  -3.65 1.48  -7.60 1.75 2020.5137 0.93 0.58 11  2 0 S6-134              
HST_NSC_007399 266.41854607 -29.00670872 0.78 0.75   0.64 0.17  -4.86 0.15 2019.1843 0.95 0.85 14  2 0 S6-242              
HST_NSC_006546 266.41817752 -29.00636980 0.12 0.10  -3.78 0.03  -6.58 0.03 2018.4775 0.98 1.57 14  0 0 S6-87               
HST_NSC_007088 266.41863447 -29.00886953 9.16 9.01  -9.54 0.95 -10.42 1.00 2019.7952 1.52 0.51 13  1 0 S6-252              
HST_NSC_016975 266.41485444 -29.00700388 0.74 0.75  -0.45 0.18  -8.67 0.18 2014.3866 2.18 2.96  5  0 0 S6-254              
HST_NSC_007280 266.41889147 -29.00838372 3.48 2.60  -3.14 0.64  -2.95 0.47 2019.6840 0.87 0.90 13  5 0 S6-152              
HST_NSC_044249 266.41549618 -29.00632155 1.51 1.50   0.73 0.84   7.82 0.84 2021.7827 0.17 0.43  5  0 0 NAN                 
HST_NSC_006761 266.41844777 -29.00909816 0.32 0.67  -4.53 0.07  -5.65 0.13 2017.4914 0.83 0.93 10  5 0 S6-76               
HST_NSC_016789 266.41462333 -29.00779937 1.17 1.16  -1.30 0.28  -7.09 0.28 2018.9074 1.70 0.99 13  0 0 S6-263              
HST_NSC_007382 266.41894235 -29.00745129 2.27 0.74  -0.62 0.44  -2.28 0.17 2017.8695 1.11 1.09 13  2 0 S6-106              
HST_NSC_007051 266.41880907 -29.00708153 0.41 0.41  -3.31 0.11  -3.10 0.11 2018.4195 2.30 1.16 13  0 0 NAN                 
HST_NSC_001178 266.41708170 -29.00973770 0.29 0.37  -3.62 0.06  -4.03 0.08 2018.1309 0.48 1.09 14  2 0 S6-102              
HST_NSC_017040 266.41488099 -29.00693407 0.40 6.85  -1.70 0.15 -13.15 1.02 2012.3543 0.73 0.93  8  2 0 S6-147              
HST_NSC_036458 266.41786438 -29.00951923 0.95 1.45  -5.15 0.33  -7.33 0.42 2020.2089 0.72 0.50 10  2 0 S6-251              
HST_NSC_007545 266.41843558 -29.00656659 0.45 0.44  -1.28 0.11  -8.75 0.11 2018.5979 1.41 2.53 14  0 0 S6-98               
HST_NSC_007418 266.41892503 -29.00832292 0.17 0.46  -6.49 0.04  -3.77 0.10 2017.8026 1.02 0.88 13  2 0 S6-122              
HST_NSC_007371 266.41892019 -29.00734296 0.23 0.60  -5.51 0.06  -5.23 0.13 2018.6660 0.80 0.77 14  2 0 S6-104              
HST_NSC_001542 266.41760057 -29.00962927 0.45 0.38  -1.74 0.10  -3.03 0.08 2017.0040 1.14 1.03 14  2 0 S6-262              
HST_NSC_016625 266.41565696 -29.00620521 0.39 0.39  -2.01 0.08 -10.80 0.08 2017.6561 1.76 0.81 12  0 0 S6-171              
HST_NSC_007403 266.41900003 -29.00776257 1.58 1.58   0.70 0.36  -4.24 0.36 2017.9272 0.63 2.03 14  0 0 S6-151              
HST_NSC_013562 266.41621033 -29.00599202 1.17 1.76  -3.35 0.25  -6.27 0.37 2017.3774 0.61 1.04 14  5 0 S6-136              
HST_NSC_007049 266.41890777 -29.00726846 5.24 6.05 -10.24 0.76  -2.40 0.62 2017.3543 1.46 0.96 14  1 0 S6-157              
HST_NSC_013616 266.41580423 -29.00612805 1.51 1.43  -5.65 0.34  -8.62 0.32 2018.7672 0.98 0.94 14  2 0 S6-115              
HST_NSC_001625 266.41817928 -29.00934862 0.31 0.40  -8.54 0.07  -8.79 0.09 2018.9359 1.00 1.00 14  2 0 S6-78               
HST_NSC_016417 266.41477094 -29.00710337 0.26 0.82  -5.75 0.06  -7.11 0.16 2019.0799 0.65 0.96 14  5 0 S6-120              
HST_NSC_007056 266.41869695 -29.00685914 1.28 0.99  -1.67 0.26  -6.52 0.22 2019.9239 1.08 0.80  9  2 0 S6-186              
HST_NSC_001936 266.41775181 -29.00958422 1.27 1.27   3.85 0.34  -6.20 0.34 2014.4944 2.23 1.32  6  0 0 NAN                 
HST_NSC_016366 266.41477326 -29.00859862 0.61 2.10  -5.25 0.13  -5.66 0.41 2017.1630 0.51 1.09  9  5 0 S6-139              
HST_NSC_036427 266.41570624 -29.00951988 1.07 1.06   1.31 0.49  -5.28 0.49 2018.4819 1.96 0.55  5  0 0 S6-271              
HST_NSC_016468 266.41815205 -29.00630113 4.23 5.62  -2.25 0.82  -8.19 1.09 2014.4585 1.26 0.40  8  2 0 S6-113              
HST_NSC_016817 266.41459751 -29.00799122 0.26 0.26  -4.85 0.06  -4.41 0.06 2017.9969 0.76 1.66 13  0 0 S6-266              
HST_NSC_006541 266.41901962 -29.00790577 0.09 0.08  -2.48 0.02  -8.09 0.02 2017.9624 1.16 2.06 14  0 0 S6-84               
HST_NSC_013634 266.41528969 -29.00642940 0.55 6.79  -8.54 0.33  -0.47 1.34 2020.0799 0.74 1.06 11  2 0 S6-143              
HST_NSC_006548 266.41900767 -29.00760114 0.10 0.09  -1.12 0.03  -7.86 0.02 2018.2980 1.69 1.65 14  0 0 S6-83               
HST_NSC_015444 266.41459411 -29.00806106 0.47 0.46   1.48 0.31   0.46 0.30 2021.4446 0.43 0.16  8  0 0 S7-124              
HST_NSC_013501 266.41517861 -29.00651904 0.59 1.02  -2.46 0.20  -9.05 0.26 2020.7604 0.66 0.82 10  2 0 S7-38               
HST_NSC_016834 266.41472676 -29.00854103 0.69 0.68  -1.26 0.19  -4.09 0.19 2019.9856 1.06 2.44 13  0 0 S7-118              
HST_NSC_007057 266.41825630 -29.00636849 1.23 1.23  -3.15 0.28  -8.19 0.28 2018.4702 1.16 0.59 10  0 0 S7-120              
HST_NSC_007401 266.41866998 -29.00678177 0.29 0.49  -2.83 0.07  -3.16 0.11 2018.2720 0.94 0.54 10  2 0 S6-150              
HST_NSC_007410 266.41885782 -29.00859616 0.49 0.49  -5.74 0.11 -10.42 0.11 2015.6911 1.91 0.86 12  0 0 S7-30               
HST_NSC_013751 266.41718996 -29.00592305 0.27 1.61  -5.03 0.06  -9.46 0.31 2017.8047 0.68 1.12 14  5 0 S7-26               
HST_NSC_013942 266.41778304 -29.00609051 0.10 0.09   0.32 0.03  -2.56 0.02 2018.4265 0.75 1.85 14  0 0 S6-91               
HST_NSC_016359 266.41492299 -29.00888576 0.14 0.28  -3.58 0.03  -4.32 0.06 2017.5898 0.91 1.04 14  2 0 S7-17               
HST_NSC_017020 266.41460315 -29.00752842 0.67 0.66   2.39 0.17  -3.75 0.17 2019.1019 1.20 0.53 14  0 0 S7-125              
HST_NSC_016826 266.41496212 -29.00894692 0.38 0.37   4.26 0.12  -1.47 0.12 2019.7120 0.76 1.36 12  0 0 S7-54               
HST_NSC_001491 266.41641816 -29.00976385 0.37 0.37  -4.50 0.08  -6.93 0.08 2016.4093 2.24 0.88 14  0 0 S7-116              
HST_NSC_017198 266.41507093 -29.00907399 0.24 1.60  -5.38 0.06  -7.60 0.31 2017.5159 1.13 0.83 14  5 0 S6-273              
HST_NSC_016807 266.41464840 -29.00733160 1.38 1.39  -3.26 0.48  -8.33 0.48 2012.7764 1.53 2.39  5  0 0 NAN                 
HST_NSC_002003 266.41529958 -29.00929622 1.71 3.88   1.28 0.36  -3.97 0.76 2016.5804 0.56 0.90 13  2 0 S7-129              
HST_NSC_007177 266.41876153 -29.00686745 2.76 1.31  -3.28 0.53  -4.91 0.32 2019.6694 1.46 1.49  9  2 0 S7-127              
HST_NSC_002013 266.41678646 -29.00981298 4.44 3.32  -3.29 0.93 -10.23 0.70 2017.5572 0.93 0.95 11  2 0 S7-128              
HST_NSC_001579 266.41630388 -29.00976323 4.17 3.89  -5.68 0.69 -10.89 0.55 2017.0323 0.82 0.77  9  2 0 S7-122              
HST_NSC_016671 266.41583906 -29.00605693 1.61 1.98  -0.84 0.38  -8.43 0.46 2016.2693 1.10 1.25 13  5 0 S7-71               
HST_NSC_038356 266.41463635 -29.00839803 0.85 0.85  -2.17 0.53  -8.77 0.53 2020.3494 0.80 2.54  9  0 0 S7-123              
HST_NSC_016408 266.41557628 -29.00618810 4.28 1.30  -0.32 0.62   1.94 0.25 2019.5526 0.98 1.35 13  2 0 S7-119              
HST_NSC_016180 266.41549676 -29.00623327 2.40 0.84  -1.10 0.44   2.48 0.19 2017.4531 0.63 0.87 14  2 0 S7-80               
HST_NSC_006536 266.41904814 -29.00809887 0.89 1.44  -5.41 0.27  -7.28 0.44 2016.9845 0.53 0.41  6  2 0 S7-35               
HST_NSC_016480 266.41653946 -29.00587993 2.59 2.28  -2.46 0.38  -8.01 0.40 2018.9878 0.75 1.34 12  1 0 S7-134              
HST_NSC_038168 266.41456869 -29.00816500 0.45 1.35   2.55 0.29  -7.22 0.69 2020.5562 0.54 0.86 10  2 0 S7-140              
HST_NSC_007210 266.41813164 -29.00944993 3.88 4.65  -0.19 0.73  -3.23 0.87 2019.2509 0.83 1.00 13  5 0 S7-3                
HST_NSC_013728 266.41613976 -29.00594893 0.39 0.83  -3.47 0.13  -4.21 0.23 2020.3471 1.05 0.90 11  2 0 S7-135              
HST_NSC_001932 266.41754091 -29.00972048 1.88 4.14  -2.36 0.44  -5.03 0.93 2019.0418 1.34 1.00  8  2 0 NAN                 
HST_NSC_007474 266.41877984 -29.00882572 0.67 1.75   0.53 0.14  -0.85 0.38 2016.0218 0.93 0.73 10  2 0 S7-130              
HST_NSC_050059 266.41517133 -29.00646356 0.38 0.84  -4.46 0.23  -5.70 0.46 2021.5716 1.30 1.08 10  2 0 S7-60               
HST_NSC_017213 266.41453370 -29.00791007 0.66 1.07  -3.81 0.14  -7.22 0.23 2018.5463 0.91 0.91 13  2 0 S7-133              
HST_NSC_001479 266.41785211 -29.00960487 1.00 0.42   0.55 0.21  -4.01 0.10 2016.4280 0.76 1.09 14  5 0 S7-27               
HST_NSC_044470 266.41710755 -29.00981735 1.39 6.74  -0.04 0.40 -10.10 1.74 2020.0225 0.07 0.82  8  2 0 NAN                 
HST_NSC_017197 266.41481136 -29.00881855 0.42 0.82  -1.16 0.11  -1.52 0.18 2018.4447 0.76 0.82 14  2 0 S7-145              
HST_NSC_001564 266.41523041 -29.00929393 0.47 0.46  -0.19 0.13  -2.92 0.13 2019.8075 0.99 0.62 13  0 0 S7-150              
HST_NSC_001401 266.41510475 -29.00918009 0.17 0.15  -2.09 0.04  -2.79 0.04 2018.3544 0.54 1.82 14  0 0 S7-22               
HST_NSC_017185 266.41474020 -29.00870388 0.41 0.62  -2.19 0.08  -7.53 0.13 2017.8419 1.39 0.85 13  2 0 S7-142              
HST_NSC_001502 266.41693657 -29.00984505 7.07 5.13   1.72 1.26  -5.15 0.92 2019.8329 1.12 0.78 13  5 0 S7-44               
HST_NSC_044253 266.41466973 -29.00858312 0.79 0.67  -7.36 0.51  -4.41 0.43 2021.6854 0.77 0.92  8  5 0 S7-132              
HST_NSC_007042 266.41909563 -29.00775884 7.51 1.44  -2.58 1.13  -4.48 0.32 2018.4743 0.64 0.91 14  2 0 S7-77               
HST_NSC_041655 266.41775530 -29.00966790 1.90 7.94  -3.30 0.45  -3.05 1.68 2017.9904 0.96 0.73 11  5 0 NAN                 
HST_NSC_017116 266.41451134 -29.00774549 3.00 0.82  -1.63 0.48  -1.96 0.29 2020.1325 0.57 0.67 11  2 0 S7-147              
HST_NSC_016467 266.41793008 -29.00608815 0.85 1.03   5.27 0.16  -3.19 0.19 2016.5648 0.93 1.01  7  5 0 S7-57               
HST_NSC_013722 266.41748908 -29.00592635 0.74 1.57  -4.53 0.20  -5.91 0.36 2019.2291 0.82 1.11 14  2 0 NAN                 
HST_NSC_016287 266.41730220 -29.00587623 1.80 1.80   4.44 0.35  -3.56 0.35 2015.9590 1.38 1.32  5  0 0 NAN                 
HST_NSC_001411 266.41603255 -29.00973236 1.22 1.22  -1.62 0.27  -3.63 0.27 2016.6124 1.19 0.83 13  0 0 3star2803           
HST_NSC_007178 266.41832581 -29.00633844 0.33 0.31   0.34 0.23 -10.77 0.22 2020.4135 0.45 1.54  6  0 0 S7-37               
HST_NSC_007521 266.41897605 -29.00718313 0.89 0.88  -3.93 0.26  -2.50 0.26 2019.5473 0.57 0.77 13  0 0 S7-96               
HST_NSC_017035 266.41468068 -29.00706413 1.10 1.70  -4.57 0.21  -9.14 0.37 2018.3499 0.17 1.28 10  2 0 S7-148              
HST_NSC_007200 266.41905078 -29.00828579 0.72 0.70  -4.49 0.44  -9.75 0.43 2021.3591 0.98 1.08  7  0 0 S7-146              
HST_NSC_016295 266.41769545 -29.00598315 1.53 1.75  -1.80 0.30  -8.93 0.40 2017.7509 0.81 0.97 10  2 0 NAN                 
HST_NSC_007548 266.41839034 -29.00638222 0.68 0.33   1.23 0.17  -5.37 0.09 2019.3056 0.62 0.90 12  2 0 S7-100              
HST_NSC_007452 266.41910738 -29.00794065 0.26 0.25  -4.88 0.06 -11.67 0.06 2018.4701 1.75 1.25 13  0 0 S7-31               
HST_NSC_007061 266.41856117 -29.00653156 0.52 0.52  -1.70 0.11  -2.40 0.11 2016.6173 0.90 2.38 14  0 0 S7-63               
HST_NSC_001582 266.41674491 -29.00985990 0.26 0.25  -6.47 0.05  -8.03 0.05 2017.7101 1.77 1.30 14  0 0 S7-15               
HST_NSC_007464 266.41907963 -29.00748803 3.16 3.56   1.38 0.70  -4.55 0.76 2019.7644 1.12 0.51  7  2 0 S7-65               
HST_NSC_007239 266.41874931 -29.00674369 1.04 3.45  -7.17 0.22  -9.84 0.67 2016.9455 1.15 0.92 10  5 0 S7-154              
HST_NSC_007494 266.41898942 -29.00851513 6.36 0.91  -9.33 1.15  -2.19 0.20 2015.1219 0.72 1.06 12  5 0 S7-53               
HST_NSC_016326 266.41450421 -29.00761721 0.20 0.36  -4.28 0.05  -1.64 0.08 2018.0818 0.78 0.97 14  2 0 S7-151              
HST_NSC_001298 266.41824810 -29.00943208 1.95 6.71  -0.67 0.42  -0.34 1.17 2017.0371 0.92 0.76 13  5 0 S7-244              
HST_NSC_051247 266.41546803 -29.00950855 0.41 1.19   2.87 0.27  -4.43 0.72 2021.1250 0.99 1.11  5  5 0 NAN                 
HST_NSC_007481 266.41889882 -29.00872120 2.98 1.49  -7.51 0.71  -2.87 0.34 2017.4118 0.99 0.76  7  2 0 S7-99               
HST_NSC_006629 266.41908554 -29.00822631 0.94 1.37   3.18 0.56  -2.98 0.80 2021.4053 0.74 0.70  7  2 0 S7-58               
HST_NSC_002007 266.41634051 -29.00983208 0.55 0.55  -6.15 0.12  -8.18 0.12 2016.7096 1.26 1.43 13  0 0 S7-153              
HST_NSC_006554 266.41905588 -29.00732477 0.10 0.09   0.63 0.02  -4.55 0.02 2018.0439 1.64 2.03 14  0 0 S7-8                
HST_NSC_006748 266.41835512 -29.00936637 0.39 0.13  -0.89 0.08  -0.44 0.03 2017.8131 0.63 0.98 14  5 0 S7-5                
HST_NSC_001404 266.41564821 -29.00961596 0.30 1.57  -0.49 0.09  -6.03 0.37 2017.0978 0.80 0.60  8  5 0 S7-29               
HST_NSC_016965 266.41454327 -29.00731789 4.92 8.40  -1.99 0.89  -7.25 1.51 2019.9230 0.89 1.03 13  5 0 NAN                 
HST_NSC_013734 266.41627826 -29.00584394 2.09 2.04  -4.06 0.34  -7.53 0.34 2017.2251 1.02 0.78 12  1 0 S7-76               
HST_NSC_007549 266.41872226 -29.00665891 0.48 0.67  -2.01 0.10  -3.72 0.15 2017.4806 0.39 1.00 13  2 0 S7-159              
HST_NSC_050002 266.41449176 -29.00819963 1.13 2.48  -4.28 0.64  -8.25 1.30 2020.8288 0.99 0.78  9  2 0 NAN                 
HST_NSC_001488 266.41732488 -29.00984426 0.41 1.05  -1.23 0.09  -2.05 0.20 2018.4434 0.77 0.78 14  5 0 S7-16               
HST_NSC_016498 266.41660598 -29.00579816 1.20 1.20  -2.51 0.30  -4.36 0.30 2018.9913 0.84 1.41 14  0 0 S7-111              
HST_NSC_001125 266.41768810 -29.00974615 0.74 0.36  -2.58 0.16  -8.20 0.09 2019.0519 0.86 0.98 14  2 0 S7-158              
HST_NSC_016317 266.41445744 -29.00783709 0.13 0.35  -5.06 0.03  -9.53 0.07 2017.8937 1.01 0.94 12  2 0 S7-161              
HST_NSC_007277 266.41900066 -29.00857888 0.64 0.64   0.86 0.19   1.80 0.19 2019.4588 2.45 1.26 12  0 0 S7-105              
HST_NSC_006708 266.41879943 -29.00894157 0.12 0.10   0.17 0.03  -6.97 0.03 2018.9303 1.66 1.49 14  0 0 S7-24               
HST_NSC_016352 266.41496069 -29.00912316 0.92 5.39  -1.12 0.20 -10.67 0.70 2017.0058 0.95 0.61 13  2 0 S7-160              
HST_NSC_016586 266.41746610 -29.00586074 1.94 1.78  -3.32 0.41  -8.69 0.39 2018.0921 0.50 1.64 11  1 0 NAN                 
HST_NSC_001346 266.41581837 -29.00971587 4.24 2.42  -2.52 0.89  -3.34 0.52 2017.3264 0.83 1.05  8  5 0 NAN                 
HST_NSC_022850 266.41886878 -29.00682593 0.58 0.86  -2.28 0.12  -5.28 0.18 2016.7129 1.18 1.11 12  2 0 S7-87               
HST_NSC_001493 266.41661304 -29.00990479 0.09 0.08  -7.43 0.02 -10.10 0.02 2017.9206 1.17 0.55 14  0 0 S7-11               
HST_NSC_041615 266.41740674 -29.00984375 0.85 0.85  -0.30 0.20  -7.15 0.20 2017.4818 2.19 1.03  8  0 0 S7-166              
HST_NSC_001340 266.41550849 -29.00958286 0.72 0.81  -3.47 0.19  -5.54 0.21 2019.9272 1.32 1.15 12  5 0 S7-6                
HST_NSC_017155 266.41466087 -29.00695296 0.25 1.60  -9.38 0.08  -8.30 0.30 2020.0732 0.40 0.83 14  5 0 S7-167              
HST_NSC_013560 266.41598069 -29.00589540 6.12 1.96  -5.12 1.09  -6.62 0.40 2017.8034 0.82 0.73 14  2 0 NAN                 
HST_NSC_007252 266.41887682 -29.00885788 2.78 1.01  -4.68 0.69  -6.02 0.24 2017.8114 0.70 0.72  9  5 0 NAN                 
HST_NSC_006726 266.41910878 -29.00834960 0.36 0.51  -0.06 0.08  -3.54 0.11 2017.8046 0.69 0.70 14  2 0 S7-62               
HST_NSC_013693 266.41764405 -29.00589767 0.15 0.13 -10.42 0.04 -10.70 0.04 2018.4119 0.73 2.05 14  0 0 S7-25               
HST_NSC_001525 266.41710726 -29.00990389 6.23 2.19  -1.31 0.91  -2.67 0.44 2016.3927 1.23 0.96 13  2 0 S7-179              
HST_NSC_013951 266.41792012 -29.00600449 1.13 2.44  -4.00 0.25  -3.36 0.55 2018.7098 0.89 0.97 13  2 0 S7-32               
HST_NSC_015451 266.41442618 -29.00775420 1.14 2.12  -2.66 0.25  -2.57 0.46 2017.7798 0.60 0.97 12  2 0 S7-174              
HST_NSC_007396 266.41908531 -29.00723864 1.39 9.51  -4.11 0.31  -1.30 1.87 2018.1315 1.12 0.85 13  5 0 S7-95               
HST_NSC_006547 266.41918927 -29.00777000 4.59 1.41  -2.54 0.93  -9.79 0.38 2018.8356 0.65 1.03 12  2 0 S7-110              
HST_NSC_038174 266.41687418 -29.00575924 1.39 1.39  -3.38 1.10 -12.42 1.10 2020.3746 0.26 4.52  5  0 0 NAN                 
HST_NSC_007032 266.41897554 -29.00696099 1.64 1.64  -6.85 0.33  -8.66 0.33 2016.4630 1.28 2.96  9  0 0 S7-186              
HST_NSC_013934 266.41713156 -29.00577148 0.11 0.09  -1.08 0.02  -3.52 0.02 2018.3067 0.48 1.07 11  0 0 S7-14               
HST_NSC_013613 266.41561727 -29.00602735 0.96 0.55   1.77 0.19  -2.24 0.11 2017.6271 0.88 0.70 14  5 0 S7-19               
HST_NSC_016622 266.41524025 -29.00625694 2.38 4.01  -1.17 0.52  -3.35 0.72 2017.1516 0.70 0.78 12  2 0 NAN                 
HST_NSC_022685 266.41919822 -29.00795670 0.10 0.08  -1.43 0.02  -3.08 0.02 2018.2823 0.74 0.82 14  0 0 irs1SE              
HST_NSC_016472 266.41778462 -29.00592616 0.71 0.74  -2.39 0.15  -3.80 0.15 2017.3251 0.83 0.89 12  2 0 NAN                 
HST_NSC_016656 266.41546289 -29.00610366 1.37 0.89  -1.63 0.31  -3.49 0.20 2019.5824 1.12 1.23 13  2 0 S7-67               
HST_NSC_013654 266.41502245 -29.00643363 5.48 0.81  -8.15 0.99  -1.94 0.22 2019.9815 0.74 0.70 13  5 0 S7-178              
HST_NSC_037548 266.41538453 -29.00954411 0.50 1.21  -9.33 0.27  -9.00 0.62 2020.5761 1.28 0.70  7  3 0 S7-7                
HST_NSC_007131 266.41878181 -29.00904139 0.87 1.63  -3.19 0.25  -9.65 0.39 2020.5945 0.92 0.97 12  2 0 S7-46               
HST_NSC_001296 266.41810842 -29.00961144 0.30 0.28  -0.43 0.06  -5.65 0.06 2017.8837 1.07 3.07  9  0 0 S7-43               
HST_NSC_002162 266.41822751 -29.00954052 1.68 2.09  -1.00 0.35  -3.45 0.43 2017.9229 0.97 0.99 11  2 0 NAN                 
HST_NSC_016365 266.41445309 -29.00830844 2.82 0.52  -7.33 0.41  -5.69 0.15 2020.9189 1.25 1.38 12  2 0 S7-180              
HST_NSC_007554 266.41842379 -29.00627596 2.11 1.29  -4.60 0.38  -7.91 0.25 2015.5154 0.74 0.96 14  2 0 S7-98               
HST_NSC_001573 266.41633548 -29.00991300 0.61 9.35  -2.60 0.18  -8.41 1.46 2020.4640 0.66 0.57 14  2 0 S7-184              
HST_NSC_006671 266.41873180 -29.00658133 1.03 1.02  -0.17 0.30  -8.90 0.30 2020.1791 0.87 0.92 14  0 0 S7-69               
HST_NSC_013639 266.41580474 -29.00592164 4.57 2.14  -3.88 1.69  -1.91 0.98 2019.6944 1.06 0.92  9  5 0 NAN                 
HST_NSC_001292 266.41786848 -29.00974628 0.56 1.12  -2.51 0.14  -2.59 0.29 2015.3532 0.99 0.64  9  2 0 S7-194              
HST_NSC_001543 266.41779958 -29.00977970 0.53 1.02   0.40 0.11  -4.92 0.21 2018.3678 0.14 0.79 14  5 0 S7-51               
HST_NSC_013572 266.41531562 -29.00616458 1.01 3.34  -1.84 0.22  -0.79 0.67 2016.8995 0.66 0.93 12  5 0 S7-39               
HST_NSC_016459 266.41727663 -29.00575685 0.84 5.53  -6.20 0.20  -4.17 1.06 2018.8340 1.12 0.77 13  5 0 S7-191              
HST_NSC_016182 266.41550904 -29.00604300 0.38 0.37   3.28 0.10  -3.38 0.10 2018.8976 1.40 1.13 13  0 0 S7-195              
HST_NSC_017016 266.41494079 -29.00647467 2.93 2.54  -0.83 0.62  -5.68 0.53 2019.3490 0.89 0.81 13  5 0 S7-193              
HST_NSC_001403 266.41576506 -29.00977074 0.10 0.09  -4.26 0.02  -8.46 0.02 2018.0419 0.36 1.65 14  0 2 IRS12N              
HST_NSC_006699 266.41870480 -29.00918431 2.96 2.86  -5.40 0.59  -3.36 0.60 2020.0823 0.46 1.31  6  2 0 S7-59               
HST_NSC_013581 266.41644099 -29.00572955 0.10 0.08  -7.66 0.02  -7.82 0.02 2017.9533 0.50 0.98 14  0 0 S7-10               
HST_NSC_015469 266.41437775 -29.00809431 0.84 0.97  -9.67 0.20  -9.50 0.22 2019.6284 0.75 0.96 13  2 0 NAN                 
HST_NSC_002087 266.41674836 -29.00998065 2.23 2.22  -5.65 0.50   1.97 0.50 2018.7020 1.27 1.04 13  0 0 NAN                 
HST_NSC_007495 266.41909032 -29.00861248 0.39 0.71  -3.68 0.09  -1.44 0.17 2018.2408 0.62 0.83 13  2 0 S7-83               
HST_NSC_016357 266.41450336 -29.00856741 1.35 2.04  -1.93 0.26  -5.51 0.40 2015.6808 0.55 0.97 14  5 0 S7-198              
HST_NSC_016828 266.41447157 -29.00849789 1.61 1.56  -4.70 0.33  -6.33 0.33 2018.2568 1.17 0.91 14  1 0 S7-196              
HST_NSC_007552 266.41895713 -29.00681742 0.27 1.38  -3.64 0.06  -4.93 0.27 2019.0660 1.00 1.05 14  5 0 S7-199              
HST_NSC_001318 266.41619347 -29.00991698 1.20 2.78  -7.90 0.28  -3.40 0.62 2017.0244 0.93 0.88 11  2 0 S7-201              
HST_NSC_007096 266.41914083 -29.00850338 1.93 1.92  -2.48 0.35  -3.49 0.35 2018.6732 2.32 0.44  7  0 0 NAN                 
HST_NSC_016436 266.41480475 -29.00659454 0.33 0.13  -3.76 0.07  -5.42 0.03 2018.3740 1.06 0.68 13  5 0 S7-13               
HST_NSC_017160 266.41463556 -29.00683173 0.65 2.52  -3.93 0.17 -12.21 0.51 2019.6894 0.89 1.20 13  5 0 S7-205              
HST_NSC_015438 266.41435384 -29.00765416 0.50 0.50   0.16 0.10  -5.98 0.10 2015.3748 1.56 1.75  7  0 0 S7-207              
HST_NSC_016294 266.41744106 -29.00575950 3.77 3.75  -4.53 0.80  -8.22 0.77 2018.7756 1.20 1.41 11  2 0 NAN                 
HST_NSC_013633 266.41512618 -29.00625709 6.19 2.33  -1.72 1.17  -5.75 0.53 2019.9228 0.98 1.02 13  5 0 NAN                 
HST_NSC_006703 266.41884727 -29.00906293 0.45 0.44  -3.75 0.14  -3.15 0.14 2020.4995 2.22 1.51 14  0 0 S7-23               
HST_NSC_007546 266.41915458 -29.00716921 0.82 0.78  -0.81 0.20  -7.29 0.20 2019.1774 0.50 0.56 11  2 0 S7-202              
HST_NSC_015455 266.41435007 -29.00757914 0.27 1.31  -3.88 0.08  -8.49 0.27 2018.1917 1.15 0.69 12  2 0 S7-204              
HST_NSC_001119 266.41761466 -29.00989052 0.46 1.97  -5.17 0.27  -7.27 1.09 2021.0984 0.87 1.25  6  2 0 S7-52               
HST_NSC_001395 266.41505045 -29.00937196 0.44 0.13  -3.14 0.08  -0.93 0.03 2019.0062 0.25 0.93 13  2 0 S7-18               
HST_NSC_015449 266.41433559 -29.00773045 4.11 1.62  -2.79 0.65  -6.17 0.39 2013.4595 0.95 1.25  5  5 0 NAN                 
HST_NSC_001137 266.41811372 -29.00968538 1.05 2.62  -8.05 0.20  -2.53 0.45 2018.0459 0.62 2.00 11  5 0 S7-21               
HST_NSC_006556 266.41924013 -29.00741962 0.12 0.10  -3.89 0.03  -8.89 0.03 2018.6363 0.78 1.70 14  0 0 irs1NE              
HST_NSC_006715 266.41905810 -29.00875629 1.07 0.55  -0.48 0.22  -6.60 0.13 2019.5702 1.07 1.19 13  5 0 S7-34               
HST_NSC_001462 266.41771547 -29.00986947 5.24 5.62  -5.38 1.02  -6.64 1.13 2017.7547 1.00 1.28 14  5 0 S7-50               
HST_NSC_041650 266.41821543 -29.00964063 0.69 0.69  -2.10 0.20  -4.26 0.20 2019.6267 1.87 1.43 12  0 0 S7-254              
HST_NSC_016327 266.41435659 -29.00743605 0.11 0.09  -0.89 0.03  -0.21 0.02 2018.3495 0.48 0.17 13  0 0 S7-216              
HST_NSC_002142 266.41794134 -29.00978531 4.25 4.32  -7.77 0.86 -11.27 0.95 2020.0326 0.40 0.93 13  2 0 NAN                 
HST_NSC_013744 266.41655715 -29.00567050 0.24 0.24  -3.37 0.06  -2.38 0.06 2017.9435 0.97 1.35 14  0 0 S7-33               
HST_NSC_007460 266.41930123 -29.00786590 0.44 2.04  -3.38 0.10  -3.41 0.40 2018.5190 1.00 1.06 13  5 0 S7-61               
HST_NSC_006498 266.41913168 -29.00705082 0.14 0.41 -10.54 0.03  -2.04 0.09 2018.6795 0.57 0.95 13  2 0 S7-28               
HST_NSC_013617 266.41564815 -29.00590761 0.14 0.22   1.78 0.04  -3.17 0.05 2019.2095 0.49 0.69 14  2 0 S7-20               
HST_NSC_022872 266.41754781 -29.00575520 0.24 0.40  -3.32 0.05  -2.09 0.09 2017.7338 1.04 1.07 12  2 0 S7-97               
HST_NSC_017171 266.41470837 -29.00665339 1.01 1.04  -7.02 0.21 -10.69 0.21 2016.8157 0.97 0.67 12  2 0 S7-219              
HST_NSC_007370 266.41896141 -29.00894890 0.93 1.59  -1.81 0.22  -6.13 0.33 2020.0527 1.19 1.06 14  2 0 S7-66               
HST_NSC_050020 266.41814372 -29.00600081 1.23 1.21 -11.47 0.71  -5.08 0.70 2021.2057 3.73 2.65  5  0 0 NAN                 
HST_NSC_013569 266.41612638 -29.00573668 0.53 0.52  -2.38 0.12  -8.00 0.12 2018.4655 1.77 1.71 13  0 0 S7-48               
HST_NSC_041721 266.41877897 -29.00918790 0.47 0.47  -5.14 0.13  -3.97 0.13 2018.7891 4.86 0.46  6  0 0 NAN                 
HST_NSC_051597 266.41829625 -29.00960496 3.56 3.51  -5.50 1.05  -5.17 1.03 2020.6617 0.41 0.77  9  2 0 S7-240              
HST_NSC_016374 266.41429869 -29.00793921 0.70 0.69  -1.72 0.20  -3.13 0.20 2019.5956 0.27 0.58 13  0 0 NAN                 
HST_NSC_001332 266.41520986 -29.00953912 0.33 0.62  -7.89 0.07  -3.47 0.14 2019.0936 0.88 0.60 11  3 0 S7-220              
HST_NSC_016794 266.41435393 -29.00736528 0.15 0.56  -0.36 0.04  -3.19 0.11 2018.8505 0.70 0.81 14  5 0 S7-228              
HST_NSC_001481 266.41805956 -29.00974733 0.14 0.13  -2.09 0.04  -3.18 0.04 2018.8125 1.78 1.75 14  0 0 S7-12               
HST_NSC_016190 266.41575184 -29.00583836 2.85 2.86  -3.12 0.83  -0.55 0.83 2011.6483 1.79 0.42  6  0 0 NAN                 
HST_NSC_001155 266.41642862 -29.01001570 4.75 4.00   1.35 0.59  -6.57 0.69 2017.7354 1.41 2.01 12  1 0 NAN                 
HST_NSC_001173 266.41728251 -29.01000477 0.49 0.48  -2.78 0.13  -6.32 0.12 2019.5473 0.83 1.13 14  0 0 S7-41               
HST_NSC_016347 266.41470678 -29.00906545 2.32 3.97  -3.21 0.45  -7.57 0.75 2018.6764 0.84 0.77 13  2 0 S7-239              
HST_NSC_017177 266.41476337 -29.00654658 0.59 1.54  -3.79 0.15  -3.74 0.36 2019.1254 0.90 0.94 13  5 0 S7-235              
HST_NSC_001412 266.41633585 -29.01001016 0.39 1.31  -3.84 0.08 -10.42 0.25 2017.9269 1.04 1.04 13  5 0 S7-101              
HST_NSC_016419 266.41454456 -29.00685866 0.10 0.08  -5.61 0.02  -9.86 0.02 2018.2974 1.76 0.25 14  0 0 S7-236              
HST_NSC_007560 266.41866091 -29.00633905 1.00 1.00   0.52 0.28 -11.89 0.28 2016.1207 0.68 0.62  5  0 0 NAN                 
HST_NSC_002153 266.41529910 -29.00962057 2.10 3.35  -3.44 0.60  -6.13 0.84 2019.8187 0.81 0.78 12  2 0 NAN                 
HST_NSC_016799 266.41457728 -29.00889269 1.49 1.01  -1.77 0.36  -3.59 0.32 2019.4617 0.27 0.46  9  2 0 S7-237              
HST_NSC_017203 266.41430726 -29.00818986 0.36 0.37  -8.55 0.08  -6.92 0.08 2018.5302 0.57 0.75 14  2 0 S7-224              
HST_NSC_007444 266.41927208 -29.00833868 0.41 0.41  -3.56 0.09  -8.97 0.09 2018.0002 2.06 1.41 14  0 0 S7-91               
HST_NSC_016659 266.41541282 -29.00599211 1.04 1.12  -1.77 0.22  -0.65 0.23 2016.2722 0.71 0.80 14  2 0 S7-234              
HST_NSC_013503 266.41500953 -29.00627909 0.10 0.08   0.06 0.02  -2.47 0.02 2018.2990 2.06 0.53 13  0 0 S7-9                
HST_NSC_049943 266.41832869 -29.00607728 1.30 1.29  -3.15 0.84  -4.51 0.84 2021.6570 0.84 1.02  7  0 0 S8-94               
HST_NSC_006723 266.41917995 -29.00862405 0.34 0.57  -6.27 0.07 -12.46 0.12 2017.4141 0.91 1.36 14  2 0 S7-47               
HST_NSC_016964 266.41434862 -29.00726188 1.57 1.62  -0.95 0.32  -8.02 0.32 2018.5867 0.72 0.86 13  5 0 S8-132              
HST_NSC_013640 266.41525962 -29.00607199 0.71 0.59  -1.77 0.16  -2.86 0.13 2018.9083 0.84 1.05 13  2 0 S8-129              
HST_NSC_001511 266.41736053 -29.01001967 1.42 0.30  -0.20 0.24  -4.11 0.07 2019.1247 0.92 0.90 13  2 0 S8-22               
HST_NSC_001983 266.41720420 -29.01004571 1.23 1.80  -2.72 0.27  -3.59 0.34 2018.8614 1.10 0.50 11  2 0 NAN                 
HST_NSC_007393 266.41934266 -29.00757697 0.55 0.72   1.28 0.11  -2.58 0.14 2014.7116 1.13 0.74 14  2 0 S8-36               
HST_NSC_007313 266.41850647 -29.00950647 0.12 0.11  -6.52 0.03  -8.66 0.03 2018.1439 0.88 0.87 14  0 0 S8-11               
HST_NSC_016624 266.41518324 -29.00611695 0.33 0.54  -2.76 0.08 -10.86 0.12 2019.6970 0.72 0.68 14  2 0 S8-143              
HST_NSC_037509 266.41934779 -29.00809456 1.99 1.99  -6.69 1.27  -8.47 1.26 2021.3156 0.32 1.04  8  0 0 S8-70               
HST_NSC_007320 266.41870932 -29.00934521 1.85 2.06  -0.61 0.45  -2.82 0.50 2018.1278 0.59 0.53 11  2 0 S8-122              
HST_NSC_001456 266.41759026 -29.00997895 0.10 0.08  -6.08 0.03  -4.17 0.02 2018.6129 1.65 2.39 13  0 0 S8-13               
HST_NSC_006502 266.41913525 -29.00689945 0.15 0.52  -4.60 0.03  -9.49 0.11 2017.2351 0.26 0.78  9  2 0 S8-42               
HST_NSC_017117 266.41444674 -29.00695402 4.60 0.67  -3.84 0.88  -7.37 0.15 2018.7004 1.03 0.78 14  5 0 S8-141              
HST_NSC_001330 266.41485218 -29.00929725 5.29 0.73  -2.05 0.96 -12.18 0.15 2016.8990 1.04 0.90 12  5 0 S8-138              
HST_NSC_001965 266.41638080 -29.01005989 1.21 1.21  -0.87 0.30  -4.98 0.30 2017.2297 1.10 3.56  6  0 0 NAN                 
HST_NSC_006764 266.41927574 -29.00721437 1.23 0.93  -5.27 0.25  -8.20 0.21 2018.7691 0.75 0.91 13  2 0 S8-109              
HST_NSC_016663 266.41548243 -29.00590910 1.89 1.58  -0.97 0.45 -10.38 0.37 2019.2568 1.10 1.00 13  2 0 S8-151              
HST_NSC_001581 266.41690802 -29.01009434 0.36 0.45   0.79 0.08  -4.37 0.10 2017.8229 0.93 0.79 13  2 0 S8-45               
HST_NSC_001960 266.41615326 -29.01002596 3.04 2.68  -2.27 0.75  -6.71 0.62 2018.7524 1.02 0.79 12  2 0 NAN                 
HST_NSC_016591 266.41775802 -29.00574878 4.97 5.25   3.28 1.06  -0.98 1.11 2019.8484 0.76 0.85 12  2 0 NAN                 
HST_NSC_016474 266.41750258 -29.00566615 0.61 4.88  -5.03 0.13  -7.66 0.92 2017.5485 0.90 1.25 14  5 0 NAN                 
HST_NSC_016837 266.41423450 -29.00808334 0.77 0.92   1.66 0.16  -7.03 0.20 2018.0748 0.66 0.68 14  2 0 NAN                 
HST_NSC_001117 266.41802309 -29.00984096 0.41 0.24  -3.26 0.08  -9.32 0.06 2019.1708 0.73 0.82 13  2 0 S8-31               
HST_NSC_013563 266.41593549 -29.00570470 2.42 0.74   0.24 0.42  -3.64 0.16 2013.8205 0.71 0.95 13  2 0 star1870            
HST_NSC_017045 266.41465539 -29.00657632 0.67 1.88  -6.56 0.15  -4.58 0.39 2018.1717 1.00 0.90 14  2 0 S8-145              
HST_NSC_002085 266.41490616 -29.00938858 1.51 1.50  -4.60 0.35  -4.43 0.35 2019.3277 0.84 2.34 12  0 0 NAN                 
HST_NSC_016697 266.41487605 -29.00632826 0.57 0.66  -2.54 0.16  -5.11 0.18 2020.1617 0.84 0.63 13  2 0 S8-75               
HST_NSC_001925 266.41750428 -29.01002487 1.66 1.66  -3.67 0.37  -2.46 0.37 2016.1048 0.56 2.72  9  0 0 NAN                 
HST_NSC_001139 266.41823823 -29.00973389 1.18 0.58  -2.58 0.25  -5.03 0.12 2017.4887 0.54 0.98 13  2 0 S8-148              
HST_NSC_016806 266.41435480 -29.00709105 0.38 0.36  -2.90 0.11  -2.47 0.11 2020.2271 0.94 1.66 14  0 0 S8-147              
HST_NSC_013580 266.41629218 -29.00561405 0.39 0.34  -6.05 0.08  -8.43 0.07 2016.3077 0.86 1.12 14  2 0 S8-15               
HST_NSC_001452 266.41661406 -29.01010536 0.89 0.90  -2.33 0.20  -6.12 0.20 2015.3315 1.23 1.56 13  0 0 S8-149              
HST_NSC_016509 266.41656199 -29.00556686 0.30 0.75  -6.92 0.07  -2.66 0.16 2016.3505 0.83 0.93 14  2 0 S8-57               
HST_NSC_001500 266.41710709 -29.01011169 0.10 0.09   0.57 0.02  -8.83 0.02 2018.2453 0.72 1.49 14  0 0 irs14NE             
HST_NSC_016500 266.41643091 -29.00557926 0.49 0.35  -4.40 0.11  -2.98 0.09 2019.3454 0.79 1.11 13  2 0 S8-68               
HST_NSC_013701 266.41765227 -29.00567389 0.48 0.66  -5.70 0.10  -9.06 0.13 2016.6753 0.61 0.57 11  3 0 S8-111              
HST_NSC_001536 266.41774880 -29.00997989 1.04 0.62  -4.62 0.20  -7.08 0.12 2018.5114 0.94 1.99 14  5 0 S8-35               
HST_NSC_001565 266.41605957 -29.01004369 0.65 0.65  -1.63 0.25  -7.59 0.24 2020.3479 0.69 2.54 14  0 0 S8-163              
HST_NSC_017080 266.41477630 -29.00928959 0.75 0.29  -5.17 0.17  -8.70 0.06 2016.0119 0.84 0.99 12  2 0 S8-28               
HST_NSC_016558 266.41839060 -29.00601782 1.13 3.17  -2.00 0.29  -5.33 0.67 2020.7038 1.66 1.46  8  2 0 S8-166              
HST_NSC_001556 266.41506490 -29.00956524 2.61 2.73   0.04 0.52  -8.33 0.54 2019.5549 0.80 0.79 14  5 0 S8-103              
HST_NSC_001396 266.41570292 -29.00991689 3.95 2.92  -6.33 0.58  -0.73 0.38 2012.7084 1.01 0.85 12  2 0 S8-5                
HST_NSC_041716 266.41859345 -29.00615825 0.49 0.48  -4.25 0.12  -4.70 0.12 2018.9350 2.04 2.79 11  0 0 S8-67               
HST_NSC_002056 266.41596365 -29.01002406 3.68 4.58   3.66 0.73 -10.16 0.96 2019.2725 0.63 0.77 11  5 0 S8-158              
HST_NSC_006669 266.41928124 -29.00706348 1.49 1.49  -3.90 0.34  -2.41 0.34 2018.1618 0.26 1.75 14  0 0 S8-159              
HST_NSC_007414 266.41921317 -29.00877462 1.33 1.33  -1.32 0.33  -3.19 0.33 2018.9194 0.29 0.54 13  0 0 S8-63               
HST_NSC_007217 266.41942402 -29.00807580 0.92 1.19  -5.46 0.26 -12.02 0.30 2020.7219 0.90 0.67 10  2 0 S8-80               
HST_NSC_006555 266.41943461 -29.00765176 0.16 0.28  -0.64 0.04  -3.29 0.06 2017.8704 0.90 0.79 13  2 0 S8-21               
HST_NSC_007547 266.41938562 -29.00735192 6.59 5.51  -3.19 1.25  -6.74 1.05 2016.3763 0.84 1.00 11  5 0 S8-118              
HST_NSC_001924 266.41818568 -29.00980916 1.57 3.65  -6.05 0.35  -7.20 0.74 2018.5334 0.87 0.49  9  2 0 NAN                 
HST_NSC_050257 266.41906816 -29.00666375 1.71 1.45  -0.01 1.02  -0.19 0.86 2021.2444 1.03 0.75  9  2 0 S8-114              
HST_NSC_038041 266.41942327 -29.00756786 1.18 1.17   2.63 0.90  -5.82 0.89 2020.3401 2.92 0.79  5  0 0 S8-104              
HST_NSC_013950 266.41744087 -29.00560140 0.41 0.27   2.89 0.08  -6.87 0.06 2018.7884 1.14 0.75 14  2 0 S8-52               
HST_NSC_006509 266.41886452 -29.00639534 0.25 2.56  -3.77 0.05  -0.60 0.29 2018.0380 0.47 0.45 14  2 0 irs10W              
HST_NSC_007484 266.41915248 -29.00890412 0.58 0.89  -4.63 0.12  -6.76 0.19 2016.4883 0.89 1.39 14  2 0 S8-76               
HST_NSC_007271 266.41910522 -29.00898091 8.24 7.04  -1.86 0.81  -8.10 1.06 2015.8383 0.87 0.53 13  1 0 NAN                 
HST_NSC_001328 266.41545201 -29.00983141 0.28 0.98  -4.32 0.07  -7.76 0.25 2018.6457 0.87 0.78 10  2 0 S8-38               
HST_NSC_007462 266.41944945 -29.00786465 0.36 0.81  -4.34 0.09  -7.19 0.18 2019.7807 1.13 1.29 13  2 0 S8-120              
HST_NSC_017031 266.41441958 -29.00684218 0.63 0.47  -2.71 0.15  -3.39 0.11 2017.2031 0.76 0.53 12  2 0 S8-173              
HST_NSC_001987 266.41733902 -29.01011116 0.62 0.62  -1.28 0.15  -6.13 0.15 2018.5667 1.56 1.65 13  0 0 S8-174              
HST_NSC_017188 266.41448593 -29.00895930 0.49 0.55  -3.82 0.10  -4.31 0.12 2017.6863 1.15 0.95 13  2 0 S8-175              
HST_NSC_001389 266.41515354 -29.00965639 0.39 0.34  -3.90 0.08  -6.31 0.07 2018.8110 0.66 0.90 14  2 0 S8-39               
HST_NSC_016344 266.41415183 -29.00773665 0.36 1.88  -6.83 0.09  -5.59 0.34 2020.0314 1.24 0.84 14  5 0 S8-169              
HST_NSC_015418 266.41435506 -29.00694500 6.96 7.42  -4.59 1.22  -3.67 1.17 2018.6077 1.09 0.96 13  1 0 NAN                 
HST_NSC_002148 266.41495927 -29.00952400 1.33 2.39  -4.65 0.55  -0.03 0.81 2021.2500 0.54 1.07 11  2 0 NAN                 
HST_NSC_006501 266.41933977 -29.00713641 0.10 0.70  -2.46 0.03  -3.23 0.14 2018.4288 0.26 0.93 14  5 0 S8-12               
HST_NSC_006702 266.41895444 -29.00921522 0.26 0.26  -2.14 0.06  -8.61 0.06 2017.7305 1.38 1.38 13  0 0 S8-121              
HST_NSC_001998 266.41481262 -29.00938949 0.77 4.87  -6.83 0.19  -4.03 1.00 2018.3976 0.68 0.90 14  5 0 NAN                 
HST_NSC_013690 266.41780190 -29.00567872 0.29 0.70  -3.65 0.07  -2.47 0.15 2017.4830 0.86 0.90 14  2 0 S8-90               
HST_NSC_016407 266.41526845 -29.00593505 0.90 0.92  -0.12 0.21  -8.04 0.22 2017.9480 0.53 0.86 11  2 0 S8-112              
HST_NSC_001471 266.41807387 -29.00989427 0.12 0.11  -1.03 0.03 -12.18 0.03 2017.1430 1.23 0.51 14  0 0 S8-9                
HST_NSC_015440 266.41413988 -29.00779886 2.03 4.72  -1.40 0.39  -8.47 0.87 2015.3325 1.05 0.63 12  5 0 NAN                 
HST_NSC_016371 266.41413649 -29.00787693 0.22 0.34 -10.19 0.05  -2.78 0.07 2018.3666 0.67 0.69 14  2 0 S8-172              
HST_NSC_013516 266.41508003 -29.00605709 1.28 1.66  -1.90 0.24  -5.58 0.31 2013.9417 0.87 1.17 14  2 0 NAN                 
HST_NSC_022831 266.41418403 -29.00831328 1.20 1.20  -3.42 0.29  -2.88 0.29 2018.6059 1.12 1.59 14  0 0 S8-180              
HST_NSC_050003 266.41418472 -29.00735013 0.87 0.86  -6.49 0.52  -9.54 0.51 2020.9621 0.82 2.64  9  0 0 S8-183              
HST_NSC_016475 266.41738463 -29.00555659 1.59 2.03  -1.50 0.37  -8.76 0.41 2020.0305 1.06 0.87 14  2 0 S8-101              
HST_NSC_016712 266.41438117 -29.00885074 0.10 0.08  -4.49 0.02  -9.31 0.02 2018.1554 1.92 1.53 14  0 0 S8-181              
HST_NSC_006532 266.41939002 -29.00847834 1.09 1.97  -4.26 0.20  -5.45 0.35 2020.4704 0.50 1.03 13  5 0 NAN                 
HST_NSC_016337 266.41428166 -29.00703920 0.26 0.41  -2.57 0.06  -2.77 0.09 2016.4433 0.81 1.05 12  2 0 S8-187              
HST_NSC_016189 266.41556781 -29.00575885 0.40 0.86  -6.22 0.27  -7.88 0.46 2020.2324 0.52 0.41  9  2 0 S8-41               
HST_NSC_016785 266.41415403 -29.00743289 0.54 0.53  -0.33 0.15  -0.80 0.15 2020.1172 1.33 1.60 13  0 0 NAN                 
HST_NSC_001652 266.41777126 -29.01004106 3.67 1.15  -3.11 0.61  -8.98 0.24 2019.4397 0.61 0.57 12  2 0 S8-79               
HST_NSC_016896 266.41459913 -29.00649216 0.87 5.02  -2.90 0.24   0.57 0.93 2019.2175 0.79 0.91 12  5 0 NAN                 
HST_NSC_001549 266.41818384 -29.00987011 0.30 0.33  -3.94 0.08  -9.38 0.09 2020.1327 1.13 0.79 14  2 0 S8-43               
HST_NSC_007402 266.41946841 -29.00821088 0.86 0.66  -6.46 0.17  -9.16 0.15 2019.4569 1.11 1.75 11  2 0 S8-99               
HST_NSC_007472 266.41933895 -29.00865020 0.51 2.72  -3.60 0.16  -5.64 0.55 2020.5892 1.19 0.80 13  5 0 NAN                 
HST_NSC_001585 266.41838301 -29.00975790 0.56 0.55  -6.24 0.12  -4.24 0.12 2018.7394 1.84 1.15 14  0 0 NAN                 
HST_NSC_006749 266.41861883 -29.00959432 0.11 0.15  -0.20 0.03  -3.26 0.03 2018.0060 1.11 1.05 14  2 2 IRS9                
HST_NSC_007237 266.41947430 -29.00745153 3.18 2.03  -5.73 0.62  -2.53 0.39 2017.4512 1.21 0.64 11  2 0 S8-78               
HST_NSC_007099 266.41917405 -29.00669491 1.28 1.26  -1.96 0.24  -2.27 0.24 2019.1847 0.78 1.26 13  1 0 S8-97               
HST_NSC_007052 266.41951134 -29.00771834 0.57 0.57  -8.92 0.14 -11.47 0.14 2018.1805 0.24 1.94 12  0 0 S8-119              
HST_NSC_006682 266.41868963 -29.00614064 0.32 0.31  -4.87 0.08  -5.73 0.08 2019.2212 0.65 1.39 12  0 0 S8-58               
HST_NSC_016484 266.41591641 -29.00559724 1.06 1.06   1.04 0.22  -3.19 0.22 2015.3305 0.75 0.68  6  0 0 S8-46               
HST_NSC_006505 266.41931991 -29.00694315 0.48 0.48  -1.58 0.09  -3.56 0.09 2016.3314 2.35 2.10 12  0 0 S8-192              
HST_NSC_001402 266.41525044 -29.00979347 0.89 0.94  -2.23 0.18  -5.24 0.20 2019.9574 0.73 1.11 13  2 0 NAN                 
HST_NSC_007094 266.41930551 -29.00877933 3.04 2.84  -2.12 0.71  -8.54 0.67 2019.5208 0.61 0.83 10  2 0 S8-98               
HST_NSC_013725 266.41565450 -29.00568720 4.84 1.92  -2.24 0.98  -6.86 0.48 2019.1897 0.69 0.60 14  5 0 S8-24               
HST_NSC_001529 266.41750572 -29.01014082 0.50 0.49  -5.33 0.10 -10.54 0.10 2017.1216 0.95 2.34 14  0 0 S8-190              
HST_NSC_007455 266.41951656 -29.00807607 0.59 1.24   0.84 0.14  -8.55 0.26 2018.5730 1.16 0.83 12  2 0 S8-66               
HST_NSC_016650 266.41515238 -29.00594692 0.31 0.64  -5.07 0.08  -1.16 0.15 2018.5960 0.54 0.99 13  5 0 S8-189              
HST_NSC_001563 266.41619131 -29.01016603 0.23 0.25  -6.05 0.05  -2.24 0.06 2018.6087 1.06 0.95 12  2 0 S8-54               
HST_NSC_013755 266.41643279 -29.00548019 0.14 0.25  -6.81 0.03  -4.93 0.06 2018.0352 0.95 1.17 14  2 0 S8-20               
HST_NSC_013935 266.41679779 -29.00545732 0.11 0.09  -3.56 0.02  -1.95 0.02 2018.0549 0.41 1.72 13  0 0 S8-4                
HST_NSC_007292 266.41952842 -29.00795598 1.74 1.96  -2.85 0.36  -5.02 0.41 2019.4222 0.93 0.94 12  2 0 NAN                 
HST_NSC_017189 266.41423947 -29.00865727 0.11 0.09  -1.94 0.03  -7.35 0.03 2019.2042 1.15 1.60 14  0 0 S8-196              
HST_NSC_013743 266.41630575 -29.00548866 0.51 0.51  -3.27 0.11  -1.68 0.11 2016.4875 1.10 1.75 14  0 0 S8-59               
HST_NSC_016464 266.41703934 -29.00545565 5.49 1.48  -2.09 0.87  -8.63 0.31 2015.8570 0.39 1.03 13  2 0 S8-200              
HST_NSC_013631 266.41491359 -29.00611576 0.59 0.94  -0.98 0.14  -3.85 0.21 2019.1036 0.98 0.86 14  2 0 S8-195              
HST_NSC_013949 266.41727115 -29.00547867 4.52 0.92  -2.82 0.67  -9.52 0.19 2017.3985 0.55 0.88 14  2 0 S8-17               
HST_NSC_007273 266.41924750 -29.00893189 0.46 0.46  -1.77 0.12  -4.69 0.12 2013.8536 0.30 0.09  5  0 0 NAN                 
HST_NSC_017022 266.41417801 -29.00715358 0.21 0.27  -5.75 0.05  -8.44 0.06 2018.8076 0.94 1.03 14  2 0 S8-201              
HST_NSC_007441 266.41943168 -29.00853977 0.26 0.42  -4.88 0.07  -6.87 0.10 2019.6121 1.11 1.05 13  2 0 S8-96               
HST_NSC_007244 266.41944220 -29.00716635 5.50 6.67  -2.72 1.18  -4.03 1.41 2018.1510 0.61 0.32  8  2 0 NAN                 
HST_NSC_001405 266.41643186 -29.01022839 0.39 0.35  -0.85 0.08  -3.08 0.08 2018.2783 0.71 1.03 14  2 0 S8-207              
HST_NSC_006499 266.41950135 -29.00733489 1.17 2.19  -5.36 0.24  -2.48 0.45 2017.7381 0.83 0.87 13  5 0 S8-51               
HST_NSC_013605 266.41524023 -29.00585741 0.99 0.65 -11.66 0.23  -5.13 0.18 2020.1467 0.33 0.89 11  2 0 S8-89               
HST_NSC_006511 266.41902396 -29.00640784 0.10 0.21   0.18 0.03  -8.63 0.05 2018.2931 0.61 1.02 14  2 0 S8-10               
HST_NSC_001384 266.41496181 -29.00963720 2.34 2.50  -0.05 0.43  -4.20 0.49 2017.5449 0.37 0.84 13  2 0 S8-128              
HST_NSC_015483 266.41462558 -29.00931315 0.47 0.47   2.76 0.11  -0.54 0.11 2013.4568 1.16 0.21  5  0 0 S8-212              
HST_NSC_016566 266.41826322 -29.00579446 0.50 0.52  -8.95 0.27  -8.01 0.27 2020.9896 0.68 0.65 10  2 0 S8-220              
HST_NSC_001325 266.41529145 -29.00986426 3.13 0.93  -0.26 0.46  -8.92 0.20 2017.8646 1.18 1.15 12  2 0 S8-106              
HST_NSC_016833 266.41404576 -29.00799139 0.21 0.34  -1.57 0.05  -2.55 0.07 2018.7584 0.82 0.99 13  2 0 S8-210              
HST_NSC_016594 266.41768563 -29.00554107 1.17 2.32  -4.29 0.26  -2.75 0.50 2013.3960 0.85 1.03  7  2 0 S8-53               
HST_NSC_007391 266.41957203 -29.00781703 0.27 0.32  -6.37 0.06  -3.87 0.07 2018.2887 0.78 0.82 12  2 0 S8-56               
HST_NSC_051575 266.41697644 -29.01026184 0.51 1.12   0.69 0.32  -4.84 0.63 2020.7271 0.65 0.53  8  2 0 S8-55               
HST_NSC_016220 266.41758120 -29.00551867 1.16 0.59  -5.88 0.25  -1.60 0.14 2018.2997 0.76 1.00 13  2 0 S8-71               
HST_NSC_007132 266.41905389 -29.00926009 0.56 0.67   3.83 0.12  -5.85 0.14 2018.6822 0.96 0.84 12  2 0 S8-124              
HST_NSC_015461 266.41417280 -29.00708576 3.32 5.79  -4.80 0.58  -7.43 0.94 2013.9189 0.99 0.74  7  2 0 S8-216              
HST_NSC_001140 266.41835262 -29.00985453 0.72 0.48  -6.81 0.15  -5.82 0.10 2017.7901 0.58 0.55 12  3 0 S8-218              
HST_NSC_016915 266.41404895 -29.00810474 0.30 0.89  -1.88 0.07  -1.76 0.20 2017.4658 0.64 0.84 10  2 0 S8-217              
HST_NSC_016738 266.41447953 -29.00916261 0.70 1.15  -3.75 0.15  -5.67 0.25 2017.6363 1.06 0.85 14  2 0 NAN                 
HST_NSC_038260 266.41423358 -29.00876360 1.46 1.46  -4.32 0.88  -4.92 0.87 2020.9395 1.74 3.60  5  0 0 NAN                 
HST_NSC_001338 266.41597537 -29.01016208 0.36 0.29  -1.94 0.09  -3.82 0.08 2019.5361 0.79 0.59 14  2 0 S8-102              
HST_NSC_050027 266.41410667 -29.00726361 0.85 1.16  -3.65 0.46  -6.90 0.62 2020.8813 1.19 0.97 10  2 0 S8-209              
HST_NSC_006677 266.41924634 -29.00668242 0.24 0.23  -3.28 0.06  -7.89 0.06 2018.1952 3.56 4.05 13  0 2 IRS10EE             
HST_NSC_016429 266.41449692 -29.00647743 0.47 0.84  -9.61 0.10  -3.35 0.17 2015.4529 0.79 0.88 14  5 0 S8-214              
HST_NSC_016208 266.41504961 -29.00594734 4.29 2.88  -2.19 0.80  -5.93 0.55 2019.5255 0.86 1.19 13  5 0 S8-221              
HST_NSC_050000 266.41409975 -29.00846449 2.10 2.10  -1.16 1.12  -6.61 1.12 2021.3277 0.34 1.25  8  0 0 S8-219              
HST_NSC_007206 266.41847511 -29.00980570 0.34 0.11  -3.11 0.07  -4.77 0.03 2018.4145 0.73 0.63 14  2 0 S8-8                
HST_NSC_013578 266.41607728 -29.00547994 0.10 0.08  -6.12 0.02  -1.99 0.02 2018.2035 0.90 1.53 14  0 0 S8-2                
HST_NSC_001450 266.41471434 -29.00945934 0.58 4.31  -7.93 0.12  -4.05 0.77 2014.5050 0.88 0.96 13  5 0 S8-223              
HST_NSC_006686 266.41899479 -29.00631033 2.04 0.25  -4.11 0.37  -2.99 0.05 2015.5113 1.33 0.99 14  5 0 S8-32               
HST_NSC_007241 266.41956964 -29.00743977 0.42 0.67  -2.60 0.09  -3.67 0.14 2018.2081 2.91 0.92 11  2 0 S8-83               
HST_NSC_013710 266.41775414 -29.00552481 3.15 0.67  -9.18 0.46  -5.56 0.16 2012.4728 0.60 0.88 13  2 0 S8-30               
HST_NSC_007485 266.41928310 -29.00898982 1.15 1.17  -0.63 0.24  -3.37 0.25 2017.9089 1.01 0.96 14  2 0 S8-225              
HST_NSC_006543 266.41956300 -29.00828629 2.92 1.88  -2.21 0.67  -7.62 0.42 2018.2425 0.78 0.97 12  2 0 S8-110              
HST_NSC_016496 266.41641147 -29.00540954 1.60 2.38  -3.80 0.34  -7.28 0.50 2017.3320 0.80 0.65 14  2 0 S8-125              
HST_NSC_016667 266.41533540 -29.00574701 0.84 0.84  -1.89 0.18  -4.00 0.18 2016.2699 0.59 1.33 13  0 0 NAN                 
HST_NSC_001397 266.41607631 -29.01022006 0.13 0.10  -6.58 0.05  -3.71 0.04 2020.3145 0.91 1.39 14  0 0 NAN                 
HST_NSC_007398 266.41961129 -29.00766221 0.61 0.61  -1.05 0.16  -4.48 0.16 2019.3030 1.31 1.83 14  0 0 S8-47               
HST_NSC_013721 266.41690191 -29.00538277 2.27 1.35  -2.56 0.43  -8.74 0.26 2018.6680 0.86 0.75 13  5 0 S8-34               
HST_NSC_007508 266.41878204 -29.00609327 3.07 2.76  -6.53 0.63  -3.14 0.58 2020.2136 0.42 0.84 13  2 0 NAN                 
HST_NSC_001513 266.41759950 -29.01020313 1.01 0.90  -6.65 0.19  -4.46 0.18 2016.6634 1.39 0.70 14  5 0 S8-84               
HST_NSC_006687 266.41913527 -29.00645014 0.80 0.48  -4.55 0.15  -4.30 0.09 2015.3345 0.88 0.96 12  2 0 S8-27               
HST_NSC_001122 266.41794831 -29.01009530 0.39 0.45  -0.13 0.09  -5.30 0.11 2019.3935 0.80 0.85 14  2 0 S8-230              
HST_NSC_001501 266.41739683 -29.01025110 0.23 0.19  -0.96 0.05  -2.18 0.04 2018.1613 0.86 0.96 14  2 0 S8-19               
HST_NSC_007561 266.41947845 -29.00705837 1.96 1.81  -2.45 0.43  -7.03 0.39 2017.6913 0.96 0.85 14  2 0 NAN                 
HST_NSC_016780 266.41410293 -29.00855861 0.44 0.43  -1.88 0.13  -1.46 0.13 2019.9925 0.71 1.76 12  0 0 S8-241              
HST_NSC_001414 266.41674456 -29.01031054 0.13 0.27  -2.55 0.03  -0.95 0.06 2018.3068 0.98 0.92 14  2 0 irs14SW             
HST_NSC_013498 266.41471576 -29.00618044 0.10 0.09  -8.05 0.03  -1.31 0.02 2018.0876 2.11 1.04 14  0 0 S8-3                
HST_NSC_006673 266.41954162 -29.00722725 0.27 0.92  -1.88 0.06  -3.77 0.19 2018.2233 0.89 1.05 13  5 0 S8-73               
HST_NSC_016800 266.41413478 -29.00702985 0.94 0.62  -4.07 0.22  -7.19 0.17 2019.2270 0.77 0.94 13  2 0 S8-238              
HST_NSC_016418 266.41432297 -29.00665741 0.17 0.23  -2.57 0.04  -1.21 0.05 2018.4428 0.62 0.91 14  2 0 S8-236              
HST_NSC_002141 266.41472787 -29.00952209 0.65 0.64   0.36 0.15  -4.13 0.15 2018.7143 2.17 1.27 14  0 0 NAN                 
HST_NSC_007493 266.41936013 -29.00890707 0.48 0.47  -5.60 0.15  -5.19 0.14 2020.3241 0.82 2.40 12  0 0 S8-247              
HST_NSC_015450 266.41401252 -29.00743401 4.88 2.70  -0.91 1.00  -1.90 0.70 2018.9768 0.77 0.73 11  2 0 NAN                 
HST_NSC_001341 266.41631060 -29.01028314 1.15 1.29  -1.93 0.28  -7.23 0.31 2019.8286 0.73 0.73 13  2 0 S8-240              
HST_NSC_017206 266.41397673 -29.00775457 1.37 2.42   2.61 0.31  -5.82 0.50 2016.6766 0.85 1.01 12  5 0 S8-246              
HST_NSC_007219 266.41933048 -29.00670869 5.65 5.45  -1.42 1.42  -7.48 1.41 2015.2893 0.56 0.92  8  2 0 S8-81               
HST_NSC_013901 266.41793276 -29.00556354 0.12 0.27  -5.36 0.03  -3.34 0.06 2018.7826 0.60 1.00 14  2 0 S8-16               
HST_NSC_001350 266.41499712 -29.00976293 1.30 0.99  -5.41 0.26  -7.45 0.26 2019.7315 0.59 1.03 12  2 0 S8-235              
HST_NSC_007315 266.41879913 -29.00961543 0.52 0.60  -1.76 0.11  -2.24 0.13 2019.6858 0.71 0.85 14  2 0 S8-23               
HST_NSC_013893 266.41763912 -29.00546618 0.39 1.03  -5.60 0.08   0.78 0.19 2018.9259 0.78 1.26 14  2 0 S8-50               
HST_NSC_016550 266.41754938 -29.00544130 0.47 1.91  -4.46 0.10  -4.55 0.36 2018.0382 0.69 0.76 14  5 0 S8-61               
HST_NSC_013714 266.41805368 -29.00560530 0.32 0.31  -2.11 0.08 -10.82 0.08 2017.5043 1.57 1.59 14  0 0 S9-35               
HST_NSC_016398 266.41829206 -29.00572128 0.78 0.78  -2.45 1.19   0.13 1.19 2019.4042 0.18 1.73  7  0 0 S8-130              
HST_NSC_017216 266.41421998 -29.00889371 0.31 0.55  -2.94 0.08  -2.12 0.13 2019.6477 0.79 0.85 13  2 0 S8-248              
HST_NSC_013558 266.41557696 -29.00559318 0.12 0.10  -2.05 0.03  -3.57 0.03 2018.4865 1.48 1.41 14  0 0 S8-18               
HST_NSC_007142 266.41898363 -29.00623387 0.65 0.82  -1.36 0.12  -2.70 0.15 2018.7564 0.90 0.88  7  2 0 S8-74               
HST_NSC_002144 266.41522899 -29.00992056 0.88 0.87  -5.27 0.19  -8.13 0.19 2018.0042 0.53 1.50 13  0 0 S8-244              
HST_NSC_016736 266.41432586 -29.00908468 0.59 0.58  -3.20 0.19  -4.81 0.19 2019.6314 0.32 1.11 12  0 0 S8-252              
HST_NSC_016308 266.41837167 -29.00575655 0.54 1.73  -3.32 0.17  -2.58 0.39 2019.7809 0.93 0.89 11  5 0 S8-251              
HST_NSC_050032 266.41854239 -29.00585880 2.54 3.37  -2.39 1.26  -4.16 1.64 2020.6214 0.79 0.91 10  2 0 S9-142              
HST_NSC_017166 266.41437352 -29.00652103 1.01 0.97  -2.89 0.21  -5.60 0.20 2017.8177 0.86 0.91 12  2 0 NAN                 
HST_NSC_006706 266.41915407 -29.00927698 0.15 0.23  -0.75 0.03  -4.43 0.05 2018.3987 0.78 1.14 14  2 0 S9-34               
HST_NSC_017079 266.41415111 -29.00878548 0.10 0.09  -2.51 0.03  -8.79 0.02 2018.2839 0.43 0.89 13  0 0 S9-143              
HST_NSC_007386 266.41966885 -29.00797442 1.32 1.33  -2.34 0.32  -3.18 0.32 2018.7454 1.82 1.01 13  0 0 NAN                 
HST_NSC_001959 266.41648411 -29.01033182 1.76 1.76  -7.24 0.43 -11.83 0.43 2016.0098 0.25 1.48  7  0 0 S9-144              
HST_NSC_015503 266.41445673 -29.00927535 1.00 7.19  -3.00 0.22  -5.62 1.33 2015.0517 0.86 0.74 13  5 0 S9-146              
HST_NSC_007510 266.41912317 -29.00635542 0.69 0.69  -6.56 0.15  -4.57 0.15 2015.8052 1.03 0.84 14  0 0 5star1211           
HST_NSC_007442 266.41953427 -29.00862255 0.55 0.55  -0.10 0.12  -4.53 0.12 2018.4956 0.92 0.54 12  0 0 S8-116              
HST_NSC_016642 266.41626875 -29.00537031 0.68 0.76  -6.43 0.16  -3.58 0.18 2018.1407 0.80 0.90 13  2 0 S9-145              
HST_NSC_006558 266.41968085 -29.00771819 0.12 0.32  -0.47 0.03  -2.77 0.07 2018.4311 0.51 1.00 14  5 0 S9-15               
HST_NSC_016681 266.41490758 -29.00594706 3.63 1.99  -7.01 0.72  -3.59 0.44 2016.1529 0.83 0.92 13  2 0 NAN                 
HST_NSC_007172 266.41960932 -29.00842351 0.48 3.08  -8.60 0.10  -9.41 0.59 2015.9197 0.81 0.84 14  5 0 S9-151              
HST_NSC_006507 266.41956147 -29.00711845 0.33 0.85  -5.86 0.09  -6.92 0.17 2019.9981 1.39 1.20 14  2 0 S9-65               
HST_NSC_016614 266.41652039 -29.00533563 0.73 0.62  -4.15 0.15  -4.52 0.14 2019.6633 0.59 0.87 14  2 0 S9-53               
HST_NSC_050029 266.41706127 -29.00533402 0.91 0.89  -0.11 0.43  -7.05 0.42 2020.9628 2.07 1.40  6  0 0 S9-70               
HST_NSC_013625 266.41474295 -29.00607799 0.54 1.31   0.66 0.11  -4.72 0.26 2018.2224 0.43 0.85 11  2 0 S9-154              
HST_NSC_007553 266.41965346 -29.00743449 0.60 0.54  -2.50 0.13  -5.55 0.12 2017.5581 1.29 1.03 12  2 0 S9-76               
HST_NSC_041630 266.41722038 -29.01034263 2.88 3.53   2.36 0.74  -3.10 0.91 2020.1305 0.55 0.52  9  2 0 S9-153              
HST_NSC_016831 266.41391904 -29.00794826 0.43 0.43  -0.43 0.14  -4.51 0.14 2018.8852 0.69 2.18 13  0 0 S9-157              
HST_NSC_013947 266.41698258 -29.00532099 0.10 0.17  -4.26 0.03 -12.31 0.04 2018.2755 0.71 0.83 14  2 0 S9-5                
HST_NSC_001454 266.41817824 -29.01006591 0.88 0.88  -1.60 0.19  -3.64 0.19 2017.5416 1.02 0.86 14  0 0 S9-20               
HST_NSC_016188 266.41539433 -29.00563383 0.65 3.13  -6.18 0.17  -6.44 0.58 2019.5652 1.20 0.94 12  5 0 NAN                 
HST_NSC_013508 266.41483414 -29.00598510 0.46 0.43  -1.83 0.10   1.41 0.09 2018.1073 0.85 0.70 14  5 0 S9-21               
HST_NSC_015405 266.41419774 -29.00894891 8.20 3.12   4.37 1.62  -6.16 0.68 2018.6069 0.87 0.96 11  2 0 NAN                 
HST_NSC_013603 266.41512880 -29.00577450 1.61 1.90   1.04 0.34  -2.93 0.40 2018.0772 0.86 0.70 12  2 0 S9-28               
HST_NSC_016342 266.41417351 -29.00677771 0.19 0.27  -8.19 0.04  -9.79 0.06 2017.8803 0.81 0.80 13  2 0 S9-156              
HST_NSC_016442 266.41455415 -29.00624282 1.00 0.99   1.86 0.22  -5.50 0.22 2017.6239 1.34 1.31 14  0 0 S9-158              
HST_NSC_007511 266.41922788 -29.00644859 0.21 0.60  -3.69 0.05  -5.10 0.13 2018.6647 0.76 0.93 11  2 0 S9-48               
HST_NSC_016548 266.41828099 -29.00565414 2.24 3.30  -3.45 0.47  -9.06 0.69 2016.5083 1.04 0.87 10  5 0 S9-164              
HST_NSC_001417 266.41572295 -29.01019839 0.11 0.10  -4.00 0.03  -0.71 0.03 2018.8088 0.40 1.17 13  0 0 S9-3                
HST_NSC_007293 266.41969275 -29.00809313 2.01 2.00  -1.70 0.58  -3.65 0.58 2020.0283 2.01 0.45  9  0 0 NAN                 
HST_NSC_001385 266.41788491 -29.01020197 1.59 3.02  -4.23 0.31  -8.15 0.56 2019.5372 1.02 1.06 14  5 0 S9-160              
HST_NSC_015493 266.41392850 -29.00821123 0.26 0.25  -4.01 0.09 -10.48 0.09 2020.0586 1.25 1.78 14  0 0 S9-159              
HST_NSC_007430 266.41960101 -29.00853684 0.25 0.23  -2.39 0.06  -4.35 0.06 2019.5194 0.82 0.69 14  0 0 S9-26               
HST_NSC_007513 266.41896280 -29.00613426 2.12 0.94  -4.81 0.34  -8.22 0.20 2016.9266 0.57 0.84 14  2 0 S9-86               
HST_NSC_006514 266.41937086 -29.00664639 0.12 0.16  -5.26 0.03  -7.89 0.04 2018.6011 0.78 0.65 13  2 0 S9-8                
HST_NSC_001156 266.41696092 -29.01037994 1.36 1.95  -5.85 0.29  -9.27 0.41 2016.8796 1.25 0.89 13  2 0 S9-162              
HST_NSC_016192 266.41550764 -29.00556407 5.05 5.03  -3.94 0.88  -4.38 0.89 2016.6839 1.24 0.79 12  1 0 NAN                 
HST_NSC_007126 266.41908919 -29.00942218 1.98 1.19  -0.81 0.44  -3.22 0.27 2017.1026 0.72 0.53 10  2 0 NAN                 
HST_NSC_016320 266.41395515 -29.00732560 0.53 0.54  -1.28 0.16  -5.03 0.16 2015.1143 0.94 1.53 14  0 0 S9-167              
HST_NSC_016733 266.41422739 -29.00903132 0.31 0.53  -2.18 0.07  -2.08 0.12 2018.2429 0.82 0.95 14  2 0 S9-168              
HST_NSC_038302 266.41572398 -29.00547812 1.31 1.31 -10.57 0.89  -1.65 0.88 2020.3803 2.34 2.05  8  0 0 NAN                 
HST_NSC_001179 266.41772374 -29.01026058 1.90 2.15   1.48 0.40  -6.13 0.46 2016.8543 0.85 0.82 13  2 0 S9-165              
HST_NSC_001962 266.41663584 -29.01039197 2.59 0.94  -0.27 0.48  -4.48 0.25 2020.1810 0.74 0.84 10  5 0 NAN                 
HST_NSC_022880 266.41821498 -29.00560537 0.44 0.49  -2.84 0.10  -4.60 0.11 2017.6371 0.62 0.58 10  3 0 S9-50               
HST_NSC_006519 266.41871503 -29.00590941 0.11 0.22   1.31 0.03  -4.43 0.05 2018.1438 0.62 0.96 13  2 0 S9-17               
HST_NSC_051243 266.41590976 -29.01027884 0.94 0.99  -6.60 0.50  -7.20 0.52 2020.3932 0.94 0.94  9  2 0 S9-166              
HST_NSC_016803 266.41407093 -29.00694009 3.02 1.10  -4.17 0.45  -0.45 0.26 2018.0368 1.33 0.94 13  2 0 S9-169              
HST_NSC_013930 266.41639194 -29.00531124 0.24 0.24  -5.58 0.06  -7.92 0.05 2018.0706 1.12 0.82 14  0 0 S9-23               
HST_NSC_016551 266.41748717 -29.00535343 0.45 0.40  -3.22 0.10  -8.38 0.09 2018.9564 0.68 1.09 14  2 0 S9-42               
HST_NSC_007248 266.41942751 -29.00670275 0.14 1.00   3.79 0.04  -7.99 0.20 2018.7448 1.17 0.73 14  5 0 S9-24               
HST_NSC_001443 266.41503608 -29.00988798 0.26 0.23  -0.39 0.06  -3.56 0.05 2018.8805 1.04 0.78 14  2 0 S9-177              
HST_NSC_013555 266.41494241 -29.00586229 0.51 0.51  -1.79 0.13  -5.30 0.13 2018.9812 0.51 1.33 14  0 0 S9-116              
HST_NSC_041609 266.41839007 -29.01000407 0.76 0.75  -0.65 0.23  -3.42 0.23 2020.5609 2.29 0.35  6  0 0 S9-175              
HST_NSC_013752 266.41657856 -29.00528427 0.78 0.16  -4.38 0.15  -7.76 0.04 2018.4170 1.36 1.05 14  5 0 S9-37               
HST_NSC_017036 266.41422305 -29.00661555 0.29 0.33  -2.69 0.07  -6.14 0.08 2018.8456 0.95 0.68 13  2 0 S9-178              
HST_NSC_043143 266.41895822 -29.00959801 1.38 1.37  -6.10 0.94  -7.46 0.93 2021.3306 1.59 0.21  6  0 0 NAN                 
HST_NSC_007113 266.41890206 -29.00965017 0.48 1.11  -5.11 0.12 -11.02 0.26 2019.0401 0.93 0.68 12  5 0 NAN                 
HST_NSC_007100 266.41960774 -29.00705524 3.47 3.78  -2.30 0.61  -4.21 0.67 2019.1581 0.77 1.27 12  2 0 NAN                 
HST_NSC_016871 266.41442584 -29.00936205 0.27 1.17  -3.63 0.10  -8.06 0.25 2018.9580 1.02 0.75 10  5 0 S9-172              
HST_NSC_043081 266.41674030 -29.01042291 2.14 3.19  -2.38 1.33  -7.19 1.89 2021.0213 0.98 0.92  8  2 0 NAN                 
HST_NSC_016793 266.41399759 -29.00704852 0.54 1.40  -6.58 0.12  -3.83 0.30 2016.5179 0.73 0.93 14  2 0 NAN                 
HST_NSC_016606 266.41858909 -29.00578662 1.19 2.20  -4.83 0.29  -7.79 0.50 2018.8749 0.91 1.17 13  2 0 S9-188              
HST_NSC_051249 266.41687537 -29.01042832 1.33 1.28   1.17 0.65  -5.34 0.62 2021.1152 0.81 0.54  8  2 0 NAN                 
HST_NSC_051657 266.41970979 -29.00739515 1.05 1.05  -3.80 0.55  -5.97 0.55 2021.1470 2.44 1.93  7  0 0 S9-182              
HST_NSC_001978 266.41738049 -29.01037798 6.00 1.77  -1.13 1.10  -7.32 0.42 2019.1811 0.74 0.80 12  2 0 NAN                 
HST_NSC_013648 266.41522094 -29.00565945 0.37 0.70  -2.98 0.09  -8.52 0.15 2019.0017 0.89 0.64 14  2 0 S9-185              
HST_NSC_001321 266.41566071 -29.01022943 2.94 1.04  -1.04 0.43  -5.26 0.19 2019.1591 1.43 0.85 14  2 0 S9-120              
HST_NSC_007516 266.41891502 -29.00602372 2.36 3.62  -4.14 0.50  -8.61 0.80 2017.0867 0.90 1.09 14  2 0 S9-78               
HST_NSC_001344 266.41654758 -29.01042406 1.70 1.25  -3.16 0.35  -5.10 0.28 2018.6843 0.54 1.09 14  2 0 S9-184              
HST_NSC_016741 266.41400035 -29.00868163 0.39 0.80  -5.77 0.10  -7.97 0.17 2019.4701 1.11 0.90 14  2 0 S9-179              
HST_NSC_035578 266.41782994 -29.00541364 1.24 1.23  -5.49 0.35  -6.61 0.35 2020.2269 0.34 0.22  5  0 0 S9-103              
HST_NSC_007407 266.41932374 -29.00921342 2.93 4.09  -3.67 0.63  -8.04 0.82 2019.0039 1.20 1.28  7  2 0 S9-83               
HST_NSC_013573 266.41585562 -29.00538600 1.97 0.94  -0.77 0.30  -2.29 0.17 2019.4307 1.35 0.81 14  2 0 S9-13               
HST_NSC_015411 266.41387385 -29.00743862 2.22 2.22  -4.38 0.48  -5.98 0.48 2018.2685 0.48 2.24 13  0 0 NAN                 
HST_NSC_006550 266.41975201 -29.00815752 0.19 0.19 -10.04 0.05  -7.01 0.04 2017.4219 1.17 1.84 12  0 0 S9-102              
HST_NSC_001453 266.41705003 -29.01043060 0.10 0.09  -1.66 0.02  -4.10 0.02 2018.1359 0.62 1.20 14  0 0 S9-6                
HST_NSC_002138 266.41463412 -29.00960999 4.74 5.20  -5.99 0.67  -1.67 0.59 2016.1680 1.11 0.94 12  1 0 NAN                 
HST_NSC_016485 266.41574847 -29.00541370 0.61 0.61  -4.58 0.15  -3.00 0.15 2017.8267 0.71 0.57 13  0 0 S9-124              
HST_NSC_016573 266.41797763 -29.00544707 1.28 1.11   2.05 0.24  -4.37 0.21 2014.3248 0.88 0.77 14  2 0 S9-186              
HST_NSC_013739 266.41598018 -29.00533724 0.50 0.50  -0.56 0.14  -0.40 0.14 2014.0738 1.72 2.59 13  0 0 S9-44               
HST_NSC_016577 266.41811043 -29.00550575 4.11 6.50  -1.27 0.80  -6.32 1.21 2019.6295 0.63 0.64 14  5 0 NAN                 
HST_NSC_017240 266.41435699 -29.00933121 0.44 0.73   0.79 0.11  -6.56 0.16 2018.7284 1.00 0.57  9  2 0 S9-199              
HST_NSC_041632 266.41643268 -29.01043289 2.03 2.03  -8.10 0.56  -0.52 0.55 2019.7212 0.07 2.80  9  0 0 NAN                 
HST_NSC_043782 266.41591438 -29.00535708 1.84 1.84  -3.75 1.13  -7.73 1.12 2021.6327 1.35 1.63  6  0 0 S9-49               
HST_NSC_001475 266.41830706 -29.01009890 0.37 0.53  -4.38 0.10  -6.27 0.13 2020.2509 1.00 0.62 14  2 0 S9-100              
HST_NSC_001351 266.41515100 -29.01001270 0.40 0.28  -3.39 0.08 -10.67 0.06 2017.7720 0.64 0.73 13  2 0 S9-187              
HST_NSC_015481 266.41408878 -29.00892504 0.84 0.65  -2.02 0.18  -8.15 0.14 2018.9943 0.90 0.97 14  2 0 NAN                 
HST_NSC_016612 266.41650546 -29.00524567 0.39 0.90  -3.74 0.09  -4.81 0.20 2018.4771 0.65 0.84 13  2 0 S9-192              
HST_NSC_007220 266.41943403 -29.00660256 0.90 0.90  -0.30 0.26  -5.10 0.25 2020.2022 1.03 1.08 12  0 0 S9-77               
HST_NSC_002080 266.41537191 -29.01013791 2.88 1.74  -2.88 0.53 -10.04 0.38 2017.7006 1.58 0.58 10  2 0 S9-190              
HST_NSC_001381 266.41455304 -29.00956413 0.27 0.27  -9.50 0.06  -0.26 0.06 2017.7340 1.62 1.86 13  0 0 S9-198              
HST_NSC_001530 266.41779476 -29.01031510 1.92 2.08  -5.14 0.48  -2.93 0.51 2019.6918 0.92 1.00 14  2 0 S9-128              
HST_NSC_007506 266.41954926 -29.00679565 0.11 0.20  -7.44 0.03 -11.09 0.05 2018.4618 0.90 0.81 13  2 0 S9-7                
HST_NSC_006528 266.41979833 -29.00777591 0.11 0.19  -5.65 0.03  -8.70 0.04 2018.4370 0.71 0.75 14  2 0 S9-1                
HST_NSC_013713 266.41779406 -29.00537075 2.03 1.02  -3.97 0.41  -4.27 0.29 2019.9933 1.05 0.93 13  5 0 S9-58               
HST_NSC_016732 266.41404222 -29.00886067 0.26 0.71   1.06 0.06  -6.73 0.15 2018.2627 0.79 0.95 12  2 0 S9-210              
HST_NSC_001394 266.41619373 -29.01041195 0.10 0.09  -4.75 0.02 -10.86 0.02 2018.3008 1.19 2.46 14  0 0 S9-119              
HST_NSC_016356 266.41380545 -29.00797389 1.05 2.78  -2.69 0.24  -2.60 0.48 2020.6898 0.83 0.75 13  2 0 NAN                 
HST_NSC_016630 266.41537343 -29.00553468 3.66 7.41  -3.71 0.78  -4.49 1.53 2017.1977 0.78 0.77 12  5 0 S9-195              
HST_NSC_016196 266.41564541 -29.00542203 0.54 0.53  -7.28 0.13  -1.98 0.13 2019.0640 1.43 0.58 13  0 0 S9-194              
HST_NSC_016549 266.41734700 -29.00525674 0.69 0.51  -1.32 0.15  -4.12 0.11 2016.5947 1.09 1.26 13  2 0 S9-61               
HST_NSC_001420 266.41474690 -29.00975524 0.10 0.08  -0.52 0.02  -4.21 0.02 2018.2731 0.41 0.42 14  0 0 S9-114              
HST_NSC_016195 266.41554856 -29.00545859 0.33 0.30  -2.76 0.10  -2.67 0.09 2020.1601 1.31 1.79 13  0 0 S9-201              
HST_NSC_016236 266.41472461 -29.00594925 4.48 8.08  -0.14 0.59  -6.06 1.20 2020.4323 1.14 0.80  8  2 0 S9-209              
HST_NSC_007253 266.41891080 -29.00597379 0.81 0.79  -3.96 0.23  -6.61 0.23 2020.6749 0.78 1.19  8  0 0 S9-208              
HST_NSC_016966 266.41402525 -29.00684555 1.84 1.83  -3.51 0.42  -8.42 0.42 2017.9155 1.07 1.83 13  0 0 NAN                 
HST_NSC_016362 266.41380055 -29.00780485 0.47 0.38  -3.30 0.10   0.25 0.08 2018.0926 1.10 0.87 14  2 0 S9-204              
HST_NSC_013929 266.41623217 -29.00526215 0.14 0.12  -0.92 0.03  -7.12 0.03 2018.5152 0.69 0.65 14  0 0 S9-25               
HST_NSC_006760 266.41901248 -29.00962859 0.47 0.35  -0.91 0.10  -5.90 0.08 2019.2775 1.38 1.23 14  5 0 S9-2                
HST_NSC_016564 266.41769433 -29.00532971 3.37 3.92   0.85 0.66  -6.56 0.77 2018.1605 1.13 1.05 13  5 0 NAN                 
HST_NSC_007424 266.41964491 -29.00872072 1.58 0.46  -7.01 0.28  -7.10 0.10 2017.0703 0.90 0.88 14  2 0 S9-95               
HST_NSC_016427 266.41431165 -29.00636168 1.84 2.82  -1.51 0.43  -3.20 0.66 2018.0914 1.04 0.99 14  2 0 S9-214              
HST_NSC_017244 266.41418617 -29.00915208 0.13 0.37  -6.22 0.03  -7.34 0.08 2018.8891 0.79 0.80 13  2 0 S9-203              
HST_NSC_016678 266.41545974 -29.00547963 0.51 0.48  -4.36 0.11  -7.79 0.11 2017.4125 1.09 0.85 14  5 0 S9-216              
HST_NSC_001209 266.41465150 -29.00968395 0.31 0.31   0.01 0.07  -3.18 0.07 2015.4758 3.43 1.61  8  0 0 NAN                 
HST_NSC_001584 266.41744833 -29.01042427 0.45 0.48  -0.02 0.09  -3.36 0.11 2018.9335 0.21 0.90 14  2 0 S9-82               
HST_NSC_050041 266.41842174 -29.00561742 2.21 2.22  -0.74 1.42  -5.57 1.43 2021.4357 0.42 0.69  8  0 0 NAN                 
HST_NSC_017195 266.41379430 -29.00805178 0.13 0.84   0.93 0.03  -2.66 0.20 2018.0437 0.59 0.97 12  5 0 NAN                 
HST_NSC_007505 266.41914954 -29.00617352 2.10 1.28  -0.45 0.43  -7.08 0.26 2017.2203 1.02 0.57 11  2 0 S9-67               
HST_NSC_015459 266.41391339 -29.00707849 1.82 1.82  -4.19 0.43  -7.43 0.43 2018.4681 0.96 1.13 13  0 0 NAN                 
HST_NSC_013700 266.41709356 -29.00521024 1.02 1.06  -6.57 0.23  -5.58 0.24 2016.9049 1.12 1.07 14  5 0 S9-99               
HST_NSC_006668 266.41980895 -29.00756144 0.16 0.14  -1.89 0.04  -7.13 0.04 2018.5294 0.58 0.46 14  0 0 S9-11               
HST_NSC_007420 266.41959744 -29.00885217 0.33 4.55  -5.04 0.09 -13.75 0.62 2019.6365 0.90 0.81 13  2 0 S9-93               
HST_NSC_007080 266.41891816 -29.00973817 1.20 1.20   0.39 0.31  -4.94 0.31 2019.4570 1.98 2.01 11  0 0 S9-212              
HST_NSC_007146 266.41924943 -29.00627574 1.93 2.28  -5.88 0.43  -5.00 0.51 2016.1138 0.91 0.93 11  2 0 S9-224              
HST_NSC_007269 266.41983155 -29.00791799 0.93 1.20  -3.09 0.17  -5.39 0.22 2017.1853 1.03 1.02  8  2 0 S9-111              
HST_NSC_007063 266.41978146 -29.00737317 0.47 0.45  -1.00 0.19  -6.47 0.19 2021.0960 0.52 1.09 10  0 0 S9-74               
HST_NSC_017190 266.41381715 -29.00827107 0.14 0.36  -4.96 0.03  -4.64 0.08 2018.3740 0.90 0.98 12  2 0 S9-217              
HST_NSC_035753 266.41972187 -29.00855211 2.15 2.16  -6.41 0.81  -7.51 0.81 2020.4871 0.16 0.38 11  0 0 NAN                 
HST_NSC_016334 266.41393128 -29.00699858 0.55 0.61  -7.01 0.11  -7.74 0.13 2020.0393 0.61 1.43 13  2 0 S9-215              
HST_NSC_050016 266.41636773 -29.00522262 0.86 1.98  -2.04 0.45 -12.23 0.75 2020.7665 0.83 1.03 11  5 0 S9-123              
HST_NSC_007377 266.41979089 -29.00831484 0.28 2.03   3.77 0.06  -8.17 0.39 2017.5932 0.95 0.89 14  5 0 S9-104              
HST_NSC_007288 266.41977350 -29.00839976 0.37 0.61  -0.45 0.08  -4.71 0.13 2018.4624 0.79 0.83 12  2 0 S9-109              
HST_NSC_017072 266.41397329 -29.00880623 0.11 0.15  -6.21 0.03  -7.58 0.04 2018.6674 0.95 0.77 13  2 0 S9-221              
HST_NSC_006516 266.41954987 -29.00669501 0.11 0.09   0.78 0.03  -4.74 0.02 2018.4955 0.98 1.32 14  0 0 S9-4                
HST_NSC_013638 266.41488182 -29.00577646 0.28 0.50  -4.19 0.06  -6.49 0.11 2017.9550 0.76 0.67 14  2 0 S9-62               
HST_NSC_037552 266.41836571 -29.01013271 2.55 0.96   3.29 1.16  -3.07 0.52 2020.1599 0.59 0.57  9  2 0 S9-222              
HST_NSC_007503 266.41984688 -29.00799044 0.50 0.49  -5.95 0.19  -8.08 0.18 2020.3522 1.42 0.56 13  0 0 S9-57               
HST_NSC_007169 266.41931524 -29.00632447 1.24 1.82  -2.89 0.25  -8.07 0.39 2017.7049 0.86 0.80 12  2 0 NAN                 
HST_NSC_041603 266.41596755 -29.01041044 0.68 0.64  -3.61 0.14  -5.92 0.14 2019.0233 0.89 0.59 12  1 0 S9-231              
HST_NSC_001504 266.41765966 -29.01040905 0.48 0.63  -4.64 0.12  -8.00 0.15 2019.9427 0.95 0.93 14  2 0 S9-18               
HST_NSC_001400 266.41655703 -29.01050796 0.24 0.23  -4.89 0.06  -4.69 0.06 2018.4359 0.90 1.09 14  0 0 S9-235              
HST_NSC_017025 266.41400394 -29.00676736 0.35 0.34  -4.98 0.09  -6.10 0.08 2018.5435 1.47 1.06 14  0 0 S9-233              
HST_NSC_006694 266.41947657 -29.00653156 0.61 0.40  -3.21 0.13  -9.24 0.08 2016.6802 0.86 0.94 13  2 0 S9-19               
HST_NSC_016345 266.41378873 -29.00738524 1.07 1.07  -3.15 0.30  -4.36 0.30 2019.7757 0.92 0.72 14  0 0 S9-226              
HST_NSC_006676 266.41979827 -29.00728249 0.24 0.52  -4.06 0.07  -1.73 0.12 2020.2599 0.82 0.80 13  2 0 S9-89               
HST_NSC_016242 266.41594668 -29.00527364 0.91 0.96  -2.58 0.59   1.37 0.63 2021.4385 1.01 0.89  7  2 0 S9-228              
HST_NSC_016246 266.41868615 -29.00572416 2.61 1.17  -3.55 0.54  -5.62 0.29 2019.1218 0.87 0.46 10  2 0 NAN                 
HST_NSC_007568 266.41973377 -29.00703811 0.53 0.52  -8.75 0.12  -5.86 0.12 2017.6798 1.28 1.76 13  0 0 S9-64               
HST_NSC_016303 266.41728793 -29.00519153 0.51 0.48  -4.36 0.11  -6.37 0.11 2018.1598 1.35 0.89 12  1 0 S9-84               
HST_NSC_001205 266.41492375 -29.00996301 0.21 0.21   1.64 0.04  -1.61 0.04 2017.1350 0.80 1.77 14  0 0 NAN                 
HST_NSC_007482 266.41946247 -29.00919027 0.51 0.51   2.20 0.20  -8.24 0.20 2018.7214 2.23 1.55  8  0 0 S9-91               
HST_NSC_007332 266.41934544 -29.00935405 0.84 0.84  -6.29 0.19  -0.25 0.19 2017.8823 1.35 0.86 13  0 0 S9-14               
HST_NSC_001353 266.41535784 -29.01021670 1.03 1.03  -1.36 0.23  -1.75 0.23 2017.9666 0.46 2.09 14  0 0 S9-243              
HST_NSC_016603 266.41801124 -29.00536461 4.57 1.50  -3.36 0.95  -4.53 0.36 2017.7769 0.82 1.14  9  2 0 S9-240              
HST_NSC_001495 266.41735538 -29.01049337 0.13 0.12  -8.94 0.03  -4.62 0.03 2017.7384 0.59 1.51 14  0 0 S9-16               
HST_NSC_015477 266.41399459 -29.00895743 2.69 5.07  -3.70 0.51  -3.80 0.94 2019.0852 0.74 1.13 13  5 0 S9-242              
HST_NSC_016499 266.41603254 -29.00522694 1.28 1.92  -0.05 0.30  -1.04 0.45 2018.0497 0.53 1.12 14  2 0 S9-41               
HST_NSC_044599 266.41681454 -29.00514557 2.58 2.60  -7.75 1.62  -3.89 1.63 2021.2560 0.72 0.39  8  0 0 NAN                 
HST_NSC_015488 266.41377364 -29.00837853 2.26 2.00  -4.47 0.47  -2.60 0.44 2020.6171 0.83 1.47 12  5 0 NAN                 
HST_NSC_041619 266.41602540 -29.01046232 7.52 1.34  -5.37 1.47  -8.49 0.38 2020.1601 0.57 0.83 11  5 0 S9-241              
HST_NSC_042319 266.41985771 -29.00742053 0.45 0.56  -0.59 0.36  -5.63 0.43 2019.7511 0.49 0.51  6  2 0 S9-52               
HST_NSC_016301 266.41716467 -29.00515585 0.87 2.37  -5.20 0.19 -10.71 0.50 2018.2812 0.97 1.11 10  2 0 S9-255              
HST_NSC_013941 266.41663375 -29.00513852 0.13 0.13  -2.77 0.03  -5.43 0.03 2017.6581 1.87 1.74 14  0 0 S9-10               
HST_NSC_006524 266.41902972 -29.00595805 0.26 0.25  -5.37 0.05  -7.90 0.06 2018.0129 0.32 0.89 13  2 0 S9-27               
HST_NSC_051250 266.41701389 -29.01054919 1.57 1.57  -3.92 0.84  -5.71 0.84 2020.8951 0.62 1.27  9  0 0 S9-253              
HST_NSC_002134 266.41460845 -29.00975520 1.12 1.12  -1.90 0.27  -8.92 0.27 2018.8652 2.89 1.24 11  0 0 NAN                 
HST_NSC_001432 266.41480952 -29.00991557 0.09 0.08  -1.50 0.02  -9.40 0.02 2018.2640 1.18 0.62 14  0 0 S9-121              
HST_NSC_007466 266.41988536 -29.00814616 1.20 1.20  -4.53 0.27  -7.82 0.27 2019.1255 1.10 0.92 14  0 0 NAN                 
HST_NSC_006523 266.41930900 -29.00623621 0.15 0.33  -6.60 0.04  -5.03 0.07 2015.7263 0.60 0.85 14  2 0 S9-33               
HST_NSC_007223 266.41896291 -29.00589159 6.35 4.09  -4.97 1.61  -6.56 1.05 2017.9188 0.88 0.91  6  5 0 NAN                 
HST_NSC_001337 266.41638576 -29.01053142 3.06 0.94  -6.50 0.57  -5.89 0.20 2017.8954 0.61 0.76 14  5 0 S9-250              
HST_NSC_007555 266.41988884 -29.00752630 0.88 0.95  -4.75 0.19  -0.70 0.21 2017.7449 0.96 0.98 13  2 0 S9-85               
HST_NSC_013909 266.41790103 -29.00530117 1.52 1.05  -0.89 0.32  -0.68 0.22 2017.6679 0.93 0.76 14  2 0 S9-108              
HST_NSC_007121 266.41916824 -29.00960470 0.91 1.00  -0.50 0.21  -3.28 0.22 2020.6581 0.85 0.75 13  2 0 S9-256              
HST_NSC_016723 266.41408785 -29.00914474 0.34 1.65  -6.50 0.08  -9.08 0.30 2014.8301 0.77 0.56 14  2 0 S9-246              
HST_NSC_002011 266.41748243 -29.01049366 1.27 0.89  -6.75 0.40  -8.02 0.22 2018.8629 1.04 1.36 11  2 0 S9-247              
HST_NSC_013720 266.41807915 -29.00536592 5.23 1.36  -1.66 1.02  -2.16 0.29 2019.1505 0.89 0.91 12  2 0 S9-40               
HST_NSC_001576 266.41715300 -29.01054394 0.35 0.34  -4.96 0.10  -8.85 0.09 2019.1823 1.21 0.74 13  0 0 S9-245              
HST_NSC_015583 266.41384961 -29.00867308 1.25 0.75  -1.60 0.25  -9.66 0.15 2016.1203 0.82 0.95 13  2 0 S9-257              
HST_NSC_007087 266.41931777 -29.00944485 3.63 2.51  -2.87 0.67  -0.93 0.47 2019.3966 1.18 0.89 12  5 0 S9-43               
HST_NSC_022855 266.41522852 -29.01018731 2.26 3.37  -4.65 0.53  -2.76 0.72 2018.2459 1.01 1.40 13  5 0 S9-101              
HST_NSC_007256 266.41922251 -29.00612582 2.00 1.99  -3.80 0.49  -7.36 0.48 2018.4369 0.58 0.26 12  0 0 S9-90               
HST_NSC_007031 266.41992023 -29.00773648 1.71 3.97  -4.05 0.36  -7.08 0.80 2016.7407 1.08 1.23 14  2 0 S9-110              
HST_NSC_013561 266.41543864 -29.00539246 0.47 0.70  -1.56 0.11  -4.00 0.16 2018.7406 0.81 0.84 14  2 0 S9-126              
HST_NSC_016709 266.41464731 -29.00587416 1.28 1.28  -0.71 0.27  -5.13 0.28 2017.6434 0.30 0.63 13  0 0 NAN                 
HST_NSC_051248 266.41686192 -29.01057302 1.68 8.08  -3.73 0.55  -3.02 1.28 2020.3530 0.70 0.81  8  2 0 S9-254              
HST_NSC_013736 266.41569061 -29.00529579 0.27 0.62   1.52 0.09  -6.15 0.19 2020.1235 0.97 0.93 10  2 0 S9-39               
HST_NSC_050010 266.41505255 -29.00558550 2.31 2.30  -7.44 1.72  -1.92 1.70 2020.9614 0.03 1.60  5  0 0 S9-238              
HST_NSC_016435 266.41431367 -29.00619623 0.15 0.13  -4.48 0.03  -2.33 0.03 2017.9223 0.61 2.67 13  0 0 S9-260              
HST_NSC_016643 266.41609442 -29.00518030 1.94 2.40  -7.49 0.41  -3.77 0.46 2016.3752 0.99 0.94 12  1 0 S9-262              
HST_NSC_006635 266.41892915 -29.00584043 0.64 2.32  -4.90 0.14  -5.75 0.42 2019.6696 0.91 1.21 14  5 0 S9-59               
HST_NSC_002156 266.41651065 -29.01056626 1.36 0.98  -1.31 0.27  -4.03 0.21 2019.6939 0.95 0.86 12  2 0 S9-272              
HST_NSC_007196 266.41909163 -29.00970847 2.12 4.82   1.03 0.51  -9.49 0.93 2018.8723 1.23 1.10  9  2 0 S9-261              
HST_NSC_001378 266.41499267 -29.01007002 0.52 0.52  -3.39 0.12  -7.19 0.12 2017.6865 1.04 1.85 14  0 0 S9-263              
HST_NSC_017058 266.41443267 -29.00962987 1.12 1.13  -2.82 0.38  -0.10 0.38 2020.2557 0.42 0.65 11  0 0 NAN                 
HST_NSC_007456 266.41986987 -29.00839095 2.03 0.72  -0.61 0.41  -7.24 0.16 2018.2121 0.58 0.92 14  2 0 S9-264              
HST_NSC_016640 266.41585097 -29.00523543 1.58 1.11   1.23 0.36  -2.49 0.25 2017.2475 0.58 0.64 12  3 0 NAN                 
HST_NSC_016744 266.41371527 -29.00827801 0.25 0.73   1.00 0.06  -5.46 0.15 2017.7358 1.07 0.95 13  2 0 S9-275              
HST_NSC_015475 266.41391737 -29.00890310 2.08 1.57  -8.64 0.46  -0.88 0.36 2019.2157 1.08 0.86 13  2 0 NAN                 
HST_NSC_007059 266.41993590 -29.00781389 0.97 2.65  -5.03 0.18 -12.64 0.52 2019.1873 0.66 0.97 12  5 0 S9-112              
HST_NSC_016453 266.41631300 -29.00513544 0.22 0.22  -0.22 0.05  -3.82 0.05 2018.0228 1.99 1.18 14  0 0 S9-12               
HST_NSC_007287 266.41983570 -29.00854096 0.40 0.75  -3.55 0.09  -2.92 0.16 2019.4442 0.99 0.53 13  2 0 S9-73               
HST_NSC_017247 266.41385726 -29.00877287 0.40 2.27  -1.60 0.09  -6.02 0.44 2017.9929 0.79 0.79 14  5 0 S9-273              
HST_NSC_001558 266.41627117 -29.01054403 1.02 1.02  -4.87 0.23  -6.87 0.23 2018.0288 0.78 1.35 14  0 0 S9-265              
HST_NSC_017019 266.41382554 -29.00698001 3.68 2.95  -3.04 0.77  -5.71 0.64 2018.2535 1.01 1.02 11  2 0 NAN                 
HST_NSC_049948 266.41374716 -29.00847765 0.74 2.51   1.25 0.48 -11.42 1.39 2020.8812 0.66 0.81  8  2 0 S9-277              
HST_NSC_007400 266.41994472 -29.00792505 3.30 7.50  -4.56 0.52  -9.85 0.93 2017.0613 0.79 1.09 14  2 0 S9-47               
HST_NSC_007118 266.41987244 -29.00725407 0.85 2.16  -2.47 0.21  -8.98 0.43 2019.7100 1.01 0.95 13  2 0 S9-274              
HST_NSC_006732 266.41915387 -29.00967353 0.55 0.41  -5.53 0.11  -7.21 0.09 2016.8751 0.82 1.06 12  2 0 S9-36               
HST_NSC_016316 266.41373997 -29.00721476 0.62 0.43  -2.07 0.13  -7.49 0.10 2018.3479 0.61 0.63 13  5 0 NAN                 
HST_NSC_016466 266.41676356 -29.00508842 1.14 1.43  -1.65 0.24  -4.94 0.32 2018.5282 0.98 0.93 14  2 0 S9-55               
HST_NSC_016181 266.41495524 -29.00560917 1.30 5.18  -9.54 0.32  -7.55 1.29 2014.8136 1.05 0.62  6  2 0 NAN                 
HST_NSC_001438 266.41541432 -29.01031275 0.15 0.15  -4.22 0.03  -7.86 0.03 2017.0637 1.16 1.31 13  0 0 S9-122              
HST_NSC_006526 266.41917116 -29.00602210 0.33 0.18  -3.17 0.07  -4.56 0.04 2018.3096 1.01 0.85 14  2 0 S9-29               
HST_NSC_017075 266.41376040 -29.00855708 0.11 0.10  -1.21 0.03  -6.89 0.03 2019.0605 0.40 1.70 12  0 0 S9-283              
HST_NSC_013619 266.41520600 -29.00546867 9.58 1.04  -6.36 1.10  -5.76 0.23 2019.5430 0.97 0.91 13  2 0 S9-281              
HST_NSC_049976 266.41431766 -29.00954163 1.95 3.68  -8.69 1.01  -9.48 1.85 2020.3611 0.71 0.64  6  5 0 S9-268              
HST_NSC_006688 266.41979571 -29.00696195 0.18 0.34  -0.47 0.04 -10.21 0.08 2017.7299 1.10 0.76 13  2 0 S9-38               
HST_NSC_001514 266.41790631 -29.01042714 0.57 0.56   1.10 0.13  -1.94 0.13 2017.6266 1.23 0.61 12  0 0 S9-288              
HST_NSC_016307 266.41743646 -29.00513769 1.79 0.91  -0.78 0.39  -8.85 0.22 2017.6200 0.86 0.85 12  5 0 S9-68               
HST_NSC_016306 266.41734553 -29.00512305 0.19 0.18  -7.43 0.07  -7.11 0.07 2019.9812 0.95 1.45 13  0 0 S9-66               
HST_NSC_007110 266.41902004 -29.00981403 0.59 0.59  -0.64 0.13  -5.43 0.13 2018.9447 1.26 1.68 13  0 0 NAN                 
HST_NSC_016983 266.41399526 -29.00657599 1.14 0.64  -4.50 0.24  -1.84 0.14 2016.2944 0.88 0.70 14  2 0 S9-285              
HST_NSC_001444 266.41569175 -29.01043060 0.11 0.10  -5.50 0.03   0.02 0.03 2018.1455 1.14 0.84 14  0 0 S10-108             
HST_NSC_050051 266.41394438 -29.00666174 1.42 1.42  -1.19 0.97  -5.93 0.96 2020.7434 0.62 0.72  6  0 0 S10-118             
HST_NSC_001483 266.41859646 -29.01012263 0.57 0.09  -4.33 0.11  -7.68 0.02 2018.1310 0.74 0.67 14  5 0 S9-9                
HST_NSC_013705 266.41711975 -29.00508806 0.49 0.55  -4.34 0.10  -2.19 0.13 2017.8719 0.59 0.95 14  2 0 S9-92               
HST_NSC_001206 266.41523801 -29.01024914 1.17 1.12  -0.83 0.22  -4.72 0.22 2019.0563 0.77 0.75 13  5 0 S9-32               
HST_NSC_001164 266.41743791 -29.01055477 3.22 6.49  -3.63 0.73  -2.42 1.42 2017.2668 0.81 0.81  6  2 0 S9-289              
HST_NSC_013920 266.41815419 -29.00533581 0.38 0.23  -9.00 0.08  -3.81 0.05 2018.1555 0.73 0.75 13  2 0 S9-31               
HST_NSC_006664 266.41967248 -29.00665348 0.19 0.18  -4.06 0.04  -2.42 0.04 2017.8679 0.74 2.45 14  0 0 S9-22               
HST_NSC_007093 266.41958251 -29.00918416 0.82 0.82 -13.76 0.27   2.00 0.27 2011.8734 0.43 0.38  8  0 0 S10-117             
HST_NSC_013975 266.41882625 -29.00570623 0.16 0.34  -4.20 0.04  -4.38 0.08 2019.5658 0.70 0.95 12  2 0 S9-30               
HST_NSC_016608 266.41834716 -29.00541378 0.98 3.00  -0.16 0.22  -3.88 0.63 2017.1642 0.80 1.18 11  5 0 NAN                 
HST_NSC_007522 266.41949125 -29.00635447 3.72 3.30  -3.55 0.55  -9.10 0.57 2016.4871 0.97 0.89  9  1 0 S10-66              
HST_NSC_017172 266.41421981 -29.00622563 0.32 2.29  -9.39 0.09  -6.08 0.47 2019.9098 0.70 0.71 12  5 0 S9-286              
HST_NSC_016888 266.41410638 -29.00637148 1.36 1.74  -1.32 0.32  -0.82 0.41 2020.0191 0.80 0.99 13  2 0 S10-119             
HST_NSC_013554 266.41477421 -29.00570430 0.44 0.41   0.86 0.30  -4.79 0.28 2021.7322 1.13 2.16  6  0 0 S10-122             
HST_NSC_016364 266.41363517 -29.00761815 1.04 2.02  -1.42 0.23  -1.86 0.40 2017.4592 1.13 1.14 14  5 0 NAN                 
HST_NSC_016572 266.41764486 -29.00515790 0.41 0.40  -3.87 0.09  -9.34 0.09 2018.0672 2.03 2.48 13  0 0 S10-92              
HST_NSC_017178 266.41430153 -29.00612432 0.70 1.14  -2.86 0.37  -8.04 0.59 2020.7959 0.71 0.82  9  2 0 S10-124             
HST_NSC_006638 266.41907162 -29.00588733 0.26 0.49  -7.16 0.06  -5.58 0.11 2018.4177 0.88 0.83 13  2 0 S10-81              
HST_NSC_016703 266.41455576 -29.00587252 0.40 0.54  -0.16 0.11  -4.39 0.15 2019.3221 0.53 0.74 10  2 0 S10-121             
HST_NSC_007422 266.41975582 -29.00889119 0.16 0.26  -3.90 0.04  -7.98 0.06 2017.7231 0.70 0.72 14  2 0 S10-18              
HST_NSC_001172 266.41781105 -29.01048985 6.56 2.00  -7.01 1.03  -7.48 0.49 2019.7719 1.45 1.01 11  2 0 S10-123             
HST_NSC_016223 266.41785322 -29.00520832 0.36 0.36   1.28 0.08 -12.50 0.08 2017.9485 0.47 1.61 13  0 0 S10-90              
HST_NSC_016515 266.41805321 -29.00527279 0.48 0.47  -4.37 0.16  -3.16 0.16 2018.9665 1.50 1.84  8  0 0 S10-33              
HST_NSC_044598 266.41666101 -29.00505731 0.70 0.68  -1.20 0.45  -7.24 0.44 2021.8663 0.52 2.04  7  0 0 S10-133             
HST_NSC_007083 266.41929056 -29.00959843 0.89 0.82  -1.94 0.22  -3.58 0.22 2019.4699 0.92 0.96 12  2 0 NAN                 
HST_NSC_001604 266.41886158 -29.00998233 1.48 1.35  -1.61 0.33  -4.45 0.32 2018.3469 1.07 0.91 14  2 0 NAN                 
HST_NSC_001391 266.41638475 -29.01061929 0.51 0.43  -1.01 0.12  -4.48 0.10 2018.8725 0.87 0.81 13  2 0 S10-131             
HST_NSC_007536 266.41989359 -29.00710608 2.17 3.11  -0.10 0.43  -9.99 0.60 2019.0263 1.16 1.08 14  5 0 S10-126             
HST_NSC_006503 266.42000343 -29.00766795 0.47 0.95  -5.62 0.10  -7.53 0.20 2018.2008 0.96 0.84 12  5 0 S10-41              
HST_NSC_015408 266.41364099 -29.00740673 2.39 2.60  -5.63 0.51  -8.56 0.54 2016.2451 0.94 0.87 12  2 0 NAN                 
HST_NSC_016557 266.41727827 -29.00507030 0.52 0.51  -4.72 0.12  -9.78 0.12 2018.8407 1.73 0.86 14  0 0 S10-91              
HST_NSC_007431 266.41985140 -29.00872001 1.21 9.04  -3.00 0.27  -8.32 1.59 2017.0872 0.78 0.76 14  5 0 S10-50              
HST_NSC_016507 266.41604333 -29.00511810 0.66 0.66  -0.20 0.16  -6.68 0.16 2018.3577 0.48 0.61 14  0 0 S10-67              
HST_NSC_042309 266.41410138 -29.00935163 5.43 0.75  -4.91 0.95  -5.45 0.18 2017.5509 0.60 0.92 10  2 0 S10-129             
HST_NSC_006637 266.41928152 -29.00604764 0.65 0.55  -1.80 0.12  -2.05 0.10 2014.7836 0.67 0.76 13  2 0 S10-51              
HST_NSC_016289 266.41639474 -29.00505386 1.19 1.17  -3.59 0.24  -6.19 0.24 2015.5018 0.96 0.97 13  5 0 S10-137             
HST_NSC_001319 266.41646409 -29.01063588 1.12 1.12  -4.61 0.31  -6.67 0.31 2018.5057 2.15 1.20 11  0 0 S10-130             
HST_NSC_013699 266.41691467 -29.00503350 0.68 0.62  -5.91 0.14  -5.70 0.13 2017.6726 0.83 1.02 13  2 0 S10-25              
HST_NSC_017235 266.41406070 -29.00930520 0.15 0.13  -4.83 0.03  -1.86 0.03 2018.7527 2.05 1.02 14  0 0 S10-136             
HST_NSC_051224 266.41749390 -29.01059277 0.87 2.25  -3.15 0.44  -9.18 1.12 2021.1913 0.06 0.90  5  2 0 S10-127             
HST_NSC_007529 266.41944680 -29.00623972 0.42 0.55  -0.02 0.10  -5.42 0.15 2018.5087 0.96 0.92 13  2 0 S10-89              
HST_NSC_006720 266.41969129 -29.00908738 0.26 0.26  -2.30 0.07  -8.56 0.07 2016.5464 2.56 2.26  9  0 0 S10-46              
HST_NSC_017193 266.41358542 -29.00793834 2.36 2.37   3.79 1.97  -4.80 1.97 2020.7774 2.89 0.64  6  0 0 NAN                 
HST_NSC_013933 266.41630210 -29.00505774 0.78 0.16  -4.59 0.16  -6.95 0.03 2016.5145 1.06 1.10 14  5 0 S10-5               
HST_NSC_007563 266.41999024 -29.00742620 0.75 1.23  -1.59 0.17  -8.07 0.29 2019.2423 0.89 1.06 12  2 0 S10-79              
HST_NSC_001212 266.41554226 -29.01043363 0.17 0.41  -5.74 0.04 -10.06 0.08 2017.8234 1.03 0.99 12  2 0 S10-30              
HST_NSC_001251 266.41702909 -29.01065219 0.50 1.12  -6.37 0.10  -8.05 0.22 2016.9443 0.87 1.21 11  2 0 S10-141             
HST_NSC_016602 266.41779035 -29.00516043 1.27 2.61  -3.23 0.24  -9.13 0.49 2019.3351 0.82 0.86 14  5 0 S10-95              
HST_NSC_001376 266.41506173 -29.01021436 0.92 0.91  -1.26 0.21  -2.20 0.21 2018.5088 0.60 1.80 14  0 0 S10-150             
HST_NSC_001371 266.41453195 -29.00984442 1.31 1.31  -2.65 0.28  -7.41 0.28 2017.7768 2.28 0.96 14  0 0 S10-135             
HST_NSC_013905 266.41748268 -29.00508357 0.37 0.39  -5.48 0.09  -8.50 0.10 2019.7489 0.91 1.00 14  2 0 S10-27              
HST_NSC_016730 266.41368479 -29.00857227 1.88 3.41  -2.87 0.41 -10.74 0.76 2018.6707 1.18 0.83 12  5 0 NAN                 
HST_NSC_001370 266.41441178 -29.00974270 0.31 0.64  -2.43 0.08  -6.59 0.14 2018.9173 1.06 0.88 12  2 0 S10-144             
HST_NSC_016870 266.41377619 -29.00883464 3.35 1.73  -5.62 0.65  -9.22 0.37 2019.6473 0.98 0.61 12  2 0 S10-140             
HST_NSC_002050 266.41493663 -29.01013766 0.88 0.89  -4.36 0.36  -8.28 0.36 2012.3316 1.76 2.82  5  0 0 S10-149             
HST_NSC_006562 266.41951382 -29.00629623 0.37 1.62  -1.19 0.08  -8.14 0.33 2017.9814 0.62 1.08 14  5 0 S10-24              
HST_NSC_001180 266.41796005 -29.01048419 1.61 3.09  -3.51 0.33  -7.52 0.65 2017.9765 1.06 0.65 10  3 0 NAN                 
HST_NSC_049949 266.41357038 -29.00773386 0.40 0.77  -6.66 0.24  -7.87 0.43 2021.2215 0.62 0.55 10  2 0 NAN                 
HST_NSC_007116 266.41917358 -29.00977052 2.58 3.06  -4.86 0.58  -8.26 0.68 2017.9780 0.79 0.95 14  2 0 NAN                 
HST_NSC_038176 266.41487886 -29.00557016 2.03 2.63   0.68 1.16  -3.63 1.36 2020.5675 0.99 0.69 10  2 0 S10-151             
HST_NSC_051630 266.41916129 -29.00590533 2.97 2.98  -6.46 1.81  -6.15 1.81 2020.2805 1.14 3.95  5  0 0 NAN                 
HST_NSC_006518 266.41989870 -29.00700432 0.12 0.36   1.15 0.03  -9.64 0.07 2018.1460 0.33 0.97 12  2 0 S10-15              
HST_NSC_016713 266.41359098 -29.00818081 0.60 0.63  -7.15 0.13  -9.78 0.14 2016.7905 0.83 0.86 14  2 0 NAN                 
HST_NSC_001996 266.41614508 -29.01061850 0.78 1.96  -3.63 0.19  -7.04 0.39 2019.1378 1.05 0.98 13  5 0 S10-148             
HST_NSC_004342 266.41980412 -29.00675870 1.42 0.83  -3.27 0.34  -9.12 0.20 2015.8160 0.56 1.25  9  2 0 S10-153             
HST_NSC_044421 266.41718796 -29.00503088 1.11 1.11  -6.46 0.96 -13.46 0.96 2020.1566 0.06 1.37  5  0 0 NAN                 
HST_NSC_013994 266.41856950 -29.00546633 0.23 0.22  -1.34 0.07  -8.12 0.07 2019.7696 1.35 2.19 11  0 0 S10-14              
HST_NSC_013524 266.41841891 -29.00538147 0.41 0.50  -4.21 0.09  -6.86 0.11 2018.1011 1.03 0.90 14  2 0 S10-106             
HST_NSC_007411 266.41962312 -29.00924736 0.23 0.24  -0.53 0.06  -3.63 0.06 2014.7960 1.21 0.50  8  0 0 S10-21              
HST_NSC_007517 266.41983558 -29.00681808 2.74 2.95  -5.05 0.62  -6.13 0.65 2015.3141 0.64 0.61  9  2 0 S10-160             
HST_NSC_013577 266.41571045 -29.00517126 0.11 0.09  -6.25 0.03  -6.42 0.02 2018.4850 0.55 0.70 14  0 0 S10-3               
HST_NSC_001540 266.41829801 -29.01036705 3.40 3.85  -3.10 0.72  -6.01 0.79 2020.0911 0.67 0.86 13  2 0 S10-154             
HST_NSC_001413 266.41711036 -29.01067007 0.10 0.09  -5.56 0.02  -8.76 0.02 2017.9514 1.47 1.81 14  0 0 S10-152             
HST_NSC_051626 266.41901803 -29.00992638 1.90 1.89  -5.20 1.28  -8.29 1.28 2021.7986 2.72 1.80  7  0 0 NAN                 
HST_NSC_007461 266.41999820 -29.00837719 1.93 1.93  -7.46 0.54  -3.34 0.54 2019.3641 0.95 1.19 10  0 0 NAN                 
HST_NSC_013998 266.41876108 -29.00556091 0.90 1.20  -1.86 0.17  -4.89 0.23 2014.3671 0.73 0.66 14  5 0 S10-105             
HST_NSC_006545 266.41997311 -29.00849438 0.29 0.50  -7.06 0.06  -9.15 0.11 2017.5020 1.00 0.89 14  2 0 S10-59              
HST_NSC_013954 266.41682342 -29.00499397 0.11 0.17  -5.12 0.03  -4.50 0.04 2018.3276 0.75 0.97 14  2 0 S10-4               
HST_NSC_001377 266.41518166 -29.01031697 1.59 1.14  -7.02 0.37  -2.23 0.30 2020.1596 0.65 0.92 12  5 0 S10-156             
HST_NSC_017159 266.41406195 -29.00630427 0.12 0.30  -1.62 0.03  -9.67 0.07 2018.3985 0.92 0.79 14  2 0 S10-170             
HST_NSC_013917 266.41792975 -29.00516624 0.21 0.19  -5.05 0.05  -4.04 0.04 2018.0913 0.73 0.96 14  2 0 S10-19              
HST_NSC_016489 266.41560819 -29.00518356 0.82 0.81  -7.31 0.19  -5.91 0.19 2018.2222 0.85 2.28 14  0 0 S10-40              
HST_NSC_002127 266.41444008 -29.00981901 1.96 2.12   0.93 0.81  -8.31 0.85 2020.1295 1.13 0.94 11  2 0 NAN                 
HST_NSC_017154 266.41394938 -29.00644998 0.29 0.38  -1.83 0.06  -8.52 0.09 2017.2953 0.88 1.05 13  2 0 S10-175             
HST_NSC_007258 266.41963955 -29.00640515 0.93 0.93  -2.64 0.20  -4.72 0.20 2014.9625 0.52 0.95 13  0 0 S10-163             
HST_NSC_016520 266.41828879 -29.00529190 1.03 5.28   0.33 0.23  -4.48 0.90 2018.9951 1.26 1.05 14  2 0 S10-162             
HST_NSC_016397 266.41648239 -29.00499073 2.75 3.51  -5.53 0.53  -2.69 0.67 2016.3926 0.62 0.74  8  2 0 NAN                 
HST_NSC_007496 266.41972800 -29.00913866 1.25 0.65  -0.82 0.29  -2.74 0.18 2017.0349 0.40 0.61  8  2 0 S10-69              
HST_NSC_050258 266.42005419 -29.00748077 0.97 0.97  -2.98 0.93   2.02 0.92 2020.1554 1.22 0.19  6  0 0 S10-63              
HST_NSC_001433 266.41542972 -29.01044942 6.59 7.00  -5.29 0.70   0.50 0.40 2020.7850 0.97 0.90 14  1 0 S10-36              
HST_NSC_016497 266.41583174 -29.00510448 0.90 0.66  -3.71 0.19  -0.58 0.15 2018.5110 0.95 0.95 14  2 0 2star2195           
HST_NSC_006515 266.41999096 -29.00715923 0.19 0.38  -2.10 0.05  -2.36 0.08 2018.9273 1.05 0.72 13  2 0 S10-104             
HST_NSC_016954 266.41355500 -29.00744080 0.40 1.93  -0.79 0.10 -12.14 0.36 2019.3400 1.00 0.93 13  5 0 S10-184             
HST_NSC_016893 266.41410162 -29.00621614 0.32 0.30  -3.52 0.12  -3.12 0.12 2020.5514 0.57 2.23 11  0 0 S10-174             
HST_NSC_016229 266.41439558 -29.00589259 1.11 1.13  -4.08 0.22  -2.73 0.23 2019.5804 0.86 1.32 13  2 0 S10-171             
HST_NSC_001970 266.41730864 -29.01068461 1.69 2.44   0.02 0.93  -7.98 1.32 2020.9144 1.10 0.79  7  2 0 S10-167             
HST_NSC_016575 266.41753093 -29.00503860 4.27 3.02  -3.39 0.84  -6.92 0.60 2017.1853 0.85 0.90 12  2 0 S10-188             
HST_NSC_016249 266.41835973 -29.00530953 0.84 0.84  -4.43 0.22  -7.54 0.22 2017.7667 1.15 1.18 10  0 0 NAN                 
HST_NSC_007259 266.41959127 -29.00631650 0.47 1.46   1.29 0.10  -8.28 0.28 2017.8522 0.95 1.13  9  5 0 S10-75              
HST_NSC_051629 266.41974811 -29.00657038 0.87 0.87   1.20 0.45  -6.14 0.45 2020.7271 1.76 0.65  8  0 0 NAN                 
HST_NSC_007150 266.41934478 -29.00600600 3.22 0.97  -1.51 0.59   1.41 0.20 2014.0437 0.46 1.07  8  5 0 NAN                 
HST_NSC_042292 266.41478311 -29.00557695 5.05 2.90   7.09 1.59  -8.01 1.00 2019.3501 1.37 0.44  7  2 0 S10-190             
HST_NSC_016609 266.41812273 -29.00520611 0.37 0.77  -1.66 0.08  -3.71 0.18 2017.3494 0.79 0.87 10  5 0 NAN                 
HST_NSC_016319 266.41362870 -29.00709634 0.55 1.16  -2.78 0.13  -4.89 0.24 2018.8246 1.20 0.74 14  5 0 NAN                 
HST_NSC_001151 266.41768724 -29.01061689 0.30 0.29  -2.96 0.09  -3.34 0.09 2019.5393 0.37 1.76 14  0 0 S10-189             
HST_NSC_006527 266.42009499 -29.00792979 0.14 0.30  -1.08 0.03 -10.68 0.07 2018.3704 0.95 0.96 14  2 0 S10-20              
HST_NSC_007388 266.42005386 -29.00830635 0.17 1.12  -0.35 0.04  -2.00 0.23 2018.0593 0.70 0.69 13  5 0 S10-32              
HST_NSC_007325 266.41931170 -29.00971510 0.15 0.31  -1.31 0.04  -9.96 0.07 2018.4730 0.95 1.10 14  2 0 S10-107             
HST_NSC_007556 266.42009708 -29.00767162 0.27 1.92  -4.64 0.07  -2.95 0.38 2018.6213 0.99 0.97 14  5 0 S10-54              
HST_NSC_051678 266.41741528 -29.01068446 1.16 1.16  -1.95 0.65  -1.70 0.65 2021.1782 0.64 0.74 10  0 0 S10-186             
HST_NSC_002151 266.41637712 -29.01071058 0.80 2.27  -4.07 0.27  -7.93 0.55 2021.0318 0.38 0.84  5  2 0 NAN                 
HST_NSC_016355 266.41350083 -29.00778584 0.74 6.42  -2.92 0.19  -2.38 0.94 2018.1455 0.77 0.51 14  2 0 NAN                 
HST_NSC_017054 266.41414379 -29.00955922 0.11 0.09  -5.92 0.03  -6.94 0.03 2018.9360 1.16 0.45 12  0 0 S10-185             
HST_NSC_016567 266.41740912 -29.00499911 0.54 0.95  -1.79 0.12  -6.66 0.21 2018.7319 0.64 1.13 13  2 0 S10-192             
HST_NSC_017176 266.41420392 -29.00605567 0.43 0.39   0.17 0.16  -9.23 0.15 2021.6245 1.48 0.87 14  0 0 S10-202             
HST_NSC_013900 266.41724525 -29.00497257 0.11 0.10  -7.46 0.03  -0.79 0.03 2017.7724 1.41 1.92 14  0 0 S10-12              
HST_NSC_007470 266.41982954 -29.00902435 1.89 1.84   1.06 0.42  -5.91 0.43 2018.7556 0.98 1.39 11  2 0 NAN                 
HST_NSC_007437 266.41928829 -29.00593354 4.63 5.82   2.86 0.76  -4.87 0.93 2021.7315 0.84 1.20 14  5 0 S10-110             
HST_NSC_001967 266.41716443 -29.01072271 0.73 0.73  -2.81 0.17  -7.24 0.17 2017.3555 0.72 2.14 13  0 0 S10-194             
HST_NSC_014002 266.41894027 -29.00562376 0.20 0.29  -4.22 0.04  -8.15 0.07 2017.7612 0.75 0.84 11  2 0 S10-10              
HST_NSC_041661 266.41571736 -29.01058484 2.09 2.09  -1.30 0.73  -4.55 0.73 2020.3988 3.05 0.64 12  0 0 NAN                 
HST_NSC_022698 266.41890700 -29.01008284 3.42 2.01   2.11 0.88  -5.46 0.51 2016.4332 0.98 0.83  8  2 0 NAN                 
HST_NSC_001141 266.41876969 -29.01017527 0.57 0.34  -2.50 0.12  -3.71 0.08 2015.5475 0.59 0.65 14  2 0 NAN                 
HST_NSC_001320 266.41607067 -29.01067508 1.34 1.34  -0.25 0.35  -6.18 0.35 2019.2561 1.12 0.89 14  0 0 NAN                 
HST_NSC_013689 266.41777492 -29.00506358 0.29 0.29  -2.68 0.07  -3.60 0.07 2017.3903 0.46 0.63 14  0 0 S10-26              
HST_NSC_007518 266.41994105 -29.00688987 0.27 0.26  -6.54 0.08  -4.45 0.08 2019.4767 0.61 1.15 14  0 0 S10-210             
HST_NSC_016231 266.41441828 -29.00582347 1.60 1.59  -0.75 0.45  -6.76 0.45 2020.3045 0.80 1.71  9  0 0 NAN                 
HST_NSC_050038 266.41534217 -29.00523710 0.85 0.84  -3.46 0.52  -3.61 0.52 2020.7695 1.52 1.14 10  0 0 NAN                 
HST_NSC_001207 266.41559307 -29.01055125 0.45 0.44  -4.59 0.14  -4.07 0.14 2019.5050 0.66 1.64 14  0 0 S10-213             
HST_NSC_015501 266.41350226 -29.00750084 3.27 0.49  -4.63 0.66  -5.93 0.14 2020.3950 1.27 0.74 12  5 0 S10-191             
HST_NSC_013602 266.41481229 -29.00551531 4.46 2.60  -1.61 0.91   1.67 0.64 2018.4350 0.75 1.03 12  2 0 S10-199             
HST_NSC_007542 266.42011731 -29.00809856 3.13 1.98  -0.08 0.70  -9.77 0.48 2019.2966 0.81 0.83 14  2 0 NAN                 
HST_NSC_017037 266.41395334 -29.00634414 0.23 0.38   1.99 0.05  -8.32 0.08 2017.8440 0.78 1.03 12  2 0 S10-221             
HST_NSC_007535 266.41958580 -29.00624737 0.39 1.45  -0.88 0.10  -5.77 0.30 2020.3826 0.38 0.78  5  2 0 NAN                 
HST_NSC_035763 266.41909591 -29.00573051 2.77 2.77  -6.46 0.58  -6.89 0.58 2018.7835 1.01 0.19  6  0 0 NAN                 
HST_NSC_016424 266.41401992 -29.00624701 0.23 0.19  -7.25 0.05  -9.84 0.04 2018.5715 0.90 0.74 14  2 0 S10-207             
HST_NSC_016860 266.41426255 -29.00972849 2.90 2.90  -0.80 0.32  -1.09 0.32 2019.6675 0.79 0.96 10  1 0 S10-223             
HST_NSC_037529 266.41543206 -29.01050356 1.53 1.53  -0.40 0.89  -2.90 0.89 2021.5495 1.00 1.66  5  0 0 NAN                 
HST_NSC_001572 266.41724962 -29.01073362 0.55 1.58  -4.83 0.11 -10.73 0.28 2019.5394 1.07 1.27 14  5 0 S10-198             
HST_NSC_007408 266.41962390 -29.00940109 0.30 0.29  -2.54 0.08  -1.97 0.08 2019.5080 1.12 1.78 14  0 0 S10-34              
HST_NSC_051634 266.41993741 -29.00884289 0.29 0.26  -2.94 0.16  -1.40 0.14 2020.7697 0.41 4.04  6  0 0 NAN                 
HST_NSC_017044 266.41411965 -29.00611070 0.16 0.23  -2.46 0.03  -6.41 0.05 2018.5627 0.29 0.98 12  2 0 S10-217             
HST_NSC_007062 266.42014099 -29.00779142 2.12 2.60  -3.09 1.34  -3.03 1.49 2020.5509 0.92 0.84  9  2 0 NAN                 
HST_NSC_001398 266.41673357 -29.01076769 0.39 0.52  -3.25 0.10 -11.76 0.14 2020.0432 0.83 0.99 13  2 0 S10-200             
HST_NSC_016523 266.41857216 -29.00535757 1.80 2.59  -8.53 0.39  -3.50 0.53 2017.3951 0.70 0.61 14  2 0 NAN                 
HST_NSC_001339 266.41680889 -29.01076948 2.31 0.58  -2.96 0.43  -1.33 0.15 2019.5804 0.73 1.00 14  5 0 S10-229             
HST_NSC_016358 266.41347187 -29.00761176 0.25 0.57  -5.53 0.06  -8.48 0.12 2017.2349 0.68 0.74 14  2 0 S10-214             
HST_NSC_001326 266.41646282 -29.01074873 0.79 0.39  -5.35 0.16  -4.51 0.08 2015.9608 0.93 0.95 14  2 0 S10-222             
HST_NSC_006544 266.42003264 -29.00861295 1.64 1.65  -0.02 0.51  -3.52 0.51 2019.1387 1.00 1.31 12  0 0 S10-319             
HST_NSC_016747 266.41408043 -29.00954513 0.69 0.33  -6.08 0.17  -6.89 0.09 2019.7583 0.78 0.91 10  2 0 S10-211             
HST_NSC_007533 266.41973950 -29.00641883 7.64 7.92  -3.49 0.91  -5.96 0.85 2015.7328 1.23 0.64 12  1 0 S10-73              
HST_NSC_017205 266.41350035 -29.00735378 0.62 1.75  -4.40 0.12   0.02 0.26 2016.2437 0.54 0.64 12  2 0 S10-220             
HST_NSC_001503 266.41787402 -29.01062356 0.12 0.18  -2.66 0.03  -2.97 0.04 2018.7222 0.77 0.51 14  2 0 S10-233             
HST_NSC_017053 266.41398234 -29.00943224 0.10 0.09  -0.26 0.02  -4.07 0.02 2018.0781 0.71 0.50 14  0 0 S10-238             
HST_NSC_001587 266.41443084 -29.00991869 0.36 0.68  -1.58 0.08  -5.99 0.13 2017.6213 0.59 0.59 14  2 0 S10-230             
HST_NSC_016846 266.41355034 -29.00711055 1.48 0.93  -2.69 0.30  -5.35 0.21 2019.0556 0.84 0.87 12  2 0 NAN                 
HST_NSC_007182 266.42003722 -29.00703284 1.68 2.87  -2.90 0.35  -5.87 0.56 2017.4295 0.67 0.98 12  5 0 S10-242             
HST_NSC_022737 266.41954083 -29.00955331 0.27 0.37  -0.97 0.07  -3.38 0.10 2019.4859 0.71 0.79 12  2 0 NAN                 
HST_NSC_016293 266.41637682 -29.00492448 0.60 0.59  -6.56 0.13  -6.17 0.13 2017.6260 0.63 0.80 11  0 0 NAN                 
HST_NSC_007144 266.42008728 -29.00719488 0.89 6.29  -4.69 0.19  -9.46 0.82 2017.7905 0.80 0.88 13  2 0 S10-241             
HST_NSC_016563 266.41720803 -29.00491385 4.48 0.49  -5.89 0.80  -5.70 0.11 2014.7037 1.02 0.50 10  5 0 S10-52              
HST_NSC_016547 266.41769635 -29.00500630 1.46 1.66  -6.06 0.43  -1.25 0.47 2020.4632 0.83 0.77 13  2 0 NAN                 
HST_NSC_001520 266.41457628 -29.01004888 0.22 1.14  -1.03 0.05  -8.94 0.16 2017.4133 0.74 0.78 14  2 0 S10-232             
HST_NSC_007230 266.41913047 -29.00997475 2.30 2.31  -4.45 0.48  -6.59 0.48 2018.9418 2.12 1.66  8  0 0 NAN                 
HST_NSC_006496 266.42015084 -29.00749565 0.11 0.09  -2.65 0.03  -3.85 0.02 2018.3021 0.38 0.60 12  0 0 S10-1               
HST_NSC_001627 266.41906488 -29.01003277 1.42 1.14  -6.33 0.42  -9.94 0.33 2020.7388 0.91 0.89 12  2 0 S10-235             
HST_NSC_016781 266.41343638 -29.00795747 0.57 0.62  -4.37 0.14  -0.40 0.13 2018.1348 0.92 0.48 12  2 0 NAN                 
HST_NSC_007184 266.41940571 -29.00595604 1.36 1.25  -4.97 0.32  -7.15 0.28 2015.7115 0.94 0.87  9  5 0 S10-245             
HST_NSC_016519 266.41800308 -29.00508765 1.50 2.43  -7.09 0.31  -5.00 0.50 2020.4430 1.27 0.95 13  2 0 S10-251             
HST_NSC_013692 266.41651390 -29.00490004 0.35 0.92  -6.69 0.08  -5.81 0.20 2017.8872 1.01 0.83 13  2 0 S10-244             
HST_NSC_006563 266.41988666 -29.00663127 0.12 0.10  -3.31 0.04  -9.51 0.03 2019.5640 0.88 1.54 13  0 0 S10-7               
HST_NSC_013624 266.41435706 -29.00579422 0.32 0.29  -4.89 0.07  -6.13 0.07 2019.2012 1.60 1.05 14  0 0 S10-250             
HST_NSC_007525 266.41994405 -29.00672288 2.06 1.59  -3.75 0.43  -8.53 0.36 2018.3038 0.85 1.05 13  2 0 S10-83              
HST_NSC_006643 266.41951686 -29.00606276 0.62 0.62  -1.68 0.15  -5.49 0.15 2018.7162 1.68 1.14 11  0 0 S10-71              
HST_NSC_016531 266.41895055 -29.00554330 1.18 1.70  -2.23 0.24  -7.72 0.33 2017.7548 0.88 1.24 12  5 0 S10-88              
HST_NSC_006599 266.41980814 -29.00646022 0.11 0.46  -5.98 0.03  -0.18 0.10 2017.7996 1.02 0.83 14  5 0 S10-6               
HST_NSC_001166 266.41780898 -29.01067850 0.67 0.48  -5.33 0.19  -8.94 0.13 2018.5272 0.86 0.75 12  2 0 S10-247             
HST_NSC_001439 266.41587270 -29.01069893 0.25 0.60  -6.60 0.07  -4.57 0.15 2019.3843 0.81 0.91 11  2 0 S10-257             
HST_NSC_016569 266.41732541 -29.00490085 0.45 0.46  -8.27 0.10  -5.24 0.10 2014.5342 1.49 1.87 13  0 0 S10-246             
HST_NSC_013523 266.41811269 -29.00510336 0.50 1.78  -0.20 0.13  -2.16 0.33 2019.8382 0.51 1.22 13  5 0 NAN                 
HST_NSC_007519 266.42005629 -29.00697650 0.28 0.27   1.04 0.08  -8.65 0.07 2019.3559 0.84 1.74 13  0 0 S10-42              
HST_NSC_050065 266.41561075 -29.00505746 1.54 1.53  -7.96 0.31  -0.93 0.31 2018.1127 0.94 2.80  9  0 0 S10-255             
HST_NSC_001515 266.41807078 -29.01060625 0.23 0.79  -1.11 0.10  -8.72 0.20 2020.5332 1.54 0.95 11  5 0 S10-248             
HST_NSC_016339 266.41374428 -29.00654490 0.24 0.40  -4.26 0.06  -8.15 0.09 2018.3729 0.78 1.00 14  2 0 S10-258             
HST_NSC_007490 266.41977527 -29.00929452 0.90 2.10   0.99 0.22  -4.88 0.37 2018.3311 1.04 0.84 14  2 0 NAN                 
HST_NSC_006758 266.41923830 -29.00992290 0.11 0.10  -0.91 0.03  -4.85 0.03 2017.6009 1.84 1.91 12  0 0 S10-8               
HST_NSC_001366 266.41487081 -29.01029481 0.17 0.36  -1.26 0.05  -5.32 0.10 2019.6506 1.09 1.25 11  2 0 S10-35              
HST_NSC_015452 266.41355545 -29.00695659 2.50 9.80  -5.44 0.48  -3.65 1.83 2018.0857 0.87 1.25  9  2 0 NAN                 
HST_NSC_013913 266.41759722 -29.00494576 0.39 0.38  -1.69 0.09  -4.83 0.09 2018.5391 0.62 1.03 13  0 0 S10-37              
HST_NSC_016254 266.41867845 -29.00535269 0.65 1.64  -0.53 0.17  -1.28 0.35 2018.7747 0.99 0.91 12  5 0 S10-254             
HST_NSC_013952 266.41664245 -29.00486491 0.22 0.53  -0.93 0.05  -4.59 0.12 2018.8884 0.87 0.84 14  2 0 S10-48              
HST_NSC_001372 266.41536311 -29.01054229 0.24 0.24   0.40 0.05  -2.83 0.05 2016.4264 1.84 1.71 12  0 0 S10-263             
HST_NSC_007515 266.42010454 -29.00708498 1.01 0.66  -8.83 0.23  -3.34 0.17 2020.1504 0.84 1.01 14  2 0 S10-47              
HST_NSC_017222 266.41416258 -29.00973543 0.66 2.08   0.09 0.13  -7.89 0.46 2018.2163 1.08 1.09 10  5 0 S10-260             
HST_NSC_016719 266.41361985 -29.00891358 5.44 3.48  -2.89 1.00  -2.78 0.64 2016.1757 0.83 0.90  7  2 0 S10-271             
HST_NSC_006719 266.41982996 -29.00923508 0.87 1.17  -3.04 0.19  -1.16 0.22 2016.5715 0.79 0.71 13  5 0 S10-80              
HST_NSC_007067 266.41955211 -29.00962256 0.72 0.23  -4.51 0.16  -7.56 0.06 2018.0906 0.91 0.99 14  2 0 S10-82              
HST_NSC_007260 266.41988482 -29.00654734 0.77 1.52   1.53 0.14  -2.70 0.26 2019.4909 0.87 0.61  7  3 0 S10-56              
HST_NSC_022673 266.42002083 -29.00681895 5.74 5.45  -3.71 0.52  -4.52 0.59 2017.3502 0.41 1.38 14  1 0 S10-262             
HST_NSC_041654 266.41687963 -29.01083783 0.66 0.65  -2.10 0.28  -7.88 0.27 2020.3084 2.01 0.72 12  0 0 NAN                 
HST_NSC_001250 266.41722528 -29.01081744 1.63 0.99  -9.18 0.35  -3.24 0.23 2021.1208 1.25 1.25 14  2 0 S10-274             
HST_NSC_017225 266.41382948 -29.00932735 0.50 0.84  -1.48 0.15  -2.65 0.21 2019.5681 0.70 0.76 11  2 0 S10-270             
HST_NSC_049955 266.41359694 -29.00679356 2.84 2.83  -6.55 1.56  -3.74 1.56 2021.5903 2.13 0.58  7  0 0 NAN                 
HST_NSC_016502 266.41576787 -29.00498497 5.32 1.21  -3.88 0.93  -3.37 0.27 2018.7028 1.00 0.91 13  5 0 S10-266             
HST_NSC_013574 266.41552354 -29.00505845 0.12 0.10  -2.53 0.03  -4.17 0.03 2018.1547 0.99 1.03 13  0 0 S10-11              
HST_NSC_001146 266.41894149 -29.01019203 1.32 1.66  -3.87 0.30  -7.25 0.37 2019.0677 0.90 0.90 12  2 0 NAN                 
HST_NSC_051242 266.41571722 -29.01069165 4.07 5.68  -6.84 1.06 -11.52 1.46 2017.7881 0.53 0.39  7  2 0 NAN                 
HST_NSC_022696 266.41849754 -29.01046069 0.17 0.45  -3.95 0.08  -8.32 0.15 2020.7695 0.13 0.84  8  2 0 S10-13              
HST_NSC_001560 266.41665047 -29.01085030 0.31 0.66  -5.36 0.18  -7.56 0.37 2020.8202 0.65 0.97 10  2 0 S10-268             
HST_NSC_014001 266.41840354 -29.00518257 0.17 0.15  -2.26 0.05  -1.39 0.05 2019.7069 0.73 1.33 13  0 0 S10-9               
HST_NSC_007117 266.41934873 -29.00986448 0.46 0.46   1.04 0.17  -4.76 0.17 2012.8711 1.91 3.61  6  0 0 NAN                 
HST_NSC_015584 266.41337549 -29.00807171 1.46 2.21  -7.11 0.40  -9.31 0.57 2018.1427 0.87 0.91  5  2 0 NAN                 
HST_NSC_007543 266.42022512 -29.00816465 1.42 1.04  -5.51 0.28  -5.05 0.21 2018.8825 0.91 0.98 12  5 0 S10-102             
HST_NSC_017039 266.41394769 -29.00616747 0.29 0.44  -1.40 0.06  -4.20 0.09 2017.9842 0.90 1.38 13  2 0 S10-280             
HST_NSC_015406 266.41339930 -29.00741738 1.20 1.81  -2.42 0.25  -3.20 0.37 2014.8585 1.32 0.72 10  2 0 NAN                 
HST_NSC_016822 266.41336871 -29.00769488 0.65 0.66  -2.79 0.19  -8.77 0.19 2013.0407 1.37 0.52  5  0 0 NAN                 
HST_NSC_016607 266.41781280 -29.00496034 0.86 0.47  -3.86 0.18  -3.14 0.10 2018.6500 1.03 0.83 13  2 0 S10-112             
HST_NSC_001373 266.41544774 -29.01061196 0.63 0.63  -0.35 0.14  -5.09 0.14 2016.5512 0.91 1.25 12  0 0 S10-287             
HST_NSC_013651 266.41492744 -29.00531328 0.66 0.34  -2.61 0.17  -7.48 0.10 2019.6430 1.09 1.14 12  5 0 S10-28              
HST_NSC_001322 266.41638723 -29.01083701 0.17 0.34   0.62 0.04  -4.46 0.07 2017.8733 0.93 0.92 14  2 0 S10-288             
HST_NSC_001362 266.41426146 -29.00988817 0.41 1.25  -3.70 0.11  -5.46 0.24 2020.0493 0.35 0.75 14  2 0 S10-283             
HST_NSC_001157 266.41746155 -29.01080812 0.39 0.61  -0.66 0.10  -6.19 0.13 2019.2142 0.93 0.92 14  5 0 S10-285             
HST_NSC_006517 266.42019872 -29.00727914 0.14 0.28  -3.76 0.03  -1.84 0.06 2017.4120 0.44 0.46  9  2 0 S10-16              
HST_NSC_017179 266.41416356 -29.00589756 0.95 0.93  -3.06 0.21  -1.84 0.20 2017.9166 1.07 0.87 14  2 0 NAN                 
HST_NSC_013511 266.41446320 -29.00562175 0.10 0.08   0.09 0.02  -2.19 0.02 2017.9519 1.61 1.65 14  0 0 S10-289             
HST_NSC_016604 266.41755273 -29.00489412 0.94 0.93  -3.89 0.21  -8.77 0.21 2018.8822 0.62 2.38 12  0 0 NAN                 
HST_NSC_007111 266.41922235 -29.01000280 0.42 0.41  -3.43 0.12  -9.36 0.12 2019.4818 1.26 1.17 14  0 0 S10-277             
HST_NSC_013956 266.41790001 -29.00497608 0.15 0.23  -0.74 0.04  -3.71 0.05 2018.2439 0.93 0.79 14  2 0 S10-17              
HST_NSC_017210 266.41344081 -29.00714684 0.92 0.92  -3.75 0.22  -1.78 0.22 2018.8633 1.26 2.35 14  0 0 S10-286             
HST_NSC_016981 266.41375663 -29.00641543 1.22 1.22  -2.59 0.28  -1.31 0.27 2018.2729 1.26 1.10 14  0 0 NAN                 
HST_NSC_007419 266.41990142 -29.00919001 0.92 0.92  -2.97 0.23  -7.35 0.23 2018.5701 0.44 1.81 14  0 0 S10-72              
HST_NSC_016370 266.41340895 -29.00727490 0.68 0.24  -6.34 0.14  -6.47 0.05 2016.4500 0.97 1.61 11  2 0 S10-284             
HST_NSC_044224 266.41351436 -29.00690391 2.12 2.11 -11.36 1.37  -4.56 1.37 2021.1287 1.82 1.02  8  0 0 NAN                 
HST_NSC_002046 266.41522790 -29.01053382 0.92 0.92   0.41 0.21  -3.78 0.21 2017.0258 0.91 0.59 11  0 0 NAN                 
HST_NSC_007216 266.41910230 -29.01010745 0.61 1.95  -6.51 0.13  -4.21 0.42 2017.8702 0.91 1.12  9  5 0 S10-22              
HST_NSC_001999 266.41654962 -29.01086467 1.83 1.83  -2.15 1.20  -1.72 1.15 2019.9355 1.00 0.75  5  1 0 NAN                 
HST_NSC_001424 266.41513112 -29.01049215 0.09 0.08  -3.86 0.02  -8.36 0.02 2018.0026 1.01 0.91 14  0 0 S10-103             
HST_NSC_013927 266.41583248 -29.00493373 0.24 0.22  -3.30 0.08  -2.74 0.08 2020.5099 2.16 2.57 11  0 0 S10-38              
HST_NSC_015419 266.41386559 -29.00623008 4.48 0.95 -10.53 0.92  -8.60 0.21 2016.3726 0.87 0.54 12  2 0 S10-292             
HST_NSC_002145 266.41628493 -29.01084190 0.74 0.74  -4.11 0.16  -6.03 0.16 2017.5282 2.66 0.84 13  0 0 S10-297             
HST_NSC_007153 266.41961421 -29.00605347 0.52 0.74  -4.45 0.11  -5.10 0.15 2017.3579 0.97 0.92 13  2 0 S10-74              
HST_NSC_006504 266.42027993 -29.00784656 0.22 0.51  -5.38 0.05  -4.20 0.10 2017.6042 0.99 0.91 12  2 0 S10-29              
HST_NSC_001427 266.41534288 -29.01059746 0.40 0.39  -4.45 0.08  -0.87 0.08 2017.5168 1.37 1.18 14  0 0 S10-315             
HST_NSC_002152 266.41671825 -29.01088381 0.61 0.60  -7.06 0.17  -4.22 0.17 2020.1495 1.40 1.54 12  0 0 S10-310             
HST_NSC_044279 266.41387486 -29.00948611 1.47 1.47  -2.08 0.98  -5.55 0.98 2021.0862 0.86 1.10  8  0 0 NAN                 
HST_NSC_035577 266.41454190 -29.00553537 1.99 1.01  -7.30 0.50  -9.33 0.30 2019.4983 0.85 1.43 10  2 0 S10-304             
HST_NSC_001194 266.41470123 -29.01026288 1.51 1.50  -0.25 0.33  -6.55 0.33 2017.9249 0.52 1.23 14  0 0 S10-307             
HST_NSC_016858 266.41391708 -29.00954845 1.80 1.46   4.33 0.41  -6.27 0.36 2020.9830 0.92 0.96 11  2 0 S11-122             
HST_NSC_006538 266.42005700 -29.00892654 2.85 4.15  -1.50 0.60  -5.19 0.74 2020.1928 1.04 1.17 12  2 0 S10-97              
HST_NSC_001487 266.41820873 -29.01062980 0.61 0.66  -4.04 0.13  -3.87 0.15 2018.8302 0.85 1.12 14  2 0 S10-317             
HST_NSC_015486 266.41334454 -29.00814639 0.71 0.71  -9.95 0.18  -2.06 0.18 2015.1583 1.15 2.98  9  0 0 S10-296             
HST_NSC_049974 266.41413676 -29.00979860 0.57 0.56  -3.62 0.13  -8.27 0.13 2018.2519 0.60 2.69  8  0 0 S10-300             
HST_NSC_007154 266.41956968 -29.00599088 0.48 1.86   3.81 0.10  -6.27 0.36 2018.2564 1.07 1.04 12  5 0 S10-109             
HST_NSC_001616 266.41479824 -29.01033436 0.62 0.72  -4.35 0.14  -9.92 0.16 2019.4081 1.00 1.05 13  5 0 S10-39              
HST_NSC_004341 266.41884727 -29.01031032 1.43 1.42  -4.27 0.31  -7.85 0.31 2017.6157 0.43 0.98 14  0 0 S10-291             
HST_NSC_007534 266.42001398 -29.00665750 0.56 0.58  -6.73 0.13  -4.87 0.14 2019.0734 1.12 0.73 14  3 0 S11-80              
HST_NSC_006683 266.42026616 -29.00745971 2.02 2.20  -2.95 0.40  -9.21 0.43 2015.3593 0.80 0.79 14  2 0 S10-77              
HST_NSC_007046 266.42018701 -29.00857756 1.53 1.52  -1.24 0.38  -5.16 0.38 2019.0191 1.91 1.18 13  0 0 S10-316             
HST_NSC_001963 266.41718401 -29.01087736 1.09 1.09  -1.91 0.69  -6.12 0.69 2021.0209 3.14 0.39  7  0 0 NAN                 
HST_NSC_013589 266.41500816 -29.00522968 0.10 0.09  -2.68 0.03  -3.78 0.02 2018.1191 0.81 1.46 14  0 0 S10-2               
HST_NSC_016349 266.41332135 -29.00781968 2.61 3.29  -6.14 0.59  -1.73 0.74 2015.3864 1.16 0.94 10  5 0 NAN                 
HST_NSC_006633 266.42013070 -29.00692205 2.64 1.06  -2.42 0.53  -4.75 0.23 2018.1659 0.50 0.84 14  2 0 S10-85              
HST_NSC_016391 266.41477128 -29.00536300 0.95 9.67  -7.16 0.35  -7.14 1.95 2018.2609 0.22 0.92  7  2 0 S11-113             
HST_NSC_001980 266.41792277 -29.01073101 5.19 2.73   5.55 0.88  -2.03 0.48 2014.3227 0.55 0.84 13  5 0 S11-114             
HST_NSC_017057 266.41353822 -29.00891471 1.05 0.44  -1.25 0.21  -9.75 0.09 2016.2449 0.64 0.56 12  3 0 S11-112             
HST_NSC_007509 266.42025341 -29.00735075 1.08 1.08  -4.37 0.26  -3.73 0.26 2018.0737 0.87 1.24 13  0 0 NAN                 
HST_NSC_015498 266.41333201 -29.00750739 0.48 0.48  -5.63 0.12  -0.87 0.12 2018.1043 0.96 2.81 13  0 0 NAN                 
HST_NSC_041608 266.41862082 -29.01045278 0.87 0.87  -1.93 0.21  -6.43 0.21 2016.7280 0.89 1.59 13  0 0 S10-313             
HST_NSC_006628 266.42001479 -29.00905212 5.79 4.91   0.54 0.92  -1.81 0.82 2021.5671 0.78 0.69 11  5 0 S10-96              
HST_NSC_016552 266.41690515 -29.00478695 1.09 1.09  -2.18 0.28  -5.63 0.28 2018.6916 1.56 1.95 14  0 0 NAN                 
HST_NSC_041607 266.41841520 -29.01056228 0.28 0.25  -5.73 0.13  -7.65 0.12 2021.3341 1.12 1.79 13  0 0 S11-118             
HST_NSC_007528 266.42011108 -29.00683950 0.51 1.10  -2.59 0.11  -2.49 0.24 2017.9989 0.33 0.88 14  2 0 S10-44              
HST_NSC_014009 266.41874712 -29.00529624 0.11 0.47  -5.72 0.03  -8.05 0.09 2018.2362 0.73 1.05 14  5 0 S11-14              
HST_NSC_001440 266.41602206 -29.01082753 4.86 0.68  -5.63 0.79  -6.58 0.16 2018.5881 0.87 1.08 14  2 0 S11-119             
HST_NSC_013522 266.41891007 -29.00539925 0.62 0.62  -0.63 0.19  -4.99 0.18 2020.1935 1.03 0.68  9  0 0 S11-33              
HST_NSC_016955 266.41337498 -29.00721962 0.41 1.69  -0.76 0.10  -7.16 0.41 2015.4825 1.01 0.65  5  2 0 NAN                 
HST_NSC_043693 266.41855899 -29.01050040 1.58 1.58  -0.48 1.01  -5.28 1.01 2020.8823 3.80 0.81  5  0 0 NAN                 
HST_NSC_007564 266.42030924 -29.00772763 3.81 4.24  -3.25 0.97  -4.13 1.13 2019.2175 1.00 1.00 13  2 0 NAN                 
HST_NSC_017082 266.41363678 -29.00916337 0.42 0.41  -4.46 0.10  -8.54 0.10 2019.1712 0.51 0.86 14  0 0 S11-116             
HST_NSC_001210 266.41592135 -29.01080983 3.08 0.99  -2.88 0.59 -10.40 0.21 2016.3460 0.60 0.88 12  5 0 S11-117             
HST_NSC_013556 266.41538343 -29.00503615 0.11 0.09  -3.26 0.03  -3.80 0.02 2018.5258 0.16 0.46 14  0 0 S11-11              
HST_NSC_035706 266.41694913 -29.01091110 5.89 6.06   1.06 1.36  -2.48 1.41 2018.0398 0.76 1.02  9  2 0 S11-125             
HST_NSC_016974 266.41386495 -29.00616218 0.75 0.54  -4.30 0.17  -3.42 0.16 2019.6296 0.78 0.96 10  5 0 S11-121             
HST_NSC_007226 266.41997439 -29.00652026 0.82 1.15  -2.16 0.23  -3.74 0.30 2020.5102 1.14 0.93 11  5 0 NAN                 
HST_NSC_051233 266.41701242 -29.01091467 2.15 1.28  -0.06 1.11  -9.78 0.77 2019.7197 0.71 1.24  5  2 0 NAN                 
HST_NSC_016351 266.41329315 -29.00766649 0.24 0.78   1.61 0.07  -8.73 0.17 2017.9920 0.96 0.46  9  2 0 S11-139             
HST_NSC_007147 266.42018559 -29.00698193 0.69 1.35  -1.23 0.15  -3.87 0.30 2017.0218 0.72 0.60 14  3 0 S11-45              
HST_NSC_016253 266.41818681 -29.00501259 1.77 1.46  -1.71 0.39  -6.22 0.32 2018.9196 0.89 0.86 13  2 0 S11-138             
HST_NSC_016582 266.41610752 -29.00481263 1.80 1.80  -0.39 0.44  -8.84 0.44 2013.1040 0.70 2.77  5  0 0 NAN                 
HST_NSC_001566 266.41713287 -29.01091053 5.59 0.33  -2.78 0.88  -4.93 0.06 2015.9372 0.80 1.32  8  2 0 S11-134             
HST_NSC_016933 266.41331194 -29.00741675 1.29 1.29  -2.09 0.25  -5.11 0.25 2015.7965 1.05 0.93  5  1 0 NAN                 
HST_NSC_016653 266.41463747 -29.00540815 1.74 0.97  -1.71 0.33  -2.42 0.21 2019.6193 0.78 1.07 12  2 0 S11-128             
HST_NSC_001220 266.41912091 -29.01017548 1.23 3.53  -3.91 0.25  -4.47 0.71 2017.0442 0.73 0.94  8  2 0 NAN                 
HST_NSC_001613 266.41418485 -29.00991824 0.19 0.35   0.86 0.05  -5.19 0.08 2019.2018 0.81 0.88 14  2 0 S11-149             
HST_NSC_016798 266.41359724 -29.00654656 0.85 2.50  -1.10 0.20  -5.08 0.49 2018.1699 0.96 1.01 14  5 0 NAN                 
HST_NSC_001352 266.41613056 -29.01087731 4.14 0.53  -3.57 0.45  -7.25 0.12 2018.4485 1.43 0.53 13  2 0 S11-132             
HST_NSC_016740 266.41328076 -29.00802323 6.15 0.75  -1.65 1.00  -2.12 0.14 2014.4274 1.01 0.84  7  5 0 S11-141             
HST_NSC_017231 266.41344715 -29.00880903 1.35 1.35  -2.79 0.28  -4.74 0.28 2018.1205 1.45 2.78 13  0 0 S11-140             
HST_NSC_002128 266.41543178 -29.01069181 0.97 3.08  -2.78 0.22  -0.66 0.64 2017.6137 1.17 1.02 11  5 0 S11-156             
HST_NSC_016261 266.41584834 -29.00486457 2.21 3.52  -2.11 0.54  -3.93 0.71 2019.7977 1.10 0.98  9  2 0 NAN                 
HST_NSC_017061 266.41340006 -29.00869049 0.48 0.75  -3.14 0.10  -2.02 0.15 2018.7696 0.63 1.03 14  5 0 S11-147             
HST_NSC_013723 266.41615722 -29.00479656 5.13 2.71  -5.08 1.09  -7.08 0.56 2016.7331 0.72 0.64 12  2 0 NAN                 
HST_NSC_038036 266.42031830 -29.00821450 1.62 1.61  -2.93 0.89  -7.36 0.88 2021.0466 0.57 0.92 10  0 0 NAN                 
HST_NSC_007097 266.41998751 -29.00920370 1.29 1.33  -3.59 0.30 -11.09 0.29 2018.2177 1.05 0.76 13  2 0 S11-137             
HST_NSC_015409 266.41335145 -29.00714716 0.62 1.50  -5.30 0.26  -7.05 0.43 2021.0941 0.96 0.61  7  2 0 NAN                 
HST_NSC_013500 266.41425196 -29.00569265 0.15 1.77  -2.14 0.04  -1.11 0.28 2014.8439 0.66 0.26 14  2 0 S11-144             
HST_NSC_016412 266.41409821 -29.00583798 0.15 0.10  -2.58 0.04  -1.77 0.02 2017.8996 0.73 0.80 14  2 0 S11-150             
HST_NSC_013637 266.41446976 -29.00550778 2.25 2.54  -6.76 0.47  -2.88 0.49 2018.2418 1.33 0.92 13  1 0 S11-136             
HST_NSC_041627 266.41986749 -29.00627174 2.23 2.23  -1.17 0.62  -8.08 0.63 2017.2543 0.77 0.54  5  0 0 NAN                 
HST_NSC_016790 266.41350117 -29.00670432 1.15 1.14  -4.31 0.30  -7.55 0.30 2019.6168 1.30 1.88 14  0 0 S11-155             
HST_NSC_002146 266.41637516 -29.01091746 7.42 5.35   1.18 1.04 -12.55 0.77 2013.4670 0.90 0.93 11  2 0 S11-151             
HST_NSC_016669 266.41484620 -29.00524950 0.88 0.88  -2.16 0.19  -4.90 0.18 2016.1904 1.44 1.96 14  0 0 S11-168             
HST_NSC_001249 266.41734241 -29.01091491 1.00 0.20  -2.10 0.15  -3.38 0.05 2018.8076 0.94 1.08 14  2 0 S11-170             
HST_NSC_001170 266.41801066 -29.01076784 0.88 0.65  -3.00 0.20 -11.06 0.15 2019.1289 0.98 0.91 13  2 0 S11-145             
HST_NSC_016708 266.41434570 -29.00559465 6.53 2.68  -2.65 1.70   0.17 0.73 2013.3113 0.88 0.83  5  2 0 NAN                 
HST_NSC_016323 266.41344496 -29.00682328 0.09 0.08  -3.43 0.02  -0.81 0.02 2018.0410 0.80 0.96 14  0 0 S11-164             
HST_NSC_041605 266.41783671 -29.01082113 2.56 1.88  -2.85 0.53  -8.26 0.39 2019.5525 1.18 0.71 10  5 0 S11-162             
HST_NSC_013922 266.41761395 -29.00481165 0.11 0.09  -4.92 0.03  -8.04 0.02 2018.3575 1.07 0.88 14  0 0 S11-21              
HST_NSC_007251 266.42029454 -29.00723920 3.49 1.21  -2.14 0.98  -3.22 0.35 2019.9386 0.78 0.87 10  2 0 NAN                 
HST_NSC_016777 266.41367417 -29.00933238 0.66 1.12  -4.78 0.16  -7.70 0.25 2019.7011 0.99 0.99 11  2 0 S11-165             
HST_NSC_001329 266.41675341 -29.01095963 0.18 0.16  -4.25 0.05  -3.48 0.05 2019.6324 0.51 1.82 13  0 0 S11-176             
HST_NSC_016250 266.41785591 -29.00486660 1.41 1.41  -3.02 0.61  -6.62 0.62 2018.7764 0.49 1.39  6  0 0 S11-186             
HST_NSC_013566 266.41523485 -29.00504564 0.11 0.09  -3.99 0.03  -2.01 0.02 2018.3225 0.46 1.52 14  0 0 S11-15              
HST_NSC_016664 266.41898788 -29.00537918 6.38 3.64   1.16 1.25  -7.12 0.71 2018.3323 1.04 0.82 13  5 0 S11-171             
HST_NSC_007343 266.41995111 -29.00638124 0.58 0.49  -5.14 0.13  -9.09 0.12 2019.5959 0.81 1.01 13  2 0 S11-85              
HST_NSC_001375 266.41568996 -29.01079788 1.82 4.74  -1.78 0.36  -7.67 0.84 2015.3456 1.00 0.97 14  5 0 S11-166             
HST_NSC_013534 266.41831986 -29.00502001 0.31 0.43  -0.38 0.07  -2.03 0.09 2018.4605 0.71 1.14 13  2 0 NAN                 
HST_NSC_015448 266.41338827 -29.00694600 0.50 0.49  -5.43 0.17  -8.13 0.17 2019.0364 1.09 2.52 13  0 0 S11-174             
HST_NSC_017074 266.41325466 -29.00814975 2.03 0.49  -1.26 0.40  -6.37 0.12 2018.3157 0.47 1.01 14  2 0 S11-178             
HST_NSC_001195 266.41526213 -29.01065569 0.22 0.42  -3.82 0.05  -9.30 0.09 2018.1279 0.98 0.98 12  2 0 S11-169             
HST_NSC_016872 266.41327659 -29.00832446 2.60 2.59  -0.84 1.63  -8.24 1.63 2020.8566 0.28 0.41  8  0 0 S11-189             
HST_NSC_007254 266.42029046 -29.00715999 1.12 0.95  -1.77 0.23 -12.15 0.19 2016.8868 1.05 1.10 11  2 0 S11-175             
HST_NSC_001358 266.41462191 -29.01030774 2.77 2.77  -1.27 0.54  -5.37 0.59 2016.0712 0.94 0.91 13  1 0 S11-182             
HST_NSC_016328 266.41368648 -29.00632238 0.22 0.32  -8.32 0.05  -4.48 0.07 2018.5083 1.08 0.86 14  2 0 S11-167             
HST_NSC_007201 266.41997031 -29.00928848 1.45 1.28  -2.98 0.27  -5.78 0.24 2017.4422 0.90 0.72  8  2 0 NAN                 
HST_NSC_016533 266.41843554 -29.00505063 1.41 1.70  -5.15 0.41  -9.57 0.49 2013.2028 0.84 0.89  5  2 0 S11-77              
HST_NSC_007170 266.42007578 -29.00910426 1.65 3.64  -3.61 0.50  -4.87 0.94 2018.4930 1.16 0.40  9  2 0 NAN                 
HST_NSC_013716 266.41717913 -29.00473532 1.69 1.22  -4.33 0.29 -12.11 0.22 2019.9712 2.97 3.07  7  5 2 IRS15NE             
HST_NSC_035470 266.41917905 -29.00550985 2.17 2.16   2.51 1.46 -12.48 1.46 2021.9363 2.14 1.29  6  0 0 S11-191             
HST_NSC_013601 266.41464944 -29.00534520 0.40 0.39   0.33 0.10  -4.64 0.10 2018.5595 1.55 1.04 13  0 0 S11-193             
HST_NSC_007347 266.41940936 -29.00569428 0.26 0.26  -2.72 0.06  -2.64 0.06 2017.4892 1.29 2.72 14  0 0 S11-67              
HST_NSC_001187 266.41447642 -29.01021951 0.25 1.84   2.78 0.06  -3.27 0.36 2018.6826 1.01 0.83 14  5 0 S11-202             
HST_NSC_017183 266.41380887 -29.00954424 5.39 0.64  -2.98 1.01  -3.03 0.14 2014.9955 0.52 0.74 14  5 0 S11-192             
HST_NSC_007106 266.41927311 -29.01010949 0.20 0.45  -1.74 0.04  -5.54 0.10 2017.9148 1.01 0.59 12  3 0 S11-181             
HST_NSC_013711 266.41683476 -29.00471167 0.75 0.29  -4.81 0.12  -9.81 0.07 2018.2851 1.26 0.85 14  2 0 S11-18              
HST_NSC_014015 266.41912068 -29.00545656 0.33 0.98  -3.91 0.09  -4.51 0.22 2019.5180 0.22 0.56 12  3 0 S11-41              
HST_NSC_013945 266.41628796 -29.00474350 1.55 1.54  -4.98 0.37  -3.47 0.36 2018.4713 0.78 0.47 14  0 0 S11-95              
HST_NSC_016536 266.41868894 -29.00517188 0.49 0.49   0.31 0.11  -7.39 0.11 2015.9509 1.59 0.92 14  0 0 S11-197             
HST_NSC_016773 266.41372364 -29.00942904 1.92 1.28  -1.21 0.43  -4.52 0.29 2013.5163 0.62 0.73  9  2 0 S11-196             
HST_NSC_001548 266.41883594 -29.01042570 0.69 0.88   2.38 0.15  -5.23 0.19 2015.8858 0.56 0.91 14  2 0 S11-183             
HST_NSC_016767 266.41410201 -29.00989445 0.47 0.48  -6.39 0.14  -7.55 0.14 2012.2033 1.32 1.89 13  0 0 NAN                 
HST_NSC_006651 266.41966304 -29.00593823 2.18 0.40  -3.21 0.38  -7.40 0.09 2019.9021 0.74 0.94 14  5 0 S11-50              
HST_NSC_002079 266.41617163 -29.01093480 0.35 0.31  -4.21 0.08  -7.76 0.07 2016.3026 0.60 0.71  9  3 0 S11-198             
HST_NSC_013698 266.41654763 -29.00470443 1.64 1.48  -1.10 0.36  -4.23 0.33 2017.6325 0.87 0.62 14  2 0 S11-46              
HST_NSC_001428 266.41557574 -29.01079915 0.15 0.14  -8.21 0.04  -6.49 0.03 2018.3090 0.61 1.73 14  0 0 S11-199             
HST_NSC_006580 266.42025539 -29.00694840 0.10 0.09  -4.81 0.03  -8.65 0.02 2018.3921 0.48 2.42 14  0 0 S11-8               
HST_NSC_016526 266.41820046 -29.00494492 1.21 0.70  -1.89 0.25  -6.16 0.18 2020.1701 1.20 0.93 13  2 0 S11-206             
HST_NSC_016953 266.41325609 -29.00732256 3.70 3.08  -0.16 0.26  -5.29 0.58 2016.7532 1.09 0.56  5  1 0 NAN                 
HST_NSC_007138 266.42039758 -29.00761535 0.38 1.11  -6.49 0.09  -5.03 0.25 2018.3268 0.88 0.88 12  2 0 S11-212             
HST_NSC_007151 266.42012911 -29.00663204 0.81 0.89  -3.74 0.18  -8.31 0.20 2019.3357 0.96 0.61 12  2 0 S11-209             
HST_NSC_006513 266.42038992 -29.00753553 0.15 0.39  -2.51 0.04  -3.10 0.09 2019.1853 0.57 0.88 14  2 0 S11-37              
HST_NSC_007428 266.42013509 -29.00904506 0.78 0.85  -1.74 0.20  -5.94 0.20 2019.8144 0.83 0.58 14  2 0 S11-91              
HST_NSC_007489 266.41988322 -29.00948136 0.32 0.29  -3.00 0.16  -4.88 0.15 2021.2079 1.01 2.01 11  0 0 S11-49              
HST_NSC_017108 266.41367209 -29.00939821 1.16 0.36  -3.98 0.24 -10.49 0.08 2016.5439 0.72 0.76 14  5 0 S11-200             
HST_NSC_006681 266.42040745 -29.00768090 0.13 0.41  -7.89 0.03 -11.69 0.09 2018.4246 0.73 0.81 13  2 0 S11-32              
HST_NSC_037742 266.41746978 -29.01094687 0.50 0.49  -2.13 0.27  -6.08 0.26 2020.3563 0.50 0.44  6  0 0 S11-207             
HST_NSC_013921 266.41755686 -29.00475616 0.14 0.12  -0.59 0.03  -6.83 0.03 2018.5040 0.37 0.42 14  0 0 S11-9               
HST_NSC_014000 266.41799321 -29.00485652 0.13 0.34   0.37 0.03  -1.02 0.07 2017.0562 0.96 0.72 14  5 0 S11-16              
HST_NSC_016329 266.41346252 -29.00663236 0.11 0.26   0.33 0.03  -1.46 0.06 2017.8008 0.22 0.84 14  2 0 NAN                 
HST_NSC_001407 266.41730293 -29.01097956 0.09 0.08  -4.15 0.02  -6.26 0.02 2018.2508 1.06 0.59 14  0 0 S11-214             
HST_NSC_001431 266.41580512 -29.01088815 0.19 0.15  -4.12 0.04  -8.92 0.04 2018.1599 0.61 1.07 14  2 0 S11-211             
HST_NSC_001460 266.41853894 -29.01062541 0.09 0.08  -2.00 0.02  -5.56 0.02 2018.2582 0.37 0.64 14  0 0 NAN                 
HST_NSC_007192 266.41925472 -29.01018059 0.80 2.32  -5.50 0.16  -9.34 0.43 2019.7557 0.97 0.86 12  5 0 NAN                 
HST_NSC_002113 266.41538638 -29.01076415 4.56 2.87  -4.63 0.83  -7.21 0.53 2019.8072 1.00 1.04 13  5 0 NAN                 
HST_NSC_001614 266.41494752 -29.01056909 0.23 0.52  -0.96 0.07  -3.28 0.13 2019.0912 0.81 1.11 12  2 0 S11-223             
HST_NSC_007155 266.41991220 -29.00620068 0.57 0.54  -1.20 0.12  -6.01 0.11 2017.6651 0.85 0.79 13  2 0 S11-84              
HST_NSC_001973 266.41781167 -29.01089342 1.24 1.26  -2.97 0.26  -7.14 0.27 2018.7689 1.14 1.02 12  2 0 NAN                 
HST_NSC_016415 266.41370744 -29.00618610 0.15 0.24  -3.31 0.03  -7.11 0.06 2018.5574 0.83 0.93 13  2 0 S11-222             
HST_NSC_007204 266.41901163 -29.01036592 0.20 0.24  -0.32 0.04  -2.80 0.05 2017.5632 0.59 0.76 14  2 0 S11-29              
HST_NSC_007224 266.42033375 -29.00707730 5.44 4.74  -4.16 0.95  -8.20 0.84 2016.8406 0.78 0.63  5  2 0 NAN                 
HST_NSC_051483 266.42043559 -29.00799153 2.43 2.41   0.48 0.53  -6.17 0.53 2018.1604 1.12 0.45  7  0 0 NAN                 
HST_NSC_001559 266.41685734 -29.01102230 0.26 0.24  -3.41 0.06  -3.20 0.06 2019.4861 1.02 1.14 13  2 0 S11-227             
HST_NSC_016887 266.41375429 -29.00611470 1.16 1.16  -0.96 0.31  -5.94 0.31 2017.8659 2.68 0.65  5  0 0 NAN                 
HST_NSC_007344 266.42005517 -29.00641941 0.24 1.06  -8.73 0.06  -2.60 0.21 2018.6306 1.07 0.88 13  5 0 S11-75              
HST_NSC_006639 266.42024477 -29.00681267 0.15 0.30  -4.59 0.04  -1.92 0.07 2018.1291 0.63 0.87 14  2 0 S11-27              
HST_NSC_007222 266.42037376 -29.00723718 1.40 4.38  -3.71 0.37  -2.52 0.99 2019.5732 0.87 0.70 11  2 0 NAN                 
HST_NSC_016956 266.41329834 -29.00699637 1.21 1.13  -5.26 0.25  -8.73 0.27 2018.7057 0.93 1.01 13  2 0 NAN                 
HST_NSC_017212 266.41333371 -29.00688850 0.28 0.48  -2.73 0.06  -1.59 0.10 2018.8405 0.73 0.89 13  2 0 S11-224             
HST_NSC_001291 266.41869814 -29.01056083 1.94 0.99   0.07 0.38  -8.26 0.22 2018.0289 0.68 1.04 13  2 0 NAN                 
HST_NSC_007384 266.42033296 -29.00862558 1.12 0.59   0.94 0.23  -4.46 0.13 2018.8787 0.94 1.03 14  2 0 S11-87              
HST_NSC_002111 266.41438349 -29.01022108 1.09 2.08  -2.54 0.26  -6.30 0.44 2019.2141 0.91 0.93 13  2 0 NAN                 
HST_NSC_001345 266.41720835 -29.01100604 0.39 0.94  -1.99 0.09  -5.36 0.20 2017.9261 0.84 0.77 13  2 0 S11-226             
HST_NSC_006604 266.41982253 -29.00605885 0.12 0.11  -1.43 0.03  -5.55 0.03 2017.9350 0.65 1.03 14  0 0 S11-7               
HST_NSC_016581 266.41676223 -29.00465793 5.95 2.33  -5.98 1.73  -2.79 0.76 2018.3947 0.95 0.27  7  2 0 NAN                 
HST_NSC_001174 266.41820186 -29.01078912 1.47 2.41  -7.51 0.35  -5.42 0.57 2018.7290 0.83 0.66 14  3 0 NAN                 
HST_NSC_001523 266.41810566 -29.01082576 0.42 0.54  -3.68 0.09  -8.40 0.12 2018.3220 0.92 0.92 12  2 0 S11-225             
HST_NSC_016426 266.41385079 -29.00596715 1.06 1.08  -2.81 0.19  -3.02 0.20 2018.8109 0.83 1.08 14  5 0 S11-229             
HST_NSC_001193 266.41505932 -29.01064637 0.11 0.16  -3.43 0.03  -7.29 0.04 2018.1124 0.90 0.96 14  2 0 S11-228             
HST_NSC_014011 266.41841264 -29.00497332 0.19 0.18  -3.38 0.04  -7.72 0.04 2017.2181 0.98 1.07 14  0 0 S11-23              
HST_NSC_007378 266.42030772 -29.00875493 0.26 0.49  -1.30 0.06 -11.78 0.10 2017.6016 1.00 0.97 12  2 0 S11-59              
HST_NSC_001606 266.41415322 -29.01004572 0.44 0.43  -4.85 0.10  -2.32 0.10 2018.6969 0.65 1.14 14  0 0 S11-232             
HST_NSC_007039 266.42022171 -29.00898176 2.21 1.63  -3.65 1.07  -4.18 0.80 2020.9325 0.77 0.84  9  2 0 NAN                 
HST_NSC_002054 266.41620765 -29.01099193 3.55 3.32  -0.85 0.34  -2.66 0.41 2014.3619 1.09 1.03 10  1 0 NAN                 
HST_NSC_002044 266.41524022 -29.01072934 0.97 1.29  -4.49 0.20  -7.82 0.26 2015.5848 1.24 0.63 12  2 0 S11-230             
HST_NSC_006658 266.41939440 -29.00557507 0.10 0.34  -3.58 0.02  -5.01 0.07 2018.1236 0.60 0.82 14  5 0 S11-10              
HST_NSC_007066 266.42013846 -29.00917313 1.03 1.02  -1.49 0.20  -8.78 0.20 2017.7585 2.41 0.57  9  0 0 NAN                 
HST_NSC_001586 266.41914887 -29.01030793 0.23 0.20  -7.36 0.05  -7.52 0.05 2018.3873 1.00 0.95 13  2 0 S11-13              
HST_NSC_016589 266.41638976 -29.00465708 1.65 1.28  -4.20 0.40  -9.67 0.30 2018.3788 0.62 1.03 12  2 0 NAN                 
HST_NSC_001387 266.41672763 -29.01104916 0.38 0.38  -6.12 0.10  -7.09 0.10 2018.5627 0.74 0.43 14  0 0 S11-236             
HST_NSC_007125 266.41960894 -29.00991052 0.47 1.70  -0.93 0.10  -4.04 0.32 2018.7572 0.77 1.09 14  5 0 S11-237             
HST_NSC_014019 266.41877957 -29.00513961 1.75 1.75  -5.68 0.42  -4.88 0.42 2018.3811 0.46 0.82 14  0 0 S11-56              
HST_NSC_016838 266.41323728 -29.00709383 1.25 4.55  -0.53 0.27  -7.81 0.94 2017.3313 0.96 0.82 13  5 0 NAN                 
HST_NSC_001317 266.41460315 -29.01041128 0.71 0.67  -1.91 0.16  -2.44 0.15 2018.5289 0.88 0.96 13  2 0 NAN                 
HST_NSC_007235 266.41976377 -29.00593927 0.82 0.54   0.67 0.18  -4.89 0.12 2017.7888 0.83 1.09 12  2 0 S11-64              
HST_NSC_017017 266.41402295 -29.00574567 0.40 0.48  -6.04 0.10  -3.54 0.11 2018.1728 1.17 0.78 14  2 0 S11-239             
HST_NSC_051656 266.42047012 -29.00765391 1.07 1.07  -7.19 0.72  -7.03 0.71 2020.4484 2.84 0.52 10  0 0 NAN                 
HST_NSC_016452 266.41580506 -29.00474978 3.68 2.36  -3.37 0.73  -9.43 0.49 2017.2846 1.09 1.20 10  2 0 NAN                 
HST_NSC_001368 266.41570524 -29.01090553 1.66 1.03  -2.29 0.33  -3.74 0.20 2016.0855 0.89 0.86 13  2 0 NAN                 
HST_NSC_007338 266.42023076 -29.00666930 0.59 0.92  -2.85 0.13  -8.21 0.20 2019.1529 0.92 0.84 14  2 0 S11-78              
HST_NSC_001534 266.41845444 -29.01072235 1.57 1.15  -6.21 0.32  -4.68 0.27 2019.9299 1.32 1.15 14  2 0 S11-247             
HST_NSC_006534 266.42018249 -29.00912487 0.40 0.25  -1.54 0.09  -4.52 0.06 2018.3228 0.93 1.08 14  2 0 S11-36              
HST_NSC_016565 266.41688968 -29.00461856 0.87 0.87  -8.79 0.22  -8.59 0.22 2015.4328 1.74 1.34  9  0 0 S11-248             
HST_NSC_007565 266.42048646 -29.00779344 1.40 3.58  -2.50 0.29  -3.50 0.66 2020.0407 1.03 1.01 13  5 0 S11-256             
HST_NSC_016748 266.41312200 -29.00781861 0.98 0.98  -2.92 0.22  -4.08 0.22 2017.3271 0.89 0.85 14  0 0 S11-249             
HST_NSC_041631 266.41753940 -29.01099949 6.19 2.52  -3.23 1.39  -3.74 0.58 2017.5276 0.82 1.13  6  5 0 S11-253             
HST_NSC_016200 266.41522896 -29.00492935 0.67 1.22  -3.15 0.22  -7.69 0.30 2019.6747 0.66 0.93 13  2 0 NAN                 
HST_NSC_016716 266.41327994 -29.00879079 1.34 1.68  -4.07 0.33  -7.37 0.42 2018.8778 0.56 0.98  9  2 0 S11-251             
HST_NSC_013932 266.41590814 -29.00471281 0.10 0.09  -1.35 0.02  -4.68 0.02 2018.1237 0.66 2.03 14  0 0 S11-4               
HST_NSC_001449 266.41649631 -29.01105986 0.12 0.10  -6.34 0.03  -7.40 0.03 2018.6931 0.98 1.87 14  0 0 S11-246             
HST_NSC_006652 266.42000659 -29.00623451 0.78 0.78  -1.50 0.19  -1.79 0.19 2018.9121 1.29 0.50 14  0 0 NAN                 
HST_NSC_007351 266.41991311 -29.00608266 4.99 0.96  -5.14 1.09  -2.62 0.23 2016.8039 1.27 0.88 13  5 0 S11-79              
HST_NSC_006646 266.42016087 -29.00648038 0.17 0.65  -2.64 0.04  -7.48 0.12 2018.7651 0.86 1.01 11  5 0 S11-19              
HST_NSC_013542 266.41920813 -29.00537403 1.72 1.49  -5.60 0.32  -7.05 0.28 2015.1322 0.84 0.88 14  2 0 S11-263             
HST_NSC_013565 266.41510840 -29.00496807 0.68 0.54  -2.65 0.14  -5.41 0.13 2019.7973 1.00 1.02 12  5 0 NAN                 
HST_NSC_013899 266.41680858 -29.00460375 0.49 0.79  -4.64 0.10  -7.58 0.16 2017.3037 0.46 0.66 14  2 0 S11-12              
HST_NSC_017111 266.41337020 -29.00905126 0.13 0.27  -3.10 0.03  -1.61 0.06 2018.2241 0.91 0.88 11  2 0 S11-266             
HST_NSC_001477 266.41885920 -29.01053896 0.54 0.33  -4.17 0.12  -9.76 0.08 2019.3279 1.10 1.03 14  2 0 S11-255             
HST_NSC_007186 266.42008247 -29.00633566 0.28 0.26  -3.15 0.08  -4.97 0.08 2019.7804 2.62 1.97 11  0 0 S11-262             
HST_NSC_007412 266.41996437 -29.00953566 1.42 2.09  -3.82 0.27  -3.06 0.38 2014.4644 0.77 0.96 12  2 0 S11-35              
HST_NSC_002041 266.41474493 -29.01053709 1.31 1.22  -2.97 0.28  -5.85 0.27 2018.6244 0.96 1.02 11  2 0 S11-264             
HST_NSC_016766 266.41371171 -29.00963948 0.43 1.01  -5.96 0.12  -6.95 0.22 2020.2685 0.66 0.86 14  2 0 S11-259             
HST_NSC_013535 266.41809265 -29.00480081 2.89 7.95  -9.47 0.66  -6.00 1.52 2019.0586 0.96 0.92 14  5 0 NAN                 
HST_NSC_016206 266.41541639 -29.00483480 1.13 2.21  -3.62 0.26   0.45 0.44 2019.4464 1.20 0.81 13  2 0 S11-260             
HST_NSC_016901 266.41406786 -29.00564928 3.21 0.71  -1.98 0.84  -2.53 0.20 2015.7101 0.60 1.34  7  5 0 NAN                 
HST_NSC_007499 266.42008064 -29.00937229 1.08 0.99  -0.48 0.22  -6.63 0.22 2019.2012 0.89 0.73 13  2 0 NAN                 
HST_NSC_002059 266.41528233 -29.01079933 1.22 6.11  -2.75 0.26  -2.43 1.14 2015.6407 1.14 1.22 11  5 0 S11-261             
HST_NSC_002186 266.41429740 -29.01024786 1.26 1.26  -2.60 0.41  -5.30 0.41 2020.5241 0.93 1.19 12  0 0 NAN                 
HST_NSC_013629 266.41419879 -29.00552182 0.30 0.42  -3.28 0.06  -1.91 0.09 2016.7932 0.89 1.38  8  2 0 S11-268             
HST_NSC_001280 266.41402482 -29.01000561 1.78 1.79  -6.35 0.37  -4.52 0.38 2019.1806 1.26 2.19 10  0 0 NAN                 
HST_NSC_001974 266.41825313 -29.01084347 2.01 2.01  -7.49 1.32  -5.76 1.32 2020.9060 0.32 3.04  8  0 0 NAN                 
HST_NSC_013923 266.41660210 -29.00459112 1.23 0.27  -5.79 0.17  -4.84 0.06 2018.0348 1.93 0.88 14  2 0 irs15SW             
HST_NSC_016420 266.41368497 -29.00606677 0.44 0.95  -3.60 0.09  -5.28 0.18 2019.5591 1.14 0.79 14  5 0 NAN                 
HST_NSC_016465 266.41614794 -29.00463567 0.85 0.74  -2.21 0.17  -2.50 0.15 2017.1887 0.93 0.91 13  2 0 S11-96              
HST_NSC_017175 266.41390483 -29.00580107 1.11 2.37   3.18 0.34 -10.23 0.55 2020.2775 1.02 1.18 12  5 0 NAN                 
HST_NSC_007512 266.42051400 -29.00755585 4.15 0.78  -2.62 0.59  -9.84 0.16 2019.6959 0.48 0.77 11  2 0 S11-272             
HST_NSC_006663 266.42049105 -29.00737826 0.52 1.34  -9.41 0.11  -6.43 0.25 2019.4401 0.67 1.18 13  5 0 S11-62              
HST_NSC_002187 266.41446810 -29.01037812 0.64 2.31  -6.13 0.15  -8.22 0.52 2017.0230 0.76 0.57 13  3 0 NAN                 
HST_NSC_006634 266.42045413 -29.00717454 0.25 0.72   2.13 0.06  -6.41 0.16 2018.0821 1.16 0.81 11  2 0 S11-76              
HST_NSC_017115 266.41333217 -29.00665632 0.30 0.98  -2.10 0.07  -4.52 0.22 2018.7002 1.00 0.92 14  2 0 NAN                 
HST_NSC_016247 266.41749449 -29.00464079 2.79 2.78  -8.54 1.70  -7.39 1.70 2020.1868 0.96 0.75  5  0 0 S11-284             
HST_NSC_002135 266.41612049 -29.01105146 0.24 0.22  -2.35 0.07  -3.16 0.06 2019.9460 1.87 1.56 13  0 0 S11-279             
HST_NSC_006670 266.42051452 -29.00817899 0.74 1.29  -3.40 0.21 -10.39 0.29 2020.7706 0.90 0.88 10  2 0 S11-26              
HST_NSC_007336 266.41980468 -29.00978439 0.80 0.64  -5.64 0.21  -1.75 0.18 2020.6367 0.94 1.06 13  2 0 S11-299             
HST_NSC_001162 266.41782440 -29.01098119 1.58 0.46  -2.90 0.32  -5.14 0.10 2017.5092 1.01 1.43  8  2 0 NAN                 
HST_NSC_016711 266.41426811 -29.00544382 8.30 3.65  -0.81 1.21 -10.21 0.57 2012.5873 0.64 0.74  8  2 0 S11-280             
HST_NSC_016461 266.41600691 -29.00465412 0.54 0.53  -4.48 0.13  -6.42 0.13 2019.0104 2.02 1.58 10  0 0 NAN                 
HST_NSC_016501 266.41553491 -29.00477201 2.32 1.88  -1.58 0.45   0.64 0.43 2018.4477 1.44 1.00 11  2 0 S11-270             
HST_NSC_016957 266.41328841 -29.00673990 1.01 0.82  -6.52 0.22  -7.87 0.18 2018.3157 0.86 0.95 13  2 0 S11-278             
HST_NSC_016205 266.41531681 -29.00484417 0.59 1.06  -2.06 0.12  -6.05 0.22 2017.3695 0.74 0.66 13  2 0 S11-282             
HST_NSC_016473 266.41628542 -29.00460628 6.67 4.30  -3.75 0.95  -0.17 0.66 2018.4645 0.63 0.95 14  2 0 S11-271             
HST_NSC_016764 266.41358401 -29.00950147 3.57 3.56  -6.41 0.86  -4.56 0.85 2018.7095 1.16 0.93  7  1 0 NAN                 
HST_NSC_015435 266.41316438 -29.00859380 1.16 2.06   1.00 0.29  -6.33 0.46 2020.5486 1.02 1.03 10  2 0 S11-295             
HST_NSC_007423 266.42018115 -29.00924725 0.42 0.42  -2.35 0.10  -7.75 0.10 2017.6140 1.75 1.84 13  0 0 NAN                 
HST_NSC_022674 266.42025718 -29.00657897 0.42 0.56  -2.27 0.09  -4.48 0.12 2017.0701 0.91 0.82 13  2 0 S11-274             
HST_NSC_013915 266.41723592 -29.00459383 4.80 4.69  -3.15 0.53  -3.26 0.57 2019.6886 0.33 1.30 12  1 0 S11-5               
HST_NSC_001327 266.41690620 -29.01111622 0.19 0.18  -1.95 0.04  -0.18 0.04 2017.9265 1.55 1.24 14  0 0 S11-300             
HST_NSC_017246 266.41306610 -29.00804675 0.33 0.66  -3.34 0.08  -3.87 0.15 2018.2672 0.89 1.00 12  2 0 S11-285             
HST_NSC_001144 266.41910774 -29.01042848 0.17 1.03  -2.19 0.04  -7.83 0.20 2018.7091 1.15 1.01 14  2 0 S11-34              
HST_NSC_001519 266.41562198 -29.01095820 0.17 0.16  -2.12 0.08  -3.94 0.07 2020.0172 0.90 0.74 12  0 0 S11-302             
HST_NSC_017158 266.41370766 -29.00599131 1.45 1.42  -0.61 0.29  -5.65 0.29 2016.3900 0.95 0.76 14  2 0 S11-297             
HST_NSC_013928 266.41561310 -29.00472635 0.36 0.36  -7.56 0.08  -3.86 0.08 2014.0865 0.70 0.45 14  0 0 S11-30              
HST_NSC_017100 266.41361776 -29.00957376 0.37 0.79  -4.41 0.09  -3.89 0.18 2018.0250 1.27 1.00  7  5 0 S11-291             
HST_NSC_001213 266.41639723 -29.01110774 0.98 0.98  -2.12 0.25  -4.61 0.25 2019.1902 0.58 0.66 14  0 0 S11-314             
HST_NSC_017147 266.41390230 -29.00991919 1.49 1.49  -4.43 0.31  -2.52 0.31 2016.0609 0.69 1.62 14  0 0 S11-296             
HST_NSC_041644 266.41573938 -29.01099119 3.27 2.85  -3.02 0.89  -4.98 0.70 2017.9445 1.01 0.74 11  5 0 NAN                 
HST_NSC_034592 266.41503623 -29.00494714 0.51 1.00  -4.65 0.31  -7.02 0.52 2020.1423 0.91 0.57 10  2 0 S11-304             
HST_NSC_002042 266.41503996 -29.01074236 4.22 2.69  -4.45 0.83  -8.49 0.51 2018.5862 1.19 0.85 14  5 0 NAN                 
HST_NSC_007352 266.42002445 -29.00615427 1.34 2.02  -1.33 0.27  -1.94 0.39 2020.9769 0.83 0.97 12  5 0 NAN                 
HST_NSC_002023 266.41665998 -29.01113123 0.28 0.28  -5.32 0.07  -5.95 0.07 2018.2846 1.29 1.34 14  0 0 S11-301             
HST_NSC_001218 266.41406731 -29.01010177 1.34 1.71  -4.35 0.31  -6.97 0.39 2018.3249 0.89 0.72 13  5 0 NAN                 
HST_NSC_016783 266.41341494 -29.00640982 0.35 0.34  -2.54 0.09  -6.01 0.09 2019.2187 1.02 1.12 13  0 0 NAN                 
HST_NSC_013955 266.41637541 -29.00457060 1.16 2.63  -5.61 0.27  -4.13 0.53 2018.4492 1.13 0.85 14  2 0 NAN                 
HST_NSC_006559 266.42051084 -29.00843561 0.13 0.35  -2.95 0.03 -11.26 0.07 2017.5188 0.50 0.97 11  2 0 S11-2               
HST_NSC_001602 266.41437627 -29.01036085 0.31 0.73  -2.06 0.06  -2.34 0.15 2018.4927 1.01 0.76 14  5 0 S11-315             
HST_NSC_006705 266.41977838 -29.00986613 1.34 1.34  -2.87 0.46  -5.66 0.46 2020.0850 0.93 0.54 11  0 0 S11-317             
HST_NSC_007166 266.41998710 -29.00607118 0.98 2.72  -7.68 0.24  -3.37 0.59 2017.3275 0.86 0.91 10  2 0 NAN                 
HST_NSC_007299 266.42050254 -29.00849971 6.06 5.60  -6.71 1.30  -6.55 1.13 2015.6786 0.89 0.56  8  2 0 S11-88              
HST_NSC_013647 266.41458519 -29.00517558 0.12 0.25  -2.63 0.03 -10.29 0.06 2018.3230 0.48 0.94 14  5 0 S11-322             
HST_NSC_007477 266.41989924 -29.00973125 1.13 1.27  -4.22 0.22  -9.15 0.25 2017.8086 1.60 0.64 11  5 0 S11-40              
HST_NSC_013531 266.41769900 -29.00463919 0.72 0.83  -2.84 0.18  -4.59 0.23 2019.9568 0.81 1.01 12  2 0 NAN                 
HST_NSC_001374 266.41598775 -29.01106574 0.76 0.76  -0.60 0.18  -1.50 0.18 2018.0689 2.47 2.31 12  0 0 NAN                 
HST_NSC_006685 266.42057936 -29.00773030 1.89 1.92  -1.19 0.37  -2.80 0.38 2018.8247 1.14 1.00 13  5 0 S11-308             
HST_NSC_001435 266.41628936 -29.01111575 0.38 0.29  -1.68 0.08  -6.70 0.07 2018.5820 0.61 0.94 14  2 0 S11-311             
HST_NSC_017226 266.41315398 -29.00870027 1.83 0.83   0.07 0.38  -2.29 0.23 2019.8905 0.65 0.75 14  2 0 S11-321             
HST_NSC_013944 266.41608927 -29.00459785 0.11 0.09  -2.26 0.02  -3.91 0.02 2018.2264 1.15 0.65 13  0 0 S11-22              
HST_NSC_007145 266.42055735 -29.00745408 5.11 0.55  -5.66 0.77  -7.78 0.12 2018.6021 0.41 0.62 14  2 0 S11-39              
HST_NSC_006678 266.42058743 -29.00784067 1.08 1.58  -0.32 0.21  -3.24 0.31 2015.3434 1.11 1.00 14  2 0 S11-60              
HST_NSC_035702 266.41949150 -29.01017270 1.28 1.14  -1.77 0.38  -7.67 0.30 2019.9011 0.69 0.30 10  2 0 S11-312             
HST_NSC_004343 266.41906914 -29.01049239 0.66 0.97  -6.35 0.14  -9.08 0.20 2017.7203 0.90 0.85 13  5 0 S11-24              
HST_NSC_014013 266.41822286 -29.00477474 0.10 0.30  -4.88 0.03  -4.33 0.06 2018.1642 0.87 0.88 14  5 0 S11-6               
HST_NSC_016448 266.41568422 -29.00468275 0.45 0.52  -7.21 0.11  -5.73 0.12 2018.7671 1.00 1.02 14  5 0 S11-31              
HST_NSC_006600 266.42047319 -29.00704863 1.69 2.01  -2.24 0.55  -4.09 0.61 2021.9658 0.63 0.87 12  2 0 S11-92              
HST_NSC_016235 266.41417722 -29.00546194 1.55 1.14  -2.08 0.34  -2.06 0.25 2019.5996 0.98 1.12 11  2 0 S11-310             
HST_NSC_007358 266.41937121 -29.00540515 0.57 0.58  -1.13 0.12  -4.64 0.13 2017.3741 0.82 0.83 14  2 0 S11-68              
HST_NSC_017095 266.41379705 -29.00985423 2.84 0.23   0.19 0.35  -1.90 0.05 2018.2660 1.44 1.00 14  2 0 S11-332             
HST_NSC_007162 266.41980037 -29.00581833 2.23 0.45  -0.58 0.43  -4.74 0.13 2019.3088 0.98 1.19 12  5 0 NAN                 
HST_NSC_001946 266.41917630 -29.01042900 1.21 1.04  -1.93 0.26  -5.19 0.23 2019.9100 1.03 1.06 12  5 0 S11-323             
HST_NSC_016338 266.41345002 -29.00630230 0.23 0.90  -3.71 0.05  -6.79 0.17 2017.9335 0.76 1.12 14  5 0 S11-328             
HST_NSC_007376 266.42038217 -29.00893905 0.34 1.39  -4.03 0.12  -1.75 0.28 2021.3273 0.86 0.52 12  5 0 NAN                 
HST_NSC_007160 266.42016992 -29.00631923 0.69 3.18  -2.64 0.21  -4.32 0.69 2020.2253 0.84 0.66 10  5 0 S11-54              
HST_NSC_016211 266.41872821 -29.00498707 0.26 2.70  -5.01 0.15 -10.83 0.63 2020.0175 1.08 1.11 12  2 0 S11-66              
HST_NSC_014018 266.41842072 -29.00483272 0.38 0.39  -3.42 0.08  -8.96 0.08 2014.0304 2.39 2.06 14  0 0 S11-28              
HST_NSC_006649 266.42032755 -29.00661825 0.28 0.44  -9.30 0.11  -3.10 0.15 2020.6596 1.55 0.74 12  2 0 S12-26              
HST_NSC_006656 266.42013330 -29.00624990 0.13 0.23  -4.39 0.03  -3.91 0.05 2018.8074 0.52 0.91 12  2 0 S11-17              
HST_NSC_001497 266.41796658 -29.01100200 0.10 0.09  -1.80 0.02 -10.63 0.02 2018.1408 0.99 1.60 14  0 0 S11-316             
HST_NSC_016737 266.41301159 -29.00795858 0.77 7.49  -7.64 0.16  -6.54 0.85 2018.1657 0.94 0.51  9  2 0 S11-319             
HST_NSC_017059 266.41306813 -29.00843206 0.60 0.39   0.63 0.12  -4.62 0.09 2018.4080 0.96 0.97 14  2 0 S11-339             
HST_NSC_013641 266.41438088 -29.00528548 1.81 0.94  -7.54 0.36  -4.03 0.19 2019.0941 0.70 0.98 14  5 0 S11-318             
HST_NSC_001199 266.41584842 -29.01105766 0.21 0.21  -2.76 0.05  -8.99 0.05 2018.1079 0.51 2.14 14  0 0 S11-326             
HST_NSC_001567 266.41737600 -29.01112867 1.29 0.93  -2.41 0.28  -9.08 0.21 2019.1425 0.96 0.90 13  2 0 NAN                 
HST_NSC_001281 266.41463282 -29.01056931 1.65 1.64  -4.32 0.42  -7.46 0.42 2018.5879 0.20 1.87 13  0 0 S11-337             
HST_NSC_001446 266.41657423 -29.01116486 0.27 1.01  -2.00 0.07  -2.36 0.19 2019.8295 0.94 0.96 14  5 0 S12-85              
HST_NSC_013696 266.41620232 -29.00455766 3.00 2.98  -2.45 0.49  -2.33 0.49 2018.5931 0.96 1.03 13  1 0 S11-94              
HST_NSC_007349 266.42024121 -29.00640913 0.66 0.60  -1.91 0.15  -7.44 0.14 2017.2655 0.96 0.70 14  2 0 S11-42              
HST_NSC_002055 266.41646789 -29.01115876 0.36 0.35  -1.91 0.09  -8.53 0.09 2018.6751 2.32 1.51 13  0 0 S11-330             
HST_NSC_007058 266.42056846 -29.00836423 7.31 6.22  -2.18 1.62  -3.89 1.38 2016.4433 0.70 0.65  5  2 0 NAN                 
HST_NSC_042312 266.41954756 -29.00552809 1.11 0.65  -1.31 0.25  -3.52 0.15 2017.2817 0.33 0.43 11  2 0 S11-333             
HST_NSC_016492 266.41526072 -29.00479766 0.50 0.21  -1.38 0.12  -1.86 0.06 2019.2226 0.98 0.96 14  2 0 S11-334             
HST_NSC_050287 266.41589012 -29.00461025 2.94 2.95  -8.46 2.00  -1.65 2.00 2020.9723 1.73 0.86  5  0 0 NAN                 
HST_NSC_001467 266.41874197 -29.01072125 0.84 0.84 -10.63 0.24  -7.68 0.24 2018.5334 1.32 0.44 10  0 0 S12-90              
HST_NSC_050062 266.41491287 -29.00494389 1.02 1.01  -4.73 0.55 -10.40 0.55 2020.7138 0.94 1.86 10  0 0 S12-91              
HST_NSC_001615 266.41544878 -29.01096837 0.76 0.75  -4.39 0.21  -8.49 0.21 2019.9197 1.70 0.68 14  0 0 NAN                 
HST_NSC_001588 266.41468886 -29.01062339 0.10 0.09  -4.49 0.02  -3.75 0.02 2017.8561 1.50 0.33 14  0 0 S12-89              
HST_NSC_006721 266.42013907 -29.00947954 0.11 0.09  -1.86 0.02 -11.10 0.02 2018.2976 0.57 1.96 13  0 2 IRS28               
HST_NSC_001278 266.41424851 -29.01033386 1.84 2.10  -5.61 0.41  -7.44 0.47 2018.9949 1.11 1.07 14  2 0 NAN                 
HST_NSC_001354 266.41514215 -29.01085836 0.50 0.74  -3.64 0.11  -9.35 0.16 2019.2907 0.63 0.53 14  2 0 S12-86              
HST_NSC_007041 266.42038847 -29.00902942 1.51 5.69  -6.23 0.41  -5.40 1.23 2019.4331 0.63 1.34 12  5 0 NAN                 
HST_NSC_013502 266.41404653 -29.00551442 0.18 0.25  -4.00 0.04  -3.64 0.05 2017.5263 0.74 0.51 14  2 0 S12-95              
HST_NSC_050023 266.41913261 -29.00518364 1.09 0.64  -1.84 0.58  -6.04 0.36 2021.8584 0.69 0.76  9  2 0 S12-97              
HST_NSC_014008 266.41796732 -29.00464381 0.11 0.10  -5.55 0.03 -12.81 0.03 2017.6015 1.35 3.00 14  0 0 S12-9               
HST_NSC_006561 266.42058230 -29.00725532 0.17 0.43  -1.91 0.04  -5.85 0.10 2018.4739 0.55 0.90  7  5 0 S12-39              
HST_NSC_002149 266.41689661 -29.01119812 0.42 0.41  -0.98 0.10  -2.82 0.10 2018.7022 0.77 1.50 13  0 0 S12-100             
HST_NSC_013586 266.41542746 -29.00470859 0.10 0.08  -1.98 0.02   0.10 0.02 2018.3048 0.98 1.74 14  0 0 S12-4               
HST_NSC_017182 266.41342285 -29.00943435 1.79 1.31  -5.20 0.38  -8.10 0.30 2018.9532 0.85 0.89 14  2 0 S12-94              
HST_NSC_016673 266.41472226 -29.00502047 0.22 1.77  -4.37 0.05  -8.89 0.34 2017.4181 0.93 1.53 14  5 0 S12-104             
HST_NSC_001349 266.41748188 -29.01115089 0.26 0.67  -3.44 0.09  -8.99 0.17 2020.1284 0.32 0.63 12  2 0 NAN                 
HST_NSC_013571 266.41517351 -29.00480325 0.45 0.83  -0.28 0.09  -2.42 0.16 2019.4443 1.24 0.98 14  5 0 S12-42              
HST_NSC_007348 266.42033346 -29.00651025 0.34 0.47  -1.53 0.07  -8.68 0.10 2016.9899 0.68 0.85 14  2 0 S12-34              
HST_NSC_007540 266.42056245 -29.00854364 2.92 1.09  -3.78 0.61  -7.30 0.25 2017.7621 0.89 0.79 14  2 0 S12-32              
HST_NSC_006506 266.42063519 -29.00811760 0.10 0.09  -7.61 0.03  -6.41 0.02 2018.5279 0.80 1.55 13  0 0 S12-3               
HST_NSC_002158 266.41569672 -29.01106370 4.13 2.07  -4.77 0.94  -7.60 0.50 2018.9751 1.07 0.26 11  5 0 NAN                 
HST_NSC_002002 266.41730907 -29.01117781 0.54 0.54   1.37 0.13  -3.85 0.13 2018.9965 0.84 2.02 13  0 0 NAN                 
HST_NSC_016556 266.41662731 -29.00447962 0.65 0.65  -3.84 0.17  -5.01 0.17 2017.7273 2.09 1.55  9  0 0 S12-58              
HST_NSC_016802 266.41336825 -29.00632668 0.18 0.30  -1.90 0.05  -7.66 0.08 2019.5090 0.68 0.70 13  2 0 S12-110             
HST_NSC_002074 266.41550895 -29.01101547 3.49 3.19  -3.10 0.58  -8.32 0.58 2019.9255 1.07 0.87 11  1 0 S12-102             
HST_NSC_016514 266.41790760 -29.00461555 0.45 1.12   2.49 0.09  -2.78 0.23 2017.7986 0.40 0.87 11  2 0 S12-24              
HST_NSC_035489 266.41959288 -29.01016814 0.23 0.55  -3.16 0.11  -3.03 0.21 2020.8536 0.81 0.91 11  2 0 S12-13              
HST_NSC_041618 266.41901465 -29.01060194 0.83 0.42  -2.63 0.19  -4.91 0.11 2018.2176 0.65 0.95 13  2 0 S12-103             
HST_NSC_013993 266.41865772 -29.00488784 0.16 0.15  -0.63 0.04  -1.89 0.04 2018.4774 1.81 1.36 13  0 0 S12-17              
HST_NSC_007551 266.42062573 -29.00828125 0.25 0.48  -1.51 0.07  -3.92 0.12 2019.0154 0.47 0.70 12  2 0 S12-47              
HST_NSC_050064 266.41508054 -29.00483110 2.00 2.84  -3.23 1.03  -5.15 1.44 2020.7152 0.62 0.63  9  2 0 NAN                 
HST_NSC_017096 266.41345899 -29.00952031 0.41 0.55  -8.23 0.10  -5.92 0.13 2019.9046 1.14 1.06 14  2 0 S12-98              
HST_NSC_001521 266.41867912 -29.01078955 1.18 7.05  -4.47 0.27  -2.02 1.80 2018.7598 0.84 1.54  9  2 0 S12-121             
HST_NSC_006603 266.42047721 -29.00680225 0.10 0.08  -2.29 0.02  -7.75 0.02 2018.0296 0.62 2.19 14  0 0 S12-1               
HST_NSC_001217 266.41486948 -29.01076661 0.24 3.37  -1.83 0.06 -10.03 0.60 2019.3392 0.57 1.32 14  5 0 S12-101             
HST_NSC_013599 266.41441775 -29.00518600 0.10 0.08  -1.30 0.02  -4.50 0.02 2018.4953 0.84 1.30 14  0 0 S12-113             
HST_NSC_006539 266.42035219 -29.00918824 0.64 4.02  -7.20 0.14 -11.21 0.77 2015.9870 1.02 0.93 11  5 0 S12-73              
HST_NSC_016315 266.41315651 -29.00671992 1.26 2.05  -3.63 0.37  -4.90 0.54 2020.3570 0.86 0.73 13  2 0 NAN                 
HST_NSC_007390 266.42054897 -29.00870447 0.18 0.39  -1.91 0.04  -4.02 0.09 2018.5088 1.04 0.82 14  2 0 S12-51              
HST_NSC_002038 266.41450615 -29.01056164 0.37 1.55   0.22 0.08  -7.44 0.29 2015.9804 1.07 0.64 14  5 0 S12-115             
HST_NSC_006665 266.42066004 -29.00754192 0.70 1.71  -1.81 0.22  -6.42 0.38 2020.6199 0.54 0.73 14  2 0 S12-43              
HST_NSC_001248 266.41440689 -29.01050430 0.24 1.25  -6.20 0.06  -2.83 0.25 2019.0129 1.10 1.04 14  5 0 S12-116             
HST_NSC_007302 266.42061547 -29.00845774 0.26 0.24  -2.90 0.06  -9.41 0.06 2018.8943 0.49 0.74 14  0 0 S12-19              
HST_NSC_016684 266.41849219 -29.00479059 0.66 0.56  -5.29 0.16  -5.10 0.14 2017.8228 0.88 1.08 13  2 0 S12-124             
HST_NSC_016982 266.41346370 -29.00612353 0.39 0.39  -3.65 0.08  -0.37 0.08 2016.1683 2.11 1.38 14  0 0 S12-118             
HST_NSC_041639 266.41409056 -29.01026076 0.48 0.48  -5.37 0.12  -7.65 0.12 2017.2364 0.96 1.92  9  0 0 S12-114             
HST_NSC_016859 266.41308426 -29.00879699 2.06 3.42  -0.79 0.48  -6.21 0.77 2018.4162 0.97 0.94 11  2 0 NAN                 
HST_NSC_016422 266.41361761 -29.00591102 0.48 0.31   1.39 0.12  -3.08 0.09 2019.2223 0.61 1.12 13  2 0 S12-134             
HST_NSC_007188 266.42025031 -29.00628566 0.92 3.76  -2.44 0.18  -6.72 0.69 2018.6916 0.63 0.77  6  2 0 NAN                 
HST_NSC_016584 266.41587147 -29.00454701 1.25 1.25  -3.19 0.25  -6.44 0.25 2015.8645 0.98 0.99  7  2 0 S12-129             
HST_NSC_013703 266.41636293 -29.00447259 2.53 1.47  -3.65 0.53  -9.82 0.33 2018.8102 0.60 0.76 13  5 0 NAN                 
HST_NSC_017065 266.41294647 -29.00819220 0.41 0.41  -2.71 0.10  -7.25 0.09 2018.1917 1.02 1.74 14  0 0 NAN                 
HST_NSC_017217 266.41292161 -29.00776928 0.76 0.66  -2.13 0.16  -3.38 0.16 2019.1447 0.69 1.00 14  2 0 S12-123             
HST_NSC_007435 266.42057129 -29.00700998 0.67 0.66  -7.26 0.39  -8.58 0.38 2020.6671 0.81 0.52  9  0 0 S12-137             
HST_NSC_013963 266.41905063 -29.00506411 0.10 0.09  -5.78 0.03  -7.17 0.02 2018.4308 1.67 0.57 14  0 0 S12-6               
HST_NSC_007163 266.42011656 -29.00605278 1.22 1.22  -1.00 0.26  -5.02 0.26 2017.5479 1.01 1.01 13  0 0 NAN                 
HST_NSC_007557 266.42067967 -29.00817240 0.61 2.29  -3.81 0.14  -3.46 0.40 2018.2896 0.92 0.89 14  2 0 S12-29              
HST_NSC_022650 266.41709011 -29.01123840 0.38 0.46  -1.29 0.09  -7.42 0.10 2018.5486 0.78 0.90 13  2 0 S12-128             
HST_NSC_001942 266.41916584 -29.01055025 0.30 0.29  -3.18 0.07  -7.87 0.07 2017.7228 0.90 1.66 14  0 0 S12-126             
HST_NSC_050021 266.41772302 -29.00453883 2.24 2.24  -5.42 1.32  -2.45 1.32 2021.6684 3.11 1.44  5  0 0 NAN                 
HST_NSC_006612 266.41972843 -29.00559949 2.69 1.85  -0.59 0.64  -4.76 0.44 2021.1519 1.06 1.00 12  5 0 S12-15              
HST_NSC_017034 266.41351948 -29.00601414 0.59 1.75  -2.75 0.12  -2.00 0.34 2017.9021 1.00 1.22 14  5 0 S12-133             
HST_NSC_013919 266.41714166 -29.00445042 0.55 0.54  -2.30 0.14  -6.09 0.14 2019.3330 1.43 1.46 14  0 0 S12-12              
HST_NSC_016757 266.41346714 -29.00959632 2.27 3.60  -9.27 0.55  -7.40 0.90 2017.4120 0.85 0.97  9  2 0 NAN                 
HST_NSC_001617 266.41575343 -29.01112238 3.05 3.07  -5.71 0.63  -5.32 0.63 2017.8620 0.93 1.21 14  1 0 S12-122             
HST_NSC_013892 266.41681052 -29.00443589 3.67 3.19  -0.74 0.53  -4.08 0.67 2018.9619 1.04 0.89 12  1 0 NAN                 
HST_NSC_001552 266.41821316 -29.01102117 0.24 0.36   0.01 0.06  -7.90 0.08 2018.2481 0.89 0.84 14  2 0 S12-127             
HST_NSC_017085 266.41303264 -29.00870073 0.10 0.24   0.96 0.02  -8.55 0.05 2018.2499 0.53 0.85 13  2 0 S12-144             
HST_NSC_001204 266.41628208 -29.01122336 0.42 0.31  -1.46 0.09  -2.77 0.07 2018.5157 0.79 0.99 14  2 0 S12-145             
HST_NSC_007328 266.41983881 -29.00998801 1.82 0.42  -1.49 0.33  -4.93 0.09 2018.1502 1.48 1.00 14  2 0 S12-78              
HST_NSC_001476 266.41898044 -29.01067755 0.19 0.17  -3.74 0.05  -8.84 0.04 2019.3657 0.82 2.19 10  0 0 S12-135             
HST_NSC_007158 266.42044979 -29.00662474 1.46 1.46   0.52 0.47  -2.90 0.47 2019.7004 1.99 0.82 11  0 0 NAN                 
HST_NSC_016554 266.41652393 -29.00443183 1.01 1.08  -5.27 0.19  -8.98 0.21 2015.3110 0.88 0.62 13  2 0 NAN                 
HST_NSC_013513 266.41416034 -29.00532838 0.71 0.70  -2.00 0.24  -3.18 0.24 2020.6294 0.87 1.90 13  0 0 S12-146             
HST_NSC_001186 266.41530711 -29.01100014 0.28 0.28  -5.82 0.07   1.64 0.07 2018.7914 1.12 2.33 12  0 0 S12-155             
HST_NSC_002015 266.41829651 -29.01100408 0.64 0.97  -1.09 0.15  -6.28 0.21 2018.6458 0.97 1.04  9  5 0 S12-149             
HST_NSC_050054 266.41607893 -29.00448180 3.35 3.35  -6.90 0.98  -5.97 0.97 2018.9733 0.94 1.71  6  0 0 NAN                 
HST_NSC_007363 266.41949958 -29.00535925 4.22 3.82   1.61 0.87  -7.63 0.78 2017.0619 0.97 0.94  8  2 0 S12-147             
HST_NSC_016215 266.41565539 -29.00456943 0.86 0.61  -5.67 0.19  -8.93 0.14 2017.0087 1.04 0.99 13  2 0 S12-153             
HST_NSC_002039 266.41478792 -29.01078019 0.46 0.45  -3.68 0.11  -4.40 0.11 2019.5489 1.00 0.98 11  2 0 S12-151             
HST_NSC_017145 266.41358479 -29.00979559 1.62 0.84   1.52 0.39  -5.03 0.20 2019.4262 1.25 1.03  9  5 0 S12-166             
HST_NSC_013487 266.41860150 -29.00478835 0.54 2.06  -5.73 0.12  -6.46 0.35 2013.6366 0.65 0.47 14  2 0 S12-56              
HST_NSC_017170 266.41367134 -29.00578551 1.13 1.13   0.02 0.29  -7.43 0.29 2016.8411 0.49 1.01  9  0 0 S12-163             
HST_NSC_001289 266.41882148 -29.01078071 1.91 1.91  -6.11 0.47  -9.26 0.46 2017.0526 0.24 0.13  5  0 0 NAN                 
HST_NSC_041599 266.41907900 -29.01063478 0.75 2.18  -0.58 0.18  -4.70 0.48 2017.0814 1.01 0.57 12  2 0 S12-150             
HST_NSC_001577 266.41785945 -29.01114818 1.87 2.19  -9.73 0.41  -5.52 0.49 2019.0708 1.17 0.76 11  2 0 S12-164             
HST_NSC_001607 266.41514214 -29.01094606 0.45 0.45  -4.09 0.10  -7.92 0.10 2015.9328 0.94 2.54 14  0 0 S12-152             
HST_NSC_001528 266.41844261 -29.01096613 2.28 2.94  -3.02 0.47  -4.83 0.59 2020.7907 0.77 0.88 13  5 0 NAN                 
HST_NSC_001992 266.41780181 -29.01116074 3.31 3.13   0.97 0.62  -9.05 0.58 2015.5604 1.10 1.05  9  5 0 NAN                 
HST_NSC_001196 266.41587719 -29.01117891 0.26 1.52  -3.05 0.06  -2.12 0.30 2017.9768 1.00 0.88 14  5 0 NAN                 
HST_NSC_022862 266.42022484 -29.00615691 3.54 4.24  -2.10 0.71  -3.56 0.98 2019.6595 1.10 0.96  7  2 0 S12-156             
HST_NSC_017103 266.41314865 -29.00910421 0.25 0.49  -1.62 0.06  -5.64 0.11 2019.0040 1.04 0.91 13  2 0 S12-168             
HST_NSC_007342 266.42059167 -29.00690894 3.42 2.13  -2.19 0.68  -4.18 0.41 2015.6594 1.16 0.78 13  2 0 S12-161             
HST_NSC_016676 266.41476611 -29.00490244 0.32 0.59  -7.84 0.08  -6.38 0.13 2017.6571 0.86 1.02 14  2 0 S12-162             
HST_NSC_035746 266.41965520 -29.01021213 0.12 0.18   2.27 0.04  -5.07 0.06 2019.7690 0.57 0.99 12  2 0 S12-10              
HST_NSC_051230 266.41394042 -29.01020584 0.99 1.39  -0.71 0.57  -3.42 0.74 2019.8403 0.70 0.66  6  2 0 S12-174             
HST_NSC_016644 266.41556173 -29.00457709 0.72 1.03  -3.83 0.17  -7.88 0.24 2019.4670 1.01 0.86 13  2 0 S12-175             
HST_NSC_013655 266.41392666 -29.00549154 1.40 0.59  -1.34 0.27  -5.40 0.12 2018.7729 0.90 0.85 14  5 0 S12-173             
HST_NSC_007333 266.41996338 -29.00990300 1.26 2.89  -3.67 0.23  -4.58 0.49 2020.5854 0.98 0.80 14  5 0 NAN                 
HST_NSC_016372 266.41301989 -29.00687578 0.30 0.59  -1.52 0.20  -8.75 0.27 2020.1045 0.99 0.61  8  2 0 S12-180             
HST_NSC_006692 266.42074601 -29.00767754 0.30 0.66  -1.20 0.07  -4.37 0.14 2017.9650 0.36 0.80 14  2 0 S12-172             
HST_NSC_001323 266.41689498 -29.01129673 0.62 3.33  -5.52 0.13  -8.81 0.47 2019.1255 1.15 1.53 13  2 0 S12-170             
HST_NSC_001357 266.41543521 -29.01107992 1.49 3.65   1.05 0.31  -5.00 0.78 2017.0222 0.94 0.59 14  2 0 S12-186             
HST_NSC_006659 266.42027771 -29.00618036 0.19 0.20   0.00 0.04  -6.05 0.04 2015.2467 0.83 1.22 13  0 0 S12-11              
HST_NSC_013730 266.41489593 -29.00481790 0.19 0.61  -6.14 0.12  -1.26 0.29 2020.8582 0.56 1.00 11  5 0 S12-28              
HST_NSC_016628 266.41457056 -29.00499093 0.92 0.92  -1.68 0.30 -10.31 0.30 2019.3288 2.60 1.67  7  0 0 S12-187             
HST_NSC_022760 266.41946723 -29.01040025 0.77 1.07  -5.15 0.17 -10.36 0.24 2018.8909 0.91 0.97 14  2 0 S12-176             
HST_NSC_013738 266.41510347 -29.00471694 3.50 0.53  -2.39 0.59  -4.93 0.16 2014.8247 1.22 1.11 14  2 0 NAN                 
HST_NSC_001600 266.41487888 -29.01086754 0.10 0.08  -3.05 0.03  -7.86 0.02 2018.4419 0.50 1.28 14  0 0 S12-178             
HST_NSC_017087 266.41371396 -29.01000536 5.35 2.72  -0.78 1.28  -4.32 0.67 2016.9898 0.95 0.34 10  2 0 NAN                 
HST_NSC_051687 266.41955909 -29.01033438 0.77 0.77  -1.64 1.21 -11.53 1.20 2019.5664 0.98 1.09  5  0 0 S12-177             
HST_NSC_006672 266.42073283 -29.00830329 0.23 0.44  -6.76 0.05  -9.36 0.10 2017.8916 1.01 0.80 13  2 0 S12-48              
HST_NSC_002049 266.41621093 -29.01126582 0.87 0.87  -4.73 0.19  -7.33 0.19 2016.4911 0.96 0.80 14  0 0 S12-169             
HST_NSC_016755 266.41332003 -29.00949875 0.69 0.68  -3.40 0.23  -6.41 0.23 2020.0963 2.27 1.34 12  0 0 NAN                 
HST_NSC_002181 266.41400168 -29.01029796 0.91 1.63   0.50 0.29  -3.74 0.40 2019.5482 0.83 1.09  9  5 0 S12-184             
HST_NSC_001448 266.41676971 -29.01130907 4.42 1.92  -2.05 0.86  -2.89 0.41 2017.2510 1.37 0.92 13  2 0 S12-183             
HST_NSC_016265 266.41891336 -29.00490746 9.60 7.77  -8.38 1.61  -5.89 1.40 2020.4357 0.39 0.70 11  2 0 S12-182             
HST_NSC_002139 266.41656247 -29.01130896 1.17 3.96  -5.88 0.30 -10.18 0.74 2019.7928 0.64 0.80 12  2 0 NAN                 
HST_NSC_001929 266.41864047 -29.01092871 1.49 1.45  -3.58 0.30  -5.04 0.30 2018.5223 0.81 1.18 10  1 0 S12-189             
HST_NSC_022761 266.42015250 -29.00972180 2.31 1.04  -6.76 0.48  -7.64 0.25 2016.4269 0.76 0.68  8  5 0 NAN                 
HST_NSC_001272 266.41440428 -29.01061317 0.23 0.23   2.48 0.05   0.32 0.05 2016.2081 0.36 2.19 14  0 0 S12-202             
HST_NSC_051607 266.41932075 -29.01054213 0.96 0.95  -2.76 0.57 -12.83 0.56 2021.4269 1.30 1.04 10  0 0 NAN                 
HST_NSC_006616 266.41996712 -29.00572882 0.56 1.65  -2.41 0.11  -7.80 0.31 2018.3022 0.97 1.24 14  5 0 S12-193             
HST_NSC_007141 266.42078573 -29.00782751 0.87 1.65  -2.20 0.20   0.12 0.36 2018.8780 1.04 0.92 13  2 0 S12-191             
HST_NSC_002150 266.41703664 -29.01132119 1.12 1.98  -4.02 0.29  -6.72 0.45 2019.9983 1.38 0.92 12  2 0 NAN                 
HST_NSC_014004 266.41761737 -29.00443660 0.79 0.88  -2.93 0.19  -1.42 0.20 2020.1746 0.75 0.86 14  2 0 NAN                 
HST_NSC_016618 266.41395967 -29.00540571 0.68 0.61  -0.53 0.15  -9.45 0.13 2017.7632 0.86 0.90 14  2 0 S12-204             
HST_NSC_001421 266.41600946 -29.01125513 0.21 0.58  -3.74 0.05  -3.65 0.12 2017.8771 0.55 0.95 13  2 0 S12-196             
HST_NSC_013747 266.41549972 -29.00454732 0.32 0.32  -3.04 0.07  -4.45 0.07 2017.4174 1.24 1.37 14  0 0 NAN                 
HST_NSC_006695 266.42013880 -29.00592736 0.21 0.21  -2.60 0.05  -4.83 0.05 2017.5938 0.64 0.59 10  0 0 S12-18              
HST_NSC_016804 266.41328521 -29.00620401 0.70 2.42  -6.85 0.15  -2.12 0.48 2018.4078 0.87 0.86 14  2 0 NAN                 
HST_NSC_017073 266.41281814 -29.00777486 1.47 1.47  -0.38 0.31  -4.12 0.31 2017.0784 1.21 1.17 14  0 0 S12-192             
HST_NSC_016539 266.41805058 -29.00452736 1.62 1.35  -3.20 0.35  -4.45 0.30 2018.1884 1.02 1.15 11  2 0 NAN                 
HST_NSC_016750 266.41383448 -29.01017144 0.84 0.77   0.02 0.06  -8.18 0.17 2018.0713 0.79 1.01  5  1 0 NAN                 
HST_NSC_035701 266.41963148 -29.01030816 0.56 0.78  -1.20 0.18  -2.83 0.26 2019.6014 0.58 1.15  9  2 0 S12-199             
HST_NSC_016322 266.41309355 -29.00655695 3.11 3.90  -6.42 0.66  -2.81 0.82 2017.1649 1.03 0.88 14  2 0 NAN                 
HST_NSC_016894 266.41363645 -29.00571704 0.31 0.66  -5.15 0.07  -4.82 0.13 2015.9090 1.27 0.74 13  2 0 S12-195             
HST_NSC_006602 266.42071364 -29.00712775 0.13 0.41  -2.60 0.03  -6.56 0.09 2018.3669 0.46 0.86 13  2 0 S12-38              
HST_NSC_001463 266.41883467 -29.01084995 0.78 0.89  -5.88 0.16  -7.94 0.18 2016.2980 0.67 0.91 14  2 0 S12-198             
HST_NSC_001252 266.41403070 -29.01036027 0.12 0.10  -0.96 0.03  -1.39 0.03 2019.3403 1.32 1.23 14  0 0 S12-212             
HST_NSC_016297 266.41601418 -29.00441461 0.90 0.90  -8.15 0.25  -5.58 0.25 2016.7087 1.77 3.08  7  0 0 NAN                 
HST_NSC_017223 266.41291423 -29.00864537 1.93 3.14  -2.46 0.50  -3.24 0.80 2019.3641 1.18 1.14 13  2 0 NAN                 
HST_NSC_007359 266.42035813 -29.00623983 0.22 0.21  -1.66 0.05  -0.48 0.05 2017.9015 2.56 1.82 13  0 0 S12-80              
HST_NSC_035774 266.41349570 -29.00980401 1.27 0.98  -8.44 0.38  -8.78 0.26 2018.5564 0.75 0.73 10  2 0 NAN                 
HST_NSC_017141 266.41359767 -29.00992486 0.33 0.33  -4.89 0.08  -2.21 0.08 2016.5023 1.20 1.62 14  0 0 S12-201             
HST_NSC_016441 266.41375968 -29.00557399 0.10 0.08  -1.13 0.02  -2.87 0.02 2018.2741 1.89 0.31 14  0 0 S12-206             
HST_NSC_007137 266.42080480 -29.00800710 2.40 1.62  -1.49 0.59  -5.72 0.42 2020.5780 1.10 0.95 11  2 0 NAN                 
HST_NSC_017161 266.41352983 -29.00582446 0.48 5.05  -1.14 0.11  -8.66 0.79 2019.1542 1.01 1.11 13  2 0 S12-216             
HST_NSC_001592 266.41426486 -29.01055194 0.27 0.64  -8.88 0.06  -4.15 0.14 2018.0220 1.01 0.95 14  2 0 S12-205             
HST_NSC_007156 266.42064646 -29.00684251 0.40 0.80  -6.12 0.09 -11.95 0.16 2018.0829 0.98 0.95  9  2 0 S12-36              
HST_NSC_001190 266.41568821 -29.01120929 0.41 0.41  -2.14 0.09  -7.41 0.09 2015.2679 2.26 0.74 14  0 0 S12-210             
HST_NSC_007467 266.42068827 -29.00874533 3.15 8.72   2.90 0.46  -0.41 1.15 2011.9052 0.63 0.51 10  2 0 S12-62              
HST_NSC_016760 266.41307734 -29.00915622 1.22 0.89  -1.23 0.24  -5.71 0.19 2018.6355 0.91 0.94 12  2 0 NAN                 
HST_NSC_014021 266.41818016 -29.00453960 0.28 0.27  -2.06 0.07  -4.23 0.07 2018.8369 0.11 2.70 14  0 0 S12-77              
HST_NSC_016769 266.41295708 -29.00887185 1.06 0.63  -3.81 0.22  -8.38 0.14 2018.6061 1.64 0.99 14  2 0 NAN                 
HST_NSC_022756 266.42044689 -29.00934099 1.09 2.02  -0.58 0.28  -1.18 0.51 2016.2609 0.87 0.90  5  2 0 S12-218             
HST_NSC_001496 266.41814114 -29.01116510 2.06 0.60  -4.53 0.33  -4.57 0.14 2018.4536 0.81 0.74 14  2 0 NAN                 
HST_NSC_001181 266.41859543 -29.01099915 1.31 1.32  -1.53 0.31  -7.07 0.31 2017.9776 1.61 1.50 11  0 0 NAN                 
HST_NSC_046540 266.41292331 -29.00880766 2.73 2.73   0.62 1.85  -0.33 1.84 2022.3249 1.60 1.10  6  0 0 NAN                 
HST_NSC_007421 266.42039262 -29.00945075 2.82 2.83   4.49 1.93  -0.33 1.93 2019.9331 2.07 1.79  7  0 0 S12-211             
HST_NSC_038038 266.42063083 -29.00895618 1.62 1.61  -3.71 0.96  -2.27 0.96 2021.1284 2.20 2.49  8  0 0 NAN                 
HST_NSC_016266 266.41886494 -29.00480995 1.21 1.21  -3.24 0.36  -1.96 0.36 2019.2468 1.31 0.83 10  0 0 NAN                 
HST_NSC_002108 266.41409780 -29.01046625 0.55 0.61  -1.42 0.13  -8.66 0.15 2019.7339 1.20 1.02 12  2 0 S12-224             
HST_NSC_017093 266.41320471 -29.00944223 8.74 5.14  -2.02 1.68  -6.80 0.98 2017.7966 1.20 1.25 13  5 0 S12-231             
HST_NSC_016332 266.41315369 -29.00632990 0.69 0.78  -8.45 0.15  -3.34 0.17 2017.4473 1.12 0.98 14  2 0 S12-223             
HST_NSC_007372 266.42056763 -29.00913803 1.68 6.60  -3.11 0.31   1.88 1.15 2014.1308 0.65 0.87 12  2 0 S12-72              
HST_NSC_015485 266.41276758 -29.00767815 2.97 7.12  -1.47 0.75  -4.09 1.82 2016.0207 0.88 0.99  7  2 0 NAN                 
HST_NSC_007355 266.42053955 -29.00647356 1.55 1.55  -0.13 0.29  -8.58 0.29 2016.3918 0.72 0.77  9  0 0 S12-227             
HST_NSC_001455 266.41867828 -29.01097995 0.74 0.74  -3.15 0.19  -7.66 0.19 2018.5434 2.52 0.85 14  0 0 S12-228             
HST_NSC_034530 266.41831343 -29.00456286 2.97 2.97  -2.61 1.82  -2.97 1.82 2020.9896 0.30 1.01  6  0 0 NAN                 
HST_NSC_017237 266.41276568 -29.00813729 0.42 1.69  -2.52 0.09  -2.49 0.33 2018.8990 1.06 0.81 14  2 0 S12-233             
HST_NSC_006617 266.42026516 -29.00599041 0.10 0.08  -2.82 0.02  -5.63 0.02 2018.1338 0.98 0.32 14  0 0 S12-5               
HST_NSC_041637 266.41416970 -29.01054139 1.71 4.74  -2.92 0.40  -3.91 1.21 2018.9235 1.49 1.04 10  2 0 NAN                 
HST_NSC_016494 266.41508475 -29.00463203 6.90 1.30  -5.06 1.19  -3.12 0.34 2020.8074 0.87 0.87 14  5 0 NAN                 
HST_NSC_017029 266.41334230 -29.00599020 0.30 0.55  -1.73 0.11  -4.52 0.17 2020.2006 0.62 0.55 12  3 0 S12-235             
HST_NSC_002179 266.41400671 -29.01041891 0.88 1.02  -5.95 0.20  -5.09 0.22 2019.8596 1.00 0.87 11  2 0 S12-232             
HST_NSC_013662 266.41869182 -29.00469457 5.54 0.44  -3.66 0.85  -3.23 0.10 2017.2057 1.25 1.00 14  2 0 S12-23              
HST_NSC_007205 266.41936015 -29.01060676 0.53 1.51  -7.99 0.11  -5.45 0.29 2019.0824 1.01 1.06 14  5 0 S12-245             
HST_NSC_001624 266.41950999 -29.01049567 0.49 0.72  -1.58 0.11  -4.33 0.16 2017.9870 0.94 0.90 14  5 0 S12-236             
HST_NSC_013667 266.41902291 -29.00486442 1.06 1.06  -2.95 0.33  -4.85 0.33 2019.9199 1.20 0.66 12  0 0 S12-35              
HST_NSC_007107 266.41962043 -29.01041128 0.29 0.28  -2.39 0.09  -4.54 0.09 2019.6133 1.17 1.93 13  0 0 S12-238             
HST_NSC_035778 266.41975833 -29.01029089 1.29 5.22  -5.27 0.41  -8.68 1.11 2020.4560 0.90 0.95 11  5 0 NAN                 
HST_NSC_006690 266.42087893 -29.00781883 0.49 0.50  -0.46 0.13  -5.46 0.13 2013.8430 0.60 2.23 14  0 0 3star1715           
HST_NSC_007164 266.42020267 -29.00588543 2.25 2.25  -1.59 0.59  -7.25 0.59 2019.3402 1.21 2.37 11  0 0 NAN                 
HST_NSC_001365 266.41605861 -29.01134285 0.82 0.42  -0.66 0.19  -4.83 0.09 2018.2535 1.04 0.85 13  2 0 S12-242             
HST_NSC_013585 266.41525984 -29.00454754 0.54 0.89  -2.00 0.13  -1.09 0.21 2018.5545 0.57 0.92 13  2 0 NAN                 
HST_NSC_013660 266.41845012 -29.00457923 2.06 1.06  -2.06 0.41  -4.45 0.20 2016.0581 0.76 0.96 13  5 0 NAN                 
HST_NSC_006521 266.42087746 -29.00764488 0.27 0.27  -2.01 0.05   1.23 0.05 2014.6846 1.48 1.34 14  0 0 S12-16              
HST_NSC_016895 266.41360739 -29.00563407 1.15 1.14  -2.52 0.27  -2.29 0.27 2019.3287 2.00 0.73 13  0 0 NAN                 
HST_NSC_007366 266.42032448 -29.00604398 0.77 1.45  -0.75 0.16  -6.40 0.30 2017.8755 0.91 0.86 10  2 0 S12-237             
HST_NSC_006653 266.42072376 -29.00685168 0.69 0.69  -1.00 0.14  -3.01 0.14 2015.8888 1.13 0.58  9  0 0 S12-46              
HST_NSC_016752 266.41324909 -29.00957067 1.05 1.05   0.46 0.28  -7.40 0.28 2013.8876 1.07 2.09  5  0 0 NAN                 
HST_NSC_007367 266.42001341 -29.00564708 0.35 2.17  -4.67 0.09  -7.96 0.38 2019.6491 0.96 1.17 14  5 0 S12-259             
HST_NSC_007486 266.42021136 -29.00980148 0.94 0.72  -6.58 0.21  -1.97 0.16 2018.5637 0.98 0.75 14  2 0 S12-261             
HST_NSC_001993 266.41699793 -29.01140649 0.60 0.97  -0.32 0.14  -6.72 0.20 2017.9230 0.99 0.65 12  2 0 S12-247             
HST_NSC_013687 266.41456124 -29.00485478 1.92 2.82  -2.43 0.45 -10.72 0.60 2011.7832 0.94 0.96  5  5 0 S12-252             
HST_NSC_007360 266.42053635 -29.00639101 0.41 0.94  -3.26 0.09  -9.97 0.20 2017.5439 0.56 1.00 14  2 0 S12-254             
HST_NSC_016340 266.41326429 -29.00606545 2.96 2.38  -1.78 0.59  -7.15 0.48 2018.5476 0.74 0.65 13  2 0 S12-262             
HST_NSC_013510 266.41401497 -29.00523625 0.34 0.44  -3.89 0.08  -5.10 0.10 2019.4830 0.48 0.52 14  2 0 S12-249             
HST_NSC_022670 266.42048591 -29.00629274 2.79 2.80   0.81 0.63  -5.07 0.63 2017.2716 1.57 1.42 11  0 0 NAN                 
HST_NSC_006609 266.42060863 -29.00654538 0.85 0.57  -3.36 0.17  -4.20 0.13 2019.4367 1.12 0.89 13  2 0 S12-44              
HST_NSC_001591 266.41442409 -29.01074756 0.57 0.56  -4.08 0.13  -2.96 0.12 2019.3590 0.65 0.60 13  2 0 S12-257             
HST_NSC_022657 266.42085583 -29.00830106 3.64 5.01  -2.29 0.71  -3.74 0.96 2019.1676 0.97 1.05 14  5 0 S12-75              
HST_NSC_016715 266.41272104 -29.00775027 1.51 2.07  -2.84 0.39  -2.04 0.54 2018.8650 0.87 0.54 10  2 0 S12-251             
HST_NSC_022866 266.41388409 -29.01034594 1.97 1.97  -1.82 0.79  -3.71 0.84 2020.3026 0.65 0.99  7  1 0 NAN                 
HST_NSC_013547 266.41855596 -29.00460856 0.28 0.28   1.52 0.06  -3.11 0.06 2016.1021 2.88 0.66 13  0 0 S12-20              
HST_NSC_001434 266.41659240 -29.01141311 0.36 1.25  -2.39 0.08 -10.97 0.25 2017.4575 0.97 0.79 14  2 0 S12-246             
HST_NSC_007416 266.42032605 -29.00966568 0.10 0.08  -4.73 0.02  -4.16 0.02 2018.2455 0.89 0.30 14  0 0 S12-2               
HST_NSC_002154 266.41733945 -29.01139126 8.65 1.99  -5.34 1.71  -3.18 0.44 2018.1643 1.07 0.89 12  5 0 NAN                 
HST_NSC_013568 266.41488891 -29.00467845 0.10 0.14  -1.11 0.02  -3.61 0.03 2018.0037 0.38 0.65 14  2 0 S12-8               
HST_NSC_007449 266.42055314 -29.00928550 0.50 0.48   0.71 0.11  -3.49 0.10 2017.9159 0.76 0.75 14  2 0 S12-74              
HST_NSC_013598 266.41426552 -29.00503065 0.20 0.33  -0.55 0.05  -2.05 0.08 2017.8166 1.01 1.05 14  5 0 S12-260             
HST_NSC_006640 266.42086383 -29.00734468 0.34 0.61  -5.07 0.10  -5.99 0.14 2018.9779 0.99 0.82 13  5 0 S12-268             
HST_NSC_017102 266.41288616 -29.00889223 0.25 0.37  -3.04 0.05  -8.30 0.08 2017.8438 1.01 0.96 11  2 0 S12-263             
HST_NSC_007044 266.42065825 -29.00906977 0.33 0.32  -5.21 0.09 -10.93 0.08 2019.4596 1.50 1.41 13  0 0 S12-65              
HST_NSC_050049 266.41300353 -29.00649538 1.36 1.35  -4.72 0.75  -8.63 0.74 2021.2135 0.31 0.22  8  0 0 NAN                 
HST_NSC_017168 266.41351185 -29.00570495 2.95 6.56  -2.73 0.50  -4.97 1.00 2020.8071 0.78 0.89 14  2 0 S12-265             
HST_NSC_001361 266.41589077 -29.01133956 0.54 3.26  -5.50 0.13  -5.31 0.63 2017.2617 0.89 1.10 14  5 0 NAN                 
HST_NSC_007544 266.42080675 -29.00864120 0.65 0.64  -5.41 0.20  -9.78 0.20 2018.0838 0.77 2.00 12  0 0 S12-69              
HST_NSC_001390 266.41721791 -29.01141643 0.48 1.78  -4.64 0.17  -7.40 0.34 2019.8736 0.91 1.03  6  2 0 S12-264             
HST_NSC_016776 266.41279116 -29.00859363 0.95 1.40  -3.76 0.21  -6.30 0.31 2016.7526 1.01 0.98 14  5 0 NAN                 
HST_NSC_051677 266.41780779 -29.01133024 2.20 2.21  -6.89 0.62  -4.78 0.62 2019.3494 0.27 1.53  8  0 0 S12-258             
HST_NSC_017110 266.41276658 -29.00852486 0.19 0.47  -1.36 0.04  -2.98 0.10 2018.0401 0.60 0.78 11  2 0 S12-272             
HST_NSC_017204 266.41285107 -29.00684860 2.88 0.99  -5.85 0.61  -5.27 0.28 2019.1241 0.71 0.50 14  5 0 NAN                 
HST_NSC_007471 266.42041970 -29.00956157 0.77 0.87  -2.18 0.19  -6.40 0.21 2020.3952 0.98 1.21 13  2 0 S12-71              
HST_NSC_007168 266.42071739 -29.00673108 0.82 0.81  -2.85 0.25  -4.63 0.25 2019.9818 1.67 2.09 12  0 0 S12-267             
HST_NSC_022731 266.42006956 -29.01003554 0.26 0.37  -3.89 0.05 -10.37 0.08 2018.5094 1.09 0.85 11  2 0 S12-33              
HST_NSC_001508 266.41858023 -29.01109673 0.45 0.44   0.97 0.12  -0.34 0.12 2019.7844 1.86 1.90 14  0 0 S12-276             
HST_NSC_007394 266.42078127 -29.00879235 0.18 0.32  -1.72 0.04  -4.54 0.07 2018.5877 0.92 0.94 13  2 0 S12-31              
HST_NSC_006731 266.41985214 -29.01027271 0.38 0.34  -7.07 0.08  -9.74 0.08 2018.6806 0.77 1.07 13  2 0 S12-278             
HST_NSC_002067 266.41468040 -29.01093327 2.20 1.98  -3.48 0.43  -5.73 0.39 2018.1211 0.91 1.40 13  5 0 S12-273             
HST_NSC_043182 266.42092120 -29.00768034 0.82 0.79  -2.21 0.52  -7.87 0.50 2022.1097 2.30 0.38  8  0 0 S12-269             
HST_NSC_001937 266.41914278 -29.01081460 0.57 0.57  -2.65 0.14  -2.88 0.14 2018.4704 0.88 1.09 12  0 0 NAN                 
HST_NSC_001415 266.41790703 -29.01132477 0.74 2.10   0.29 0.18  -6.66 0.39 2019.4468 0.96 1.21 12  5 0 S12-271             
HST_NSC_013968 266.41867006 -29.00462099 0.11 0.09   0.83 0.03  -5.63 0.03 2018.8063 1.36 1.61 14  0 0 S12-7               
HST_NSC_007114 266.41975276 -29.01037440 0.18 0.90  -1.64 0.05  -6.79 0.18 2019.1194 0.95 1.21 14  5 0 S12-277             
HST_NSC_017066 266.41267262 -29.00780106 0.82 3.68  -5.22 0.20  -2.16 0.64 2020.2687 1.15 0.57 10  2 0 S12-275             
HST_NSC_001544 266.41905025 -29.01087493 0.54 0.63  -1.67 0.12  -2.22 0.13 2017.5484 1.09 1.04 13  2 0 S13-74              
HST_NSC_016400 266.41896933 -29.00476904 1.83 1.83  -4.04 0.85  -2.25 0.85 2020.6538 2.24 2.16 10  0 0 NAN                 
HST_NSC_007065 266.42051485 -29.00943620 7.30 5.53  -2.01 1.40  -3.94 1.17 2019.1719 0.57 1.12 11  2 0 NAN                 
HST_NSC_017224 266.41271446 -29.00836077 0.19 0.40  -4.08 0.04  -3.40 0.08 2017.9129 0.69 0.98 13  2 0 S13-70              
HST_NSC_016179 266.41412492 -29.00508587 2.07 2.08  -4.81 0.53  -4.51 0.53 2015.2811 0.55 2.97  5  0 0 NAN                 
HST_NSC_017157 266.41341431 -29.00577085 1.15 1.15   1.35 0.22  -9.58 0.22 2016.8412 2.14 0.94  9  0 0 S13-75              
HST_NSC_015457 266.41301098 -29.00640174 5.93 2.62  -4.09 1.30  -6.77 0.62 2019.5582 0.66 1.10 11  2 0 NAN                 
HST_NSC_007530 266.42092514 -29.00748621 0.29 0.48  -0.50 0.06  -5.93 0.11 2017.3093 0.65 0.96 13  2 0 S13-71              
HST_NSC_002068 266.41475806 -29.01098953 5.27 3.25  -4.76 1.08  -6.50 0.67 2017.1955 1.01 0.84 12  5 0 NAN                 
HST_NSC_017134 266.41279354 -29.00874237 1.72 4.02  -1.99 0.37  -9.48 0.85 2016.5007 0.71 0.75 13  2 0 NAN                 
HST_NSC_013979 266.41954410 -29.00512248 0.23 0.22  -1.22 0.05  -6.21 0.05 2018.4943 1.43 1.42 14  0 0 S13-83              
HST_NSC_016416 266.41334680 -29.00584106 0.19 0.29  -1.86 0.04  -3.92 0.07 2018.8492 0.59 1.01 13  2 0 S13-85              
HST_NSC_013959 266.41905746 -29.00480021 1.00 0.72  -4.44 0.17   0.59 0.16 2020.0591 1.25 1.57 12  2 0 S13-8               
HST_NSC_017138 266.41338175 -29.00989365 0.41 0.76  -3.33 0.10  -6.87 0.18 2018.4848 0.85 0.85  9  2 0 NAN                 
HST_NSC_051625 266.42095086 -29.00792680 1.99 2.06  -4.69 1.09  -9.40 1.12 2021.2170 0.55 0.54 10  2 0 NAN                 
HST_NSC_006714 266.42047122 -29.00613850 1.56 0.25  -5.93 0.31  -6.38 0.06 2017.9600 1.26 0.98 14  5 0 S13-22              
HST_NSC_016702 266.41383766 -29.00529968 4.76 5.09  -2.33 0.93  -5.84 0.99 2014.0253 0.78 1.06 10  2 0 NAN                 
HST_NSC_006693 266.42096077 -29.00785447 0.31 0.79  -2.53 0.09  -2.52 0.18 2018.3121 0.55 0.77 13  2 0 S13-57              
HST_NSC_016483 266.41482429 -29.00464796 0.59 1.21  -2.34 0.13  -2.29 0.28 2018.3999 1.03 0.61 14  3 0 S13-81              
HST_NSC_001132 266.41921596 -29.01080674 0.33 0.32  -3.17 0.08  -4.67 0.08 2019.2150 0.47 2.20 12  0 0 S13-90              
HST_NSC_036434 266.41854788 -29.01114796 1.56 1.95  -1.68 0.45  -1.34 0.57 2020.8196 0.83 0.80  8  5 0 NAN                 
HST_NSC_007361 266.42066741 -29.00649541 1.44 2.36  -2.24 0.33  -4.90 0.53 2019.1022 1.13 1.07 13  2 0 NAN                 
HST_NSC_001364 266.41611896 -29.01143271 3.41 2.20  -4.91 0.73  -8.26 0.49 2018.8979 0.39 0.44 14  2 0 NAN                 
HST_NSC_001150 266.41698011 -29.01147686 0.32 0.32  -3.59 0.07  -6.58 0.07 2016.9528 0.36 2.41 12  0 0 S13-91              
HST_NSC_001603 266.41546657 -29.01128749 0.24 0.23  -6.39 0.05  -5.93 0.05 2017.6438 0.54 0.77 14  0 0 S13-88              
HST_NSC_001148 266.41880167 -29.01103469 0.72 0.72  -1.43 0.16  -5.52 0.16 2016.8658 0.72 1.13 12  0 0 S13-89              
HST_NSC_017140 266.41307357 -29.00945757 0.14 0.35  -3.15 0.03  -3.54 0.08 2018.4764 0.78 0.92 14  2 0 S13-94              
HST_NSC_016864 266.41264307 -29.00799915 7.82 1.30   0.51 1.41  -0.53 0.28 2016.7387 1.58 0.87 14  2 0 NAN                 
HST_NSC_037549 266.41435466 -29.01079493 0.80 0.80  -0.48 0.89 -10.21 0.89 2020.1257 0.07 1.62  5  0 0 S13-93              
HST_NSC_001589 266.41405287 -29.01057943 0.34 0.33  -7.76 0.08  -2.77 0.08 2017.3767 0.97 0.64 14  2 0 S13-95              
HST_NSC_013643 266.41415981 -29.00501989 0.65 1.56   1.68 0.16  -7.07 0.36 2015.1589 0.69 0.63 10  2 0 S13-100             
HST_NSC_002182 266.41529424 -29.01124133 0.62 0.37   0.22 0.14  -5.29 0.08 2017.7075 1.20 0.97 13  2 0 S13-98              
HST_NSC_016428 266.41349423 -29.00562460 0.22 0.21  -3.71 0.06  -4.84 0.06 2019.2553 0.78 0.97 14  0 0 S13-97              
HST_NSC_013742 266.41513008 -29.00450183 0.25 0.36  -4.22 0.06  -7.96 0.08 2018.6919 0.97 0.64 14  2 0 NAN                 
HST_NSC_006605 266.42084480 -29.00691656 1.67 1.67  -1.65 0.40  -4.36 0.40 2018.6480 0.84 1.28 14  0 0 NAN                 
HST_NSC_007356 266.42074423 -29.00662953 0.76 0.80   0.19 0.16 -10.62 0.17 2018.8828 0.92 0.87 13  2 0 S13-60              
HST_NSC_022639 266.42094774 -29.00738542 1.42 1.14  -5.47 0.37  -4.23 0.31 2020.0146 0.82 0.77 13  5 0 NAN                 
HST_NSC_007383 266.42074733 -29.00905349 0.16 0.20  -5.97 0.04  -9.26 0.05 2018.4577 0.66 1.24 14  2 0 S13-6               
HST_NSC_042315 266.41284440 -29.00667540 1.77 0.91  -3.54 0.93  -4.09 0.50 2021.7639 0.96 0.68  7  2 0 S13-102             
HST_NSC_001609 266.41570794 -29.01137068 0.18 0.31  -1.98 0.04  -3.33 0.07 2018.3639 0.79 0.74 13  2 0 S13-105             
HST_NSC_001273 266.41520450 -29.01121885 3.25 5.45  -4.93 0.69  -9.96 1.16 2016.7037 0.31 0.79 10  2 0 S13-106             
HST_NSC_050058 266.41927023 -29.00489206 1.62 2.68   1.13 0.88  -5.17 1.22 2021.0504 0.80 0.30  9  2 0 NAN                 
HST_NSC_001399 266.41755870 -29.01144219 0.10 0.18  -4.86 0.02  -2.53 0.04 2018.4761 0.53 0.90 13  2 0 S13-109             
HST_NSC_013737 266.41492967 -29.00456941 0.77 0.43  -2.61 0.16  -3.44 0.09 2017.1799 0.90 0.97 14  2 0 S13-65              
HST_NSC_006522 266.42098970 -29.00774794 0.11 0.09  -3.21 0.03  -3.93 0.02 2018.1164 0.81 1.88 13  0 0 S13-4               
HST_NSC_015397 266.41270831 -29.00859720 0.93 0.93  -2.85 0.28 -11.01 0.28 2018.2507 1.56 2.08 10  0 0 NAN                 
HST_NSC_013504 266.41934352 -29.00492765 0.47 0.39  -1.50 0.11  -2.59 0.09 2017.8076 0.68 0.72 13  2 0 NAN                 
HST_NSC_015460 266.41308495 -29.00615879 3.29 3.30  -3.41 0.61  -6.80 0.62 2018.6111 0.72 1.11 11  2 0 S13-108             
HST_NSC_017144 266.41296052 -29.00930458 0.72 0.71  -2.29 0.16  -8.78 0.16 2018.4827 0.79 1.05 14  0 0 NAN                 
HST_NSC_007054 266.42085039 -29.00881437 0.31 0.30  -0.61 0.07  -5.08 0.06 2017.6772 0.68 2.34 13  0 0 S13-104             
HST_NSC_015502 266.41261297 -29.00764703 0.85 2.16  -0.75 0.36  -7.87 0.57 2019.5696 0.74 1.07  9  2 0 NAN                 
HST_NSC_001457 266.41889391 -29.01102682 0.13 0.12   1.99 0.03  -7.29 0.03 2017.9966 0.37 1.57 14  0 0 S13-103             
HST_NSC_001964 266.41790556 -29.01138220 3.68 7.12   0.66 0.89 -11.06 1.78 2015.3715 0.98 0.58  8  2 0 NAN                 
HST_NSC_013515 266.41400243 -29.00510704 1.30 1.29  -1.21 0.27  -4.16 0.27 2016.9573 1.15 1.15 14  0 0 S13-128             
HST_NSC_006736 266.42034107 -29.00585872 0.94 0.94  -2.72 0.21  -6.51 0.21 2017.4021 0.99 1.66 14  0 0 NAN                 
HST_NSC_001267 266.41481836 -29.01108077 0.43 0.16  -1.37 0.10  -6.76 0.05 2018.6656 0.88 0.64 13  2 0 S13-113             
HST_NSC_016946 266.41329282 -29.00986876 0.65 1.12  -3.76 0.14  -8.36 0.22 2020.3136 1.07 0.96 13  5 0 S13-111             
HST_NSC_001145 266.41942307 -29.01072041 0.53 0.53  -2.58 0.13  -3.54 0.13 2019.1579 0.76 2.07 14  0 0 NAN                 
HST_NSC_007537 266.42099793 -29.00813028 1.22 1.21  -6.11 0.26  -8.59 0.26 2017.0521 1.71 1.50 14  0 0 S13-122             
HST_NSC_001185 266.41637214 -29.01150232 0.74 0.67   0.66 0.17  -4.87 0.16 2019.5103 0.69 0.69 14  2 0 NAN                 
HST_NSC_007405 266.42066827 -29.00929715 0.25 0.25  -6.99 0.05  -4.08 0.05 2017.1780 1.01 0.96 14  2 0 S13-13              
HST_NSC_016881 266.41300602 -29.00942376 0.76 0.76  -2.51 0.22  -3.49 0.22 2019.4355 1.27 1.17 12  0 0 S13-123             
HST_NSC_006512 266.42090335 -29.00868069 0.51 0.51   0.36 0.11  -2.90 0.11 2017.2799 0.94 1.45 14  0 0 S13-15              
HST_NSC_001121 266.41895667 -29.01100995 0.73 1.25  -1.40 0.18  -3.53 0.25 2019.9294 0.94 0.88 12  2 0 S13-119             
HST_NSC_017055 266.41261303 -29.00819152 0.10 0.28   0.75 0.03 -11.87 0.06 2018.5141 0.44 0.94 13  2 0 NAN                 
HST_NSC_035801 266.42025060 -29.00572706 0.96 0.68  -2.85 0.24 -11.02 0.17 2019.5477 1.19 1.30 10  2 0 S13-19              
HST_NSC_002034 266.41467714 -29.01101808 0.87 1.47  -0.58 0.18  -4.40 0.28 2016.4438 0.93 0.66 14  5 0 S13-126             
HST_NSC_007102 266.41987290 -29.01036829 1.49 1.86  -4.01 0.33  -4.88 0.40 2017.5485 0.97 0.85 14  2 0 NAN                 
HST_NSC_007425 266.42057170 -29.00949805 0.34 2.10  -3.32 0.07  -4.16 0.39 2018.8915 0.72 1.13 14  5 0 S13-32              
HST_NSC_006622 266.42016846 -29.00561368 0.60 0.31  -0.81 0.10  -9.57 0.07 2018.0886 1.08 0.91 14  2 0 S13-10              
HST_NSC_002176 266.41389118 -29.01051417 4.50 3.08   0.70 0.85  -5.54 0.62 2019.3705 0.84 0.54  9  5 0 S13-131             
HST_NSC_013673 266.41913715 -29.00476990 0.30 0.28   2.00 0.12  -4.24 0.12 2020.4428 2.05 1.94 11  0 0 S13-51              
HST_NSC_006667 266.42094009 -29.00858457 0.81 0.80   1.60 0.26  -4.06 0.25 2020.2778 1.55 1.30 14  0 0 S13-50              
HST_NSC_017207 266.41278454 -29.00671033 0.59 0.58  -8.87 0.15  -5.30 0.17 2020.5087 0.90 1.12 10  2 0 S13-117             
HST_NSC_001244 266.41491997 -29.01114813 2.31 0.94  -4.19 0.47  -9.28 0.21 2017.7440 0.62 1.07 14  2 0 S13-129             
HST_NSC_017009 266.41358363 -29.01023760 0.35 0.39  -1.44 0.08  -4.66 0.10 2018.7272 0.50 0.94 14  2 0 S13-137             
HST_NSC_006619 266.42058777 -29.00618943 0.11 0.09  -1.92 0.03  -2.71 0.02 2018.2858 0.61 0.47 14  0 0 S13-3               
HST_NSC_001612 266.41591958 -29.01146401 4.45 1.93   0.93 0.72  -1.42 0.34 2021.1315 1.40 1.27 14  2 0 NAN                 
HST_NSC_017010 266.41343778 -29.01008119 0.11 0.18  -2.52 0.03  -4.21 0.04 2018.1673 1.08 0.64 13  2 0 NAN                 
HST_NSC_013550 266.41860758 -29.00449995 5.55 1.38  -3.04 0.99  -8.74 0.33 2020.5340 0.93 0.92 13  2 0 NAN                 
HST_NSC_016324 266.41293001 -29.00635665 0.15 0.40  -2.87 0.04  -1.37 0.09 2017.9736 0.93 0.90 13  2 0 S13-134             
HST_NSC_001550 266.41934749 -29.01080224 0.27 1.74  -5.83 0.07  -3.99 0.33 2019.4781 1.14 0.72 14  5 0 S13-142             
HST_NSC_007306 266.42007133 -29.00548321 0.67 0.66  -0.21 0.16  -1.35 0.16 2018.5694 1.78 1.39 13  0 0 NAN                 
HST_NSC_002177 266.41436076 -29.01087424 1.39 1.38  -3.55 0.43  -6.54 0.43 2019.7941 2.38 0.48  7  0 0 NAN                 
HST_NSC_001441 266.41687062 -29.01154900 0.23 0.22  -2.58 0.05  -2.82 0.05 2018.0875 2.13 2.03 14  0 0 S13-144             
HST_NSC_007149 266.42103658 -29.00759356 0.23 0.54  -1.79 0.05 -10.54 0.12 2018.1538 1.01 1.08 11  2 0 S13-38              
HST_NSC_013507 266.41382167 -29.00520713 0.85 4.67  -3.70 0.17 -10.58 0.78 2020.3854 0.96 0.48  9  2 0 S13-147             
HST_NSC_007135 266.42053091 -29.00606462 0.20 0.56   0.36 0.05  -2.45 0.12 2018.3590 0.41 0.78 13  2 0 S13-41              
HST_NSC_002178 266.41473655 -29.01108536 0.51 0.48  -3.03 0.11  -4.82 0.10 2018.5984 1.09 0.88 12  2 0 NAN                 
HST_NSC_017047 266.41350423 -29.00550593 0.46 0.39 -10.42 0.10  -2.47 0.09 2018.8419 1.02 0.73 14  2 0 S13-132             
HST_NSC_007526 266.42105392 -29.00770007 0.38 2.86  -3.63 0.09  -7.12 0.52 2015.1355 0.98 1.22 12  5 0 S13-20              
HST_NSC_013984 266.41931113 -29.00484025 0.28 0.31   2.52 0.06  -3.59 0.07 2019.2299 0.88 0.94 14  2 0 S13-11              
HST_NSC_016784 266.41287610 -29.00641624 0.36 0.42  -6.12 0.08  -4.44 0.09 2018.0980 0.92 0.65 13  2 0 S13-145             
HST_NSC_001618 266.41624724 -29.01153362 0.22 1.84  -0.42 0.07 -10.90 0.38 2019.7394 0.18 0.84 12  5 0 S13-138             
HST_NSC_001575 266.41808833 -29.01139122 0.50 0.62  -1.88 0.11 -11.46 0.14 2018.7757 0.84 0.87 13  2 0 S13-136             
HST_NSC_007073 266.42042070 -29.00588421 0.85 5.38  -0.41 0.24  -6.89 0.98 2019.6091 0.94 0.96 13  5 0 S13-141             
HST_NSC_006733 266.42067551 -29.00629604 0.38 0.37  -1.86 0.09  -3.07 0.09 2018.8290 0.58 0.96 14  0 0 NAN                 
HST_NSC_001253 266.41391740 -29.01057823 2.92 5.01  -1.64 0.76  -7.38 1.24 2018.6636 0.81 0.80 10  2 0 NAN                 
HST_NSC_007562 266.42102390 -29.00834414 0.31 0.59  -2.35 0.07  -6.98 0.13 2017.5471 0.92 1.22 13  2 0 S13-148             
HST_NSC_006641 266.42104292 -29.00748189 0.21 0.53   2.08 0.05  -2.95 0.12 2018.6300 0.94 1.02 14  2 0 S13-143             
HST_NSC_006691 266.42106223 -29.00798589 0.69 1.34  -4.70 0.14  -8.70 0.27 2016.1379 0.86 0.31 14  2 0 S13-152             
HST_NSC_016336 266.41304270 -29.00609777 1.63 1.64  -2.08 0.43  -9.26 0.43 2018.4382 1.04 0.82 12  0 0 S13-151             
HST_NSC_006679 266.42104130 -29.00823149 0.17 0.16   1.05 0.04  -6.73 0.04 2017.7873 0.68 2.73 13  0 0 S13-55              
HST_NSC_050214 266.41269792 -29.00884199 1.66 1.66  -4.85 1.04  -3.19 1.04 2020.9718 0.16 1.76  9  0 0 S13-150             
HST_NSC_016495 266.41502433 -29.00445601 1.89 1.89  -2.64 0.43  -8.37 0.43 2018.5107 0.76 1.21 13  0 0 NAN                 
HST_NSC_013650 266.41434130 -29.00479635 0.34 0.42  -0.84 0.08 -10.93 0.09 2016.0725 0.75 0.90 13  2 0 S13-165             
HST_NSC_013733 266.41469537 -29.00459901 1.77 1.86  -4.44 0.27  -2.35 0.26 2017.7690 0.56 1.93 13  1 0 S13-149             
HST_NSC_001286 266.41397399 -29.01064215 2.34 6.65  -7.45 0.56  -2.25 1.31 2019.2870 0.89 0.76 13  5 0 S13-156             
HST_NSC_006551 266.42084167 -29.00906802 0.17 0.57  -3.31 0.04  -4.38 0.12 2017.6285 0.41 0.95 14  5 0 S13-7               
HST_NSC_002014 266.41855043 -29.01125499 0.42 0.42  -2.24 0.17  -3.17 0.16 2019.4823 1.74 1.27 12  0 0 S13-160             
HST_NSC_016367 266.41271109 -29.00677148 0.13 0.22  -5.26 0.03  -4.17 0.05 2017.6964 0.72 0.98 14  2 0 S13-157             
HST_NSC_016269 266.41908127 -29.00468071 0.99 0.99   1.34 0.35  -2.15 0.35 2019.2135 0.75 1.76  8  0 0 S13-153             
HST_NSC_001561 266.41760229 -29.01150965 0.67 0.53  -8.09 0.13  -4.18 0.11 2014.4512 0.92 0.64 14  2 0 S13-164             
HST_NSC_001593 266.41514917 -29.01128919 0.23 0.13  -0.72 0.05  -4.10 0.03 2018.1266 0.44 0.58 14  2 0 S13-166             
HST_NSC_006611 266.42085831 -29.00664827 0.85 0.54  -1.71 0.18 -10.21 0.11 2017.1889 1.18 1.02 13  2 0 S13-25              
HST_NSC_016699 266.41371815 -29.00525707 5.55 7.48  -0.14 1.25  -8.89 1.30 2020.0680 0.69 0.90  9  2 0 S13-155             
HST_NSC_001621 266.41445446 -29.01097231 1.80 0.50  -2.73 0.32  -7.38 0.10 2019.5549 0.42 0.46 14  2 0 S13-161             
HST_NSC_050043 266.41474788 -29.00456135 1.73 1.72  -0.89 1.04  -5.61 1.03 2020.7029 0.52 1.10 10  0 0 NAN                 
HST_NSC_006647 266.42079625 -29.00648990 0.56 1.42  -7.50 0.13  -8.31 0.28 2019.4476 0.91 0.80 14  5 0 S13-37              
HST_NSC_051229 266.41373401 -29.01046143 3.55 2.45  -2.97 1.75  -1.43 1.33 2020.7518 0.54 1.14  9  2 0 NAN                 
HST_NSC_042313 266.41986285 -29.00522348 3.72 2.51  -6.23 1.30  -2.32 0.93 2022.4178 0.59 0.97  6  2 0 S13-14              
HST_NSC_007450 266.42069811 -29.00941933 0.17 0.28  -0.64 0.04  -1.85 0.06 2018.1744 0.80 0.85 14  2 0 S13-63              
HST_NSC_001555 266.41846047 -29.01130284 0.68 2.61  -3.23 0.14  -6.04 0.52 2016.5279 1.24 0.51 13  2 0 S13-168             
HST_NSC_017092 266.41276309 -29.00910890 0.22 0.20  -1.76 0.06  -3.12 0.06 2019.4214 2.44 0.69 13  0 0 NAN                 
HST_NSC_017132 266.41328320 -29.01000588 1.33 0.91  -8.01 0.26  -3.71 0.20 2021.0215 0.76 0.79 14  2 0 NAN                 
HST_NSC_007257 266.42110544 -29.00774399 0.44 0.43  -0.29 0.09  -2.46 0.09 2016.6843 1.37 1.04  9  0 0 S13-48              
HST_NSC_002024 266.41711785 -29.01159393 0.94 2.32  -0.59 0.17  -7.54 0.43 2018.6246 1.23 1.03 14  5 0 S13-171             
HST_NSC_016620 266.41381999 -29.00513161 0.33 0.32  -3.08 0.09 -10.75 0.09 2019.0012 3.08 1.61  7  0 0 S13-182             
HST_NSC_016825 266.41261051 -29.00697922 0.44 1.74  -1.32 0.10  -3.48 0.34 2018.3510 0.68 1.16 13  5 0 S13-184             
HST_NSC_002071 266.41596431 -29.01154081 4.39 4.18  -1.59 1.02  -6.52 0.86 2018.1761 1.02 0.93 13  2 0 NAN                 
HST_NSC_016977 266.41341829 -29.00550935 0.54 0.53  -2.80 0.16  -5.83 0.16 2019.2354 2.03 2.10  9  0 0 S13-183             
HST_NSC_016440 266.41352600 -29.00538998 0.10 0.08  -1.80 0.02  -3.61 0.02 2018.1327 1.24 0.75 14  0 0 S13-185             
HST_NSC_016675 266.41446124 -29.00467618 0.93 0.90  -2.74 0.28  -7.65 0.28 2021.1858 0.72 2.03 11  0 0 NAN                 
HST_NSC_001282 266.41567649 -29.01148889 6.51 4.52  -4.05 1.37  -7.58 0.96 2019.5416 0.99 1.31 13  5 0 NAN                 
HST_NSC_001422 266.41636584 -29.01159951 0.37 0.53  -4.36 0.09  -6.71 0.12 2018.2466 1.03 1.21 13  2 0 S13-181             
HST_NSC_006750 266.41975252 -29.01060428 0.28 0.60  -3.68 0.07  -8.79 0.14 2019.1621 0.71 0.92 14  2 0 S13-180             
HST_NSC_016443 266.41951231 -29.00490087 3.18 3.20  -2.95 0.53  -6.01 0.53 2019.1540 0.60 0.31 14  1 0 S13-47              
HST_NSC_015594 266.41335799 -29.00556502 3.21 3.21   0.61 0.90  -3.02 0.90 2015.5339 3.53 0.58  5  0 0 NAN                 
HST_NSC_007443 266.42063928 -29.00958728 0.58 0.62  -3.34 0.14  -9.31 0.15 2017.8212 0.79 0.79 12  2 0 S13-64              
HST_NSC_022641 266.42109324 -29.00735641 0.19 0.64  -0.51 0.07  -2.26 0.17 2020.1901 0.26 0.86 11  2 0 S13-58              
HST_NSC_007286 266.42075882 -29.00938111 1.61 3.02  -1.66 0.34  -3.18 0.61 2016.9428 0.81 0.46 13  2 0 NAN                 
HST_NSC_051671 266.41725733 -29.01161123 1.88 1.89  -0.91 1.02  -5.36 1.02 2020.9297 0.52 0.24  7  0 0 NAN                 
HST_NSC_016212 266.41481055 -29.00448459 0.89 0.89   2.30 0.29  -4.91 0.29 2020.0022 0.24 3.01  8  0 0 NAN                 
HST_NSC_001270 266.41523464 -29.01136841 3.29 9.12  -4.30 0.69  -5.09 1.79 2016.7215 0.69 1.02 13  5 0 S13-186             
HST_NSC_007321 266.41996076 -29.01043626 0.52 0.76  -2.68 0.11  -4.66 0.17 2018.2559 0.55 0.94 13  2 0 S13-192             
HST_NSC_016658 266.41408578 -29.00489457 3.69 3.39  -7.26 0.88 -10.77 0.76 2018.8542 1.03 1.11 13  2 0 NAN                 
HST_NSC_001647 266.41381528 -29.01058674 1.31 1.31  -3.23 0.32  -4.89 0.32 2018.5924 0.66 1.01 14  0 0 S13-190             
HST_NSC_001257 266.41456474 -29.01109343 0.21 0.37  -4.52 0.06  -5.39 0.08 2020.1954 0.91 0.94 14  2 0 S13-193             
HST_NSC_051458 266.42044372 -29.00578371 2.06 2.06  -2.89 1.22  -6.68 1.21 2020.8653 0.24 1.15 10  0 0 NAN                 
HST_NSC_001492 266.41831071 -29.01140199 0.15 0.42  -3.90 0.04  -3.44 0.09 2018.6169 0.48 0.89 12  2 0 S13-198             
HST_NSC_007180 266.42111163 -29.00831515 0.51 0.96  -3.68 0.13  -1.74 0.21 2019.0924 1.02 1.05  9  2 0 S13-199             
HST_NSC_001285 266.41446280 -29.01104253 2.42 2.35  -2.66 0.25  -2.79 0.27 2019.4769 0.68 1.19 12  1 0 S13-201             
HST_NSC_002027 266.41365759 -29.01046003 7.46 0.42  -8.83 1.06  -8.65 0.13 2018.6551 1.44 1.29 12  2 0 S13-191             
HST_NSC_015495 266.41259569 -29.00690940 0.88 0.88  -1.94 0.22  -5.56 0.22 2014.7886 1.02 2.68  9  0 0 NAN                 
HST_NSC_016626 266.41414827 -29.00483687 2.85 2.86  -4.73 1.63  -4.37 1.63 2021.4559 1.83 1.75  6  0 0 NAN                 
HST_NSC_001216 266.41586380 -29.01154704 2.26 1.27  -1.98 0.39  -2.75 0.22 2013.6190 1.17 1.04 13  2 0 S13-203             
HST_NSC_041660 266.41681629 -29.01165118 0.80 0.79  -3.83 0.33  -2.76 0.33 2021.0114 0.66 1.04 11  0 0 S13-213             
HST_NSC_007307 266.42051149 -29.00585208 2.62 0.67   1.13 0.62  -8.95 0.18 2018.9084 1.24 1.15 13  2 0 S13-200             
HST_NSC_006737 266.42069433 -29.00614075 0.77 0.76  -1.29 0.21  -5.32 0.21 2019.2792 1.61 2.15 14  0 0 S13-27              
HST_NSC_007337 266.42106983 -29.00708058 1.40 5.63  -1.29 0.31  -4.52 1.06 2019.2756 0.82 1.15 14  5 0 NAN                 
HST_NSC_013982 266.41881095 -29.00445686 0.21 0.21  -2.25 0.05  -2.57 0.05 2016.0924 1.37 2.19 14  0 0 S13-45              
HST_NSC_007304 266.42062242 -29.00599455 2.56 4.08  -1.62 0.55  -6.12 0.88 2017.2590 1.10 0.92 11  2 0 S13-205             
HST_NSC_013489 266.41901328 -29.00454812 0.64 1.76  -1.13 0.14  -1.30 0.36 2016.4528 0.63 0.51 14  5 0 S13-35              
HST_NSC_016395 266.41314586 -29.00576504 0.63 0.63  -4.06 0.14  -6.89 0.14 2016.4141 1.43 1.22 13  0 0 S13-210             
HST_NSC_007068 266.42004319 -29.01040208 2.33 2.19  -2.21 0.51  -4.91 0.42 2019.4208 0.90 1.02 10  2 0 NAN                 
HST_NSC_013680 266.41913458 -29.00461083 0.22 1.18  -2.34 0.05  -1.87 0.25 2017.0547 1.01 0.83 14  5 0 S13-46              
HST_NSC_001242 266.41511439 -29.01136571 0.45 0.18  -1.16 0.09  -5.92 0.04 2018.4113 1.06 0.87 13  5 0 S13-218             
HST_NSC_013553 266.41390717 -29.00498142 0.10 0.08  -6.70 0.02  -7.61 0.02 2018.1358 0.59 1.44 14  0 0 S13-216             
HST_NSC_006627 266.42057581 -29.00590513 0.10 0.08  -5.01 0.03  -7.79 0.02 2018.4936 0.66 1.66 14  0 0 S13-2               
HST_NSC_006500 266.42107152 -29.00868406 0.11 0.39  -2.43 0.03 -10.91 0.08 2018.6020 0.75 0.93 13  2 0 S13-9               
HST_NSC_017146 266.41259610 -29.00888863 2.00 0.62  -0.77 0.53   0.49 0.18 2019.7896 1.03 1.11  8  2 0 NAN                 
HST_NSC_006610 266.42106045 -29.00695740 0.61 0.73  -7.27 0.14  -0.35 0.17 2018.7829 0.89 0.98 14  2 0 S13-225             
HST_NSC_013495 266.41940775 -29.00476381 8.09 1.86  -5.18 1.60  -1.48 0.44 2017.6484 0.89 0.49 14  5 0 S13-49              
HST_NSC_006497 266.42104991 -29.00877730 0.15 0.48  -6.82 0.03  -8.02 0.10 2018.0557 0.33 0.91 12  2 0 S13-18              
HST_NSC_013559 266.41449612 -29.00458981 0.17 0.16  -1.03 0.06  -5.78 0.06 2019.4230 0.90 1.79 12  0 0 S13-226             
HST_NSC_013657 266.41970803 -29.00497259 0.47 0.66  -6.73 0.11 -10.42 0.15 2018.5161 1.12 0.89 13  2 0 S13-68              
HST_NSC_013628 266.41371366 -29.00512794 0.63 0.79  -4.33 0.13   0.55 0.16 2019.6760 1.15 1.15 13  2 0 S13-215             
HST_NSC_016940 266.41309548 -29.00988397 0.49 0.48  -1.01 0.09  -2.51 0.09 2018.4867 1.93 2.41  6  0 0 S13-228             
HST_NSC_001255 266.41464789 -29.01117881 0.61 0.61  -5.93 0.13  -8.30 0.13 2017.3847 0.25 1.22 11  0 0 S13-219             
HST_NSC_007148 266.42119249 -29.00783911 0.27 0.77  -1.68 0.07 -10.01 0.17 2018.7836 0.86 0.86 12  2 0 S13-53              
HST_NSC_007345 266.42116968 -29.00739493 1.09 0.52   0.28 0.22  -7.10 0.11 2017.1537 0.77 0.96 14  2 0 NAN                 
HST_NSC_016491 266.41480500 -29.00442038 0.23 0.75  -3.78 0.05  -3.67 0.14 2017.1080 0.66 0.97 10  5 0 NAN                 
HST_NSC_001215 266.41712463 -29.01167426 0.77 9.02  -5.40 0.17  -6.08 1.15 2017.8772 1.02 1.08 14  2 0 S13-230             
HST_NSC_002066 266.41500410 -29.01134780 1.28 3.34  -4.73 0.28  -8.37 0.66 2018.4400 0.56 1.09 12  5 0 NAN                 
HST_NSC_016385 266.41356535 -29.00524441 0.09 0.08  -2.68 0.02  -7.69 0.02 2017.8057 0.57 0.80 14  0 0 S13-236             
HST_NSC_051459 266.42007276 -29.00527517 0.73 0.72   0.57 0.42  -7.86 0.41 2021.1088 1.56 0.69  9  0 0 S13-33              
HST_NSC_001260 266.41477768 -29.01125892 0.27 0.26  -0.32 0.08  -8.19 0.08 2019.5554 0.14 2.05 14  0 0 S13-233             
HST_NSC_002000 266.41753916 -29.01163779 0.22 0.21  -0.74 0.06  -4.25 0.06 2019.4466 0.39 2.90 12  0 0 NAN                 
HST_NSC_050275 266.42038358 -29.00561209 0.36 0.99  -4.96 0.22  -0.27 0.64 2021.5310 0.62 0.86  7  2 0 S13-23              
HST_NSC_001386 266.41783935 -29.01158329 0.17 1.72   1.37 0.04  -7.93 0.29 2018.1506 0.79 1.11 14  2 0 S13-229             
HST_NSC_016934 266.41322120 -29.01008270 0.92 0.91  -7.64 0.28  -4.31 0.27 2019.7393 1.65 1.75 13  0 0 NAN                 
HST_NSC_016801 266.41295247 -29.00597149 5.93 9.03  -0.60 1.03  -4.81 1.41 2017.5897 1.08 0.89 13  2 0 S13-242             
HST_NSC_013618 266.41430347 -29.00467022 1.30 0.33  -0.90 0.27  -0.77 0.12 2020.4291 0.84 1.97 14  2 0 S13-231             
HST_NSC_022759 266.41811631 -29.01151861 0.73 6.77  -0.37 0.17  -6.99 0.93 2014.1564 1.00 1.78  7  2 0 S13-235             
HST_NSC_006747 266.41978400 -29.00499642 0.32 0.73  -3.85 0.07  -7.23 0.15 2017.3410 0.54 0.76 12  2 0 S13-56              
HST_NSC_016487 266.41470359 -29.00445015 0.23 0.22  -2.72 0.05  -3.42 0.05 2017.4956 1.48 1.91 13  0 0 NAN                 
HST_NSC_006636 266.42121634 -29.00774419 0.41 0.99  -2.10 0.09  -1.17 0.21 2017.3002 1.21 0.59 11  5 0 NAN                 
HST_NSC_013792 266.41964108 -29.00488680 0.11 0.09  -2.07 0.03  -5.87 0.02 2018.3721 0.62 2.29 14  0 0 S13-5               
HST_NSC_006654 266.42115482 -29.00720485 0.26 0.62  -1.38 0.08  -5.43 0.14 2019.9822 0.96 0.89 14  2 0 S13-34              
HST_NSC_016199 266.41460453 -29.00449279 0.39 0.39  -4.04 0.10  -5.35 0.10 2014.9674 2.49 1.41  6  0 0 NAN                 
HST_NSC_001159 266.41824859 -29.01148860 0.95 0.95  -4.84 0.22 -10.27 0.22 2016.0485 1.95 2.68  8  0 0 NAN                 
HST_NSC_006607 266.42114254 -29.00712773 0.24 0.38   0.05 0.08 -12.19 0.10 2019.9147 0.52 0.93 14  2 0 S13-40              
HST_NSC_001388 266.41746544 -29.01166141 0.17 0.08  -1.50 0.04  -5.36 0.02 2018.2098 0.76 0.72 14  2 0 S13-238             
HST_NSC_041606 266.41862017 -29.01136678 2.31 2.31   2.12 0.60  -4.04 0.60 2019.2954 0.18 0.91 10  0 0 NAN                 
HST_NSC_044602 266.41424515 -29.00469565 1.12 0.56  -4.96 0.67  -6.77 0.34 2020.9678 0.69 0.82  7  3 0 S13-240             
HST_NSC_001269 266.41535618 -29.01149210 0.36 0.36  -4.77 0.07  -5.92 0.07 2017.0442 0.56 2.19 14  0 0 S13-239             
HST_NSC_006632 266.42122632 -29.00791416 0.20 0.43  -1.80 0.04  -4.94 0.09 2017.4878 0.89 0.77 12  2 0 S13-24              
HST_NSC_001309 266.41372105 -29.01060774 0.31 0.57  -1.70 0.07  -7.26 0.12 2015.9760 0.76 1.04 13  2 0 S13-241             
HST_NSC_001312 266.41428462 -29.01102522 0.37 0.71  -2.43 0.08  -9.70 0.15 2018.6590 0.95 0.89 14  2 0 S13-237             
HST_NSC_001258 266.41484883 -29.01132135 1.45 1.46  -2.33 0.34  -6.62 0.34 2018.1664 0.71 0.50 14  0 0 S13-252             
HST_NSC_041659 266.41683580 -29.01172173 1.19 1.18  -4.21 0.33  -7.40 0.33 2019.7055 0.56 0.89 12  0 0 NAN                 
HST_NSC_017003 266.41342614 -29.01035522 0.19 0.33  -3.24 0.04  -9.11 0.07 2018.3147 0.72 0.94 12  5 0 S13-244             
HST_NSC_001642 266.41365318 -29.01057170 0.91 0.92  -0.14 0.14  -7.76 0.20 2018.1024 1.01 1.54  8  1 0 S13-247             
HST_NSC_017131 266.41290648 -29.00970324 0.34 0.31  -2.35 0.10  -6.79 0.10 2020.9258 3.36 2.43 10  0 0 S13-246             
HST_NSC_007507 266.42122090 -29.00821942 1.59 2.12  -0.72 0.30  -6.36 0.41 2018.7984 1.18 0.92 13  5 0 NAN                 
HST_NSC_006520 266.42123655 -29.00804325 0.10 0.19  -3.90 0.02 -13.31 0.04 2018.1046 0.34 0.97 14  2 0 S13-1               
HST_NSC_007395 266.42104415 -29.00899265 0.28 0.70  -2.83 0.08  -4.95 0.18 2020.0548 0.35 0.93 11  2 0 S13-16              
HST_NSC_016961 266.41285441 -29.00606831 2.10 0.65  -7.56 0.36  -5.65 0.17 2020.1040 0.92 0.74 12  5 0 S13-245             
HST_NSC_036356 266.41999717 -29.01054528 0.85 0.85   0.03 0.26  -6.10 0.26 2019.1127 2.12 1.65  6  0 0 NAN                 
HST_NSC_002174 266.41446233 -29.01113890 1.35 1.95  -4.00 0.28  -5.48 0.40 2015.9486 0.89 0.92 13  2 0 S13-251             
HST_NSC_017127 266.41335967 -29.01029965 0.88 4.02  -3.53 0.18 -10.29 0.76 2018.2542 0.78 1.06 12  5 0 S13-248             
HST_NSC_026581 266.42010387 -29.01045065 0.70 0.39  -1.38 0.15  -9.81 0.09 2017.0187 0.91 1.06 13  2 0 NAN                 
HST_NSC_001167 266.41891586 -29.01126641 0.37 0.37  -5.43 0.09  -8.81 0.09 2018.5423 1.82 0.53 14  0 0 NAN                 
HST_NSC_007103 266.42047172 -29.00562949 0.64 0.27  -5.88 0.13  -8.93 0.05 2016.6284 0.73 1.08 13  2 0 S14-34              
HST_NSC_022742 266.42122883 -29.00831596 1.92 9.35  -5.87 0.39  -9.05 1.71 2015.2329 0.83 1.30 14  5 0 NAN                 
HST_NSC_022719 266.41950054 -29.01094232 3.09 6.20  -6.52 0.61  -5.21 1.24 2015.3126 0.42 0.61 13  2 0 NAN                 
HST_NSC_001165 266.41849407 -29.01144989 0.27 0.27  -1.53 0.07  -7.22 0.07 2018.9678 0.91 1.55 14  0 0 S14-62              
HST_NSC_001247 266.41546674 -29.01155644 1.63 2.22  -3.15 0.30  -9.22 0.41 2016.2562 1.00 0.73 12  5 0 S13-254             
HST_NSC_030086 266.41943340 -29.01098737 2.37 0.96   0.11 0.47  -4.73 0.23 2013.4706 0.97 1.07  9  2 0 S14-65              
HST_NSC_001437 266.41701086 -29.01173779 0.14 0.13  -2.18 0.03  -3.44 0.03 2018.4590 1.51 1.72 14  0 0 S14-72              
HST_NSC_002188 266.41602423 -29.01168062 3.93 5.68  -4.95 0.86  -8.29 1.25 2017.8239 1.03 1.00  7  2 0 NAN                 
HST_NSC_001605 266.41594678 -29.01167233 0.61 1.17  -3.25 0.13  -3.77 0.23 2020.2363 0.86 0.92 11  2 0 S14-73              
HST_NSC_007053 266.42105183 -29.00903727 1.34 1.34  -2.04 0.26  -3.37 0.26 2017.8216 0.87 2.59  5  0 0 S14-68              
HST_NSC_001643 266.41409313 -29.01093743 3.08 0.61  -3.63 0.47  -2.18 0.12 2017.2725 0.42 0.68 14  2 0 S14-75              
HST_NSC_035487 266.42097703 -29.00922335 2.47 2.47  -1.01 1.16  -9.35 1.16 2020.6287 0.58 0.17  6  0 0 NAN                 
HST_NSC_006739 266.42082146 -29.00614628 0.73 0.72  -2.66 0.16  -1.75 0.16 2019.2549 2.13 1.45 11  0 0 S14-21              
HST_NSC_026561 266.42044719 -29.01009715 0.75 3.79  -2.66 0.17  -6.58 0.74 2018.6524 0.83 0.97 14  5 0 S14-70              
HST_NSC_051664 266.41623954 -29.01171903 2.44 2.43  -3.82 1.67  -3.64 1.66 2020.9411 0.18 0.90  7  0 0 NAN                 
HST_NSC_001961 266.41797472 -29.01160872 4.47 3.35  -4.73 0.98  -7.54 0.74 2017.0170 0.83 0.78  7  2 0 NAN                 
HST_NSC_002030 266.41502493 -29.01142824 0.31 0.50  -1.33 0.09  -8.96 0.12 2019.1151 0.91 0.56 13  2 0 S14-71              
HST_NSC_007218 266.42116051 -29.00871593 0.52 0.96  -4.86 0.12  -2.74 0.21 2019.2427 0.92 0.84 13  2 0 NAN                 
HST_NSC_015456 266.41276460 -29.00617326 4.48 0.88  -0.43 0.70  -9.93 0.18 2015.2734 1.71 1.09 12  2 0 NAN                 
HST_NSC_013732 266.41454502 -29.00446708 7.00 8.71  -0.36 1.35  -5.67 1.68 2015.6435 0.83 0.80 13  5 0 NAN                 
HST_NSC_013506 266.41365778 -29.00506370 0.20 0.26  -5.79 0.05  -6.95 0.06 2018.0470 0.69 0.81 14  2 0 S14-78              
HST_NSC_007228 266.42070634 -29.00593247 1.27 1.26  -2.97 0.34  -7.90 0.34 2020.0140 2.62 0.79  9  0 0 NAN                 
HST_NSC_001539 266.41919327 -29.01115629 1.12 1.07  -5.06 0.28  -5.95 0.28 2020.3641 1.25 1.38 13  2 0 NAN                 
HST_NSC_013600 266.41399819 -29.00479243 0.52 0.52  -2.54 0.12  -4.42 0.12 2017.9882 0.52 0.92 14  0 0 S14-80              
HST_NSC_029323 266.41967118 -29.01085151 0.22 0.27  -1.59 0.05  -6.34 0.06 2018.7940 0.66 0.72 13  2 0 S14-76              
HST_NSC_016666 266.41413210 -29.00469905 4.91 1.19  -5.28 0.97  -7.81 0.25 2017.4056 1.09 0.81 14  2 0 S14-79              
HST_NSC_016811 266.41299761 -29.00577279 1.57 0.85  -3.73 0.35  -7.26 0.22 2019.3524 1.15 1.15 14  2 0 NAN                 
HST_NSC_001557 266.41757756 -29.01170616 0.24 0.23  -6.56 0.05  -6.06 0.05 2018.7119 1.28 0.78 14  1 0 S14-86              
HST_NSC_006674 266.42119706 -29.00863657 0.38 1.53  -5.25 0.09  -6.35 0.30 2019.4551 1.32 0.95 14  5 0 S14-13              
HST_NSC_001429 266.41672093 -29.01176691 0.34 0.40  -5.36 0.07  -1.38 0.10 2019.3218 0.53 1.03 14  2 0 S14-99              
HST_NSC_016228 266.41907619 -29.00445611 0.40 0.64  -1.43 0.08  -6.51 0.13 2017.5174 0.88 0.87 12  2 0 S14-50              
HST_NSC_017135 266.41270114 -29.00942890 0.23 0.75   1.46 0.05  -7.35 0.15 2017.8474 0.96 0.84 12  2 0 NAN                 
HST_NSC_026571 266.41993128 -29.01066167 2.09 0.41  -2.69 0.31  -7.00 0.09 2017.5196 1.27 0.79 14  2 0 S14-88              
HST_NSC_022686 266.42099990 -29.00644284 0.30 0.28  -1.63 0.07  -6.28 0.07 2019.0791 1.90 2.46 11  0 0 S14-14              
HST_NSC_006595 266.42041234 -29.00549969 0.16 0.15  -1.82 0.04  -7.11 0.04 2018.1988 0.54 1.91 13  0 0 S14-18              
HST_NSC_017021 266.41283545 -29.00600229 0.40 0.40  -9.44 0.08  -5.73 0.08 2017.2116 1.86 1.41 14  0 0 S14-82              
HST_NSC_007064 266.42122340 -29.00855908 0.55 0.60  -2.32 0.13  -7.91 0.14 2019.0467 0.81 0.87 13  2 0 NAN                 
HST_NSC_007350 266.42125501 -29.00724827 1.63 2.96   1.12 0.39  -7.71 0.70 2012.5229 0.99 0.95  5  5 0 NAN                 
HST_NSC_001324 266.41741034 -29.01173738 0.24 0.29  -2.90 0.05  -8.96 0.07 2017.9386 0.59 0.82 12  2 0 S14-87              
HST_NSC_007438 266.42090383 -29.00945996 0.97 3.56  -1.94 0.19  -3.79 0.67 2017.9946 0.81 0.91 13  5 0 S14-95              
HST_NSC_006745 266.42065967 -29.00581915 0.22 0.34  -0.42 0.05  -2.72 0.08 2018.9954 1.04 1.01 14  2 0 S14-9               
HST_NSC_016631 266.41431182 -29.00456951 0.25 2.00  -3.61 0.05  -6.69 0.38 2018.1518 0.34 0.87 13  5 0 S14-96              
HST_NSC_022875 266.41923530 -29.00453037 3.70 7.34  -3.75 0.79  -3.32 1.40 2017.7285 0.40 0.60 14  2 0 S14-52              
HST_NSC_007165 266.42107459 -29.00659571 1.49 1.45   2.15 0.35  -3.06 0.33 2017.5032 1.06 1.06 10  2 0 S14-41              
HST_NSC_016943 266.41264049 -29.00933637 0.19 0.46  -6.31 0.05  -7.01 0.10 2018.6322 1.21 0.98 13  2 0 NAN                 
HST_NSC_051605 266.41915904 -29.01120172 0.45 0.44  -3.56 0.29  -7.12 0.28 2020.9148 1.83 3.14  8  0 0 NAN                 
HST_NSC_013727 266.41439575 -29.00451569 0.13 0.11  -2.06 0.03  -2.60 0.03 2018.7475 0.97 1.48 14  0 0 NAN                 
HST_NSC_016931 266.41311856 -29.01010196 0.74 0.74  -2.03 0.20  -9.63 0.20 2017.1654 0.47 4.57  5  0 0 NAN                 
HST_NSC_051598 266.41359697 -29.01061638 0.84 1.19  -8.39 0.48  -6.34 0.67 2021.0369 1.03 0.95  9  5 0 S14-84              
HST_NSC_013636 266.41375986 -29.00493794 1.48 2.47  -2.87 0.37  -4.83 0.57 2018.7163 0.83 0.75 14  2 0 NAN                 
HST_NSC_015439 266.41260449 -29.00641310 2.39 2.39   1.02 0.79  -6.88 0.79 2020.6102 3.08 1.58  6  0 0 NAN                 
HST_NSC_017033 266.41307623 -29.00562900 1.35 2.35  -0.34 0.35  -2.41 0.52 2019.7674 0.24 0.78 13  2 0 S14-93              
HST_NSC_016437 266.41336069 -29.00529787 0.79 0.49  -1.09 0.15  -4.32 0.10 2018.2441 0.71 1.03 14  5 0 S14-106             
HST_NSC_007433 266.42086056 -29.00956734 0.36 0.35  -2.35 0.08  -6.84 0.08 2019.0215 1.24 2.42 14  0 0 S14-43              
HST_NSC_030004 266.41976594 -29.01081779 1.12 0.24  -0.41 0.20  -9.54 0.05 2016.7230 0.73 0.96 14  2 0 S14-98              
HST_NSC_044465 266.41462329 -29.01130305 0.59 0.58  -3.07 0.33  -2.26 0.32 2021.0203 1.16 1.21  8  0 0 S14-115             
HST_NSC_001191 266.41632631 -29.01177082 0.20 0.20  -3.76 0.05  -3.51 0.05 2018.6562 0.68 1.83 13  0 0 S14-111             
HST_NSC_006645 266.42130623 -29.00752184 0.32 0.91  -0.52 0.09  -5.08 0.22 2019.7102 0.60 0.89 13  2 0 NAN                 
HST_NSC_029997 266.41959220 -29.01095045 1.22 1.23  -2.83 0.34  -6.33 0.34 2016.3944 1.53 2.23  7  0 0 S14-110             
HST_NSC_001336 266.41774466 -29.01171361 1.83 2.39   0.62 0.38  -2.80 0.47 2020.5623 1.13 1.35 13  2 0 NAN                 
HST_NSC_001315 266.41467971 -29.01133729 3.97 2.35  -1.24 0.74  -9.23 0.47 2020.5829 1.12 1.02 13  5 0 S14-108             
HST_NSC_001620 266.41514001 -29.01152244 1.51 1.51  -3.04 0.43  -6.40 0.43 2019.3440 0.43 0.94 13  0 0 NAN                 
HST_NSC_006624 266.42097492 -29.00630230 0.11 0.09  -4.23 0.03  -6.51 0.02 2018.4157 1.78 2.46 14  0 2 IRS17               
HST_NSC_013652 266.41417826 -29.00462122 0.62 0.59  -2.67 0.21  -2.74 0.21 2020.9635 0.65 0.52 14  0 0 S14-100             
HST_NSC_007531 266.42133253 -29.00783712 1.46 1.46  -5.12 0.34  -5.37 0.34 2018.0767 1.09 0.67 14  0 0 NAN                 
HST_NSC_001570 266.41820833 -29.01160947 0.33 1.12  -7.90 0.07  -7.11 0.21 2019.1569 0.93 0.83 12  2 0 S14-114             
HST_NSC_001506 266.41885492 -29.01137453 0.09 0.08  -2.21 0.02  -3.79 0.02 2018.2042 0.53 0.79 14  0 0 S14-117             
HST_NSC_007357 266.42124549 -29.00705452 0.62 2.11  -0.76 0.17  -2.19 0.51 2019.4066 1.06 1.16 11  5 0 S14-55              
HST_NSC_026511 266.42059069 -29.01002314 1.31 0.58  -3.63 0.27  -6.20 0.14 2018.6251 0.88 0.79 14  2 0 S14-8               
HST_NSC_007077 266.42073012 -29.00585812 1.06 0.91   3.31 0.25 -10.05 0.21 2018.2446 0.58 0.67 13  3 0 S14-112             
HST_NSC_007191 266.42080281 -29.00598091 8.94 8.21  -1.91 1.50  -4.62 1.54 2021.2904 0.37 1.21  8  5 0 NAN                 
HST_NSC_012980 266.41935583 -29.00456058 0.14 1.46  -4.31 0.03  -8.22 0.28 2016.9672 0.60 1.03 14  5 0 S14-19              
HST_NSC_001203 266.41688342 -29.01180931 0.29 0.29   1.64 0.07  -8.05 0.07 2017.3834 1.59 1.26 12  0 0 S14-119             
HST_NSC_016908 266.41328292 -29.01034931 3.99 3.40  -7.24 0.82  -7.12 0.71 2019.1836 0.85 0.65 13  5 0 NAN                 
HST_NSC_007311 266.42064767 -29.00572576 0.86 1.01  -5.70 0.22  -5.39 0.26 2019.7556 0.86 0.89 13  2 0 S14-118             
HST_NSC_016907 266.41335158 -29.01042617 0.45 2.08  -2.35 0.10  -6.63 0.41 2018.6012 1.09 0.60  8  5 0 NAN                 
HST_NSC_002035 266.41557930 -29.01167058 0.82 1.15  -4.77 0.18  -6.17 0.25 2018.4512 0.79 0.73 14  2 0 S14-121             
HST_NSC_001590 266.41541789 -29.01162889 0.94 0.93  -0.76 0.22  -1.52 0.22 2017.8429 0.69 1.13 13  0 0 NAN                 
HST_NSC_001648 266.41477104 -29.01139924 0.15 0.14  -2.50 0.03  -2.75 0.03 2017.8852 0.78 2.24 14  0 0 S14-130             
HST_NSC_001161 266.41842753 -29.01156049 1.48 0.75  -2.19 0.29  -3.86 0.18 2019.8870 1.17 1.15 13  2 0 NAN                 
HST_NSC_007527 266.42135322 -29.00796082 1.34 1.65  -7.22 0.26  -3.14 0.31 2019.0901 0.99 0.88 13  5 0 S14-51              
HST_NSC_042496 266.41284103 -29.00588741 0.96 2.41  -0.22 0.23  -5.04 0.58 2017.9713 1.00 0.89  7  5 0 NAN                 
HST_NSC_001279 266.41594216 -29.01175756 0.26 1.95  -3.70 0.06  -8.27 0.33 2018.3836 0.91 1.07 12  2 0 S14-128             
HST_NSC_017043 266.41322514 -29.00537268 0.35 0.59   0.40 0.07  -6.24 0.12 2017.9221 0.74 0.75 12  2 0 S14-145             
HST_NSC_029975 266.41944479 -29.01109767 0.43 1.31  -2.95 0.12  -6.77 0.29 2019.1203 0.86 0.88 14  2 0 S14-132             
HST_NSC_016696 266.41349510 -29.00509345 4.18 4.96   0.08 0.86  -3.69 1.01 2018.0535 0.89 0.83 13  2 0 NAN                 
HST_NSC_001445 266.41726678 -29.01181410 0.09 0.08  -0.83 0.02  -3.27 0.02 2018.0811 1.52 0.78 14  0 0 S14-144             
HST_NSC_017125 266.41293182 -29.00995639 0.20 0.34  -2.68 0.05  -2.74 0.08 2016.6950 1.06 0.77 12  2 0 S14-143             
HST_NSC_051537 266.42027350 -29.00524847 1.94 1.94  -5.34 1.08 -10.99 1.08 2020.9001 0.64 0.40  9  0 0 S14-10              
HST_NSC_030091 266.41956731 -29.01102530 2.87 3.15  -2.41 0.55  -0.35 0.36 2018.1625 0.90 1.20  8  1 0 S14-150             
HST_NSC_026498 266.42038354 -29.01032872 0.09 0.08  -6.14 0.02  -9.70 0.02 2018.1254 1.50 1.20 14  0 0 NAN                 
HST_NSC_016617 266.41916865 -29.00442107 0.15 0.31  -0.77 0.04  -3.07 0.07 2018.0999 0.81 0.63 13  2 0 S14-11              
HST_NSC_007190 266.42115339 -29.00661021 1.82 1.08  -6.11 0.41  -9.37 0.25 2018.0691 0.85 0.70  8  2 0 3star1721           
HST_NSC_007245 266.42126094 -29.00874378 0.25 0.25  -3.01 0.06  -9.77 0.05 2017.2248 1.86 1.25 14  0 0 NAN                 
HST_NSC_037748 266.42094010 -29.00614631 2.49 2.48  -3.74 1.61  -9.91 1.61 2021.6028 1.62 2.34  7  0 0 S14-44              
HST_NSC_001644 266.41442924 -29.01125589 0.45 1.05  -6.99 0.09 -11.28 0.22 2016.4677 0.69 0.76 13  2 0 S14-129             
HST_NSC_016788 266.41267716 -29.00611608 0.52 5.81  -8.52 0.12  -8.93 0.98 2019.1286 0.60 1.57 11  2 0 S14-136             
HST_NSC_016929 266.41286255 -29.00987358 0.62 0.62  -3.48 0.17  -3.72 0.17 2016.6394 1.80 1.49  8  0 0 S14-149             
HST_NSC_017165 266.41312576 -29.00545251 1.96 1.96  -4.96 0.49  -6.61 0.49 2018.0744 0.67 1.91 13  0 0 NAN                 
HST_NSC_001554 266.41866822 -29.01150645 0.89 0.40  -4.03 0.18  -9.90 0.09 2017.8377 0.60 0.98 14  2 0 S14-141             
HST_NSC_030083 266.41939631 -29.01115293 0.31 0.30  -4.51 0.08  -7.73 0.08 2019.5873 1.68 1.39 13  0 0 S14-151             
HST_NSC_001246 266.41563116 -29.01172329 1.61 1.60  -1.78 0.54  -3.38 0.54 2019.9376 1.13 0.71 12  0 0 S14-156             
HST_NSC_006684 266.42134367 -29.00841748 1.26 1.37  -1.06 0.27  -4.72 0.37 2019.9009 1.04 0.96 12  2 0 S14-20              
HST_NSC_002006 266.41829461 -29.01163794 1.45 1.45  -3.06 0.33  -5.05 0.33 2018.0640 0.78 1.43 13  0 0 S14-146             
HST_NSC_006738 266.42113898 -29.00652641 1.28 4.17  -2.76 0.34   0.13 0.93 2018.9509 0.42 0.64 12  5 0 1star1478           
HST_NSC_029410 266.42085568 -29.00973838 2.45 6.44   2.26 0.53  -4.99 1.32 2017.1531 0.98 0.63 13  5 0 S14-147             
HST_NSC_016379 266.41437133 -29.00443074 2.46 2.45  -0.30 0.47  -4.72 0.47 2017.3868 0.10 0.10  5  0 0 NAN                 
HST_NSC_041697 266.42138422 -29.00820783 0.40 0.40  -6.13 0.17  -7.38 0.17 2020.3666 0.85 2.46 11  0 0 NAN                 
HST_NSC_001636 266.41342329 -29.01056759 0.10 0.10  -3.96 0.02  -3.32 0.02 2017.5797 0.86 2.55 12  0 0 S14-157             
HST_NSC_030001 266.41977710 -29.01091396 0.20 0.32  -2.72 0.04  -2.96 0.07 2017.2509 0.62 0.99 13  2 0 S14-160             
HST_NSC_013626 266.41354556 -29.00499734 0.56 0.56  -1.46 0.14  -2.51 0.14 2018.7887 1.63 0.77 14  0 0 S14-161             
HST_NSC_006821 266.41997702 -29.00491764 0.72 1.39  -1.59 0.15  -3.30 0.28 2016.8960 0.50 0.62 12  5 0 NAN                 
HST_NSC_008234 266.42006281 -29.00499353 0.16 0.29  -1.15 0.04  -2.80 0.07 2018.6099 0.41 0.98 14  2 0 S14-26              
HST_NSC_001313 266.41490481 -29.01151628 0.73 2.88  -1.21 0.15  -2.70 0.49 2019.4724 0.99 0.72 14  2 0 S14-169             
HST_NSC_007541 266.42119026 -29.00909550 0.83 1.09  -3.41 0.17  -5.62 0.22 2015.6109 0.69 0.74 14  2 0 NAN                 
HST_NSC_016318 266.41259673 -29.00618865 0.27 0.35  -3.31 0.06   0.41 0.08 2018.7370 1.08 0.97 13  2 0 S14-163             
HST_NSC_013106 266.41972967 -29.00472156 1.30 1.27  -2.28 0.32  -4.29 0.32 2018.3681 0.96 1.04  5  1 0 NAN                 
HST_NSC_049969 266.41277819 -29.00981993 0.71 1.18  -5.57 0.38  -5.28 0.60 2020.6381 0.85 0.97  7  2 0 S14-158             
HST_NSC_001198 266.41673932 -29.01187699 0.24 0.33  -2.40 0.05  -3.15 0.07 2017.5890 1.02 0.86 14  2 0 S14-170             
HST_NSC_001958 266.41853531 -29.01158667 0.57 4.68   1.15 0.16  -7.20 0.66 2019.5095 0.63 1.12 14  2 0 NAN                 
HST_NSC_001236 266.41465622 -29.01141894 0.35 0.38  -5.41 0.09  -7.10 0.09 2019.1472 0.96 0.88 14  2 0 S14-162             
HST_NSC_013509 266.41363009 -29.00490751 0.53 0.52  -2.56 0.12  -2.46 0.12 2018.1060 1.22 0.65 14  0 0 NAN                 
HST_NSC_026524 266.42091991 -29.00968190 0.10 0.08  -2.76 0.02  -3.83 0.02 2018.3334 0.54 1.79 14  0 0 S14-3               
HST_NSC_007389 266.42114467 -29.00924129 0.23 0.13   0.27 0.05  -7.82 0.03 2018.1721 0.57 0.88 14  2 0 S14-2               
HST_NSC_002001 266.41774430 -29.01180727 1.38 1.38  -1.96 0.43  -5.42 0.43 2019.9190 0.55 1.72 13  0 0 S14-155             
HST_NSC_015429 266.41331880 -29.01049175 7.02 3.65   2.44 1.17  -4.86 0.71 2013.4211 1.14 1.21  5  5 0 NAN                 
HST_NSC_006816 266.42078651 -29.00577946 0.15 0.32  -3.13 0.04  -2.70 0.07 2018.7666 0.46 0.66 12  2 0 S14-30              
HST_NSC_022757 266.42135170 -29.00859749 0.62 0.59  -6.12 0.27  -2.70 0.26 2021.5030 2.52 1.10 12  0 0 S14-60              
HST_NSC_013479 266.41982176 -29.00477394 1.86 1.62  -1.19 0.39  -9.90 0.35 2020.5283 0.91 1.07 12  2 0 S14-177             
HST_NSC_017027 266.41284880 -29.00573676 3.05 3.05  -2.50 0.92  -2.39 0.92 2019.1094 0.70 2.22  7  0 0 NAN                 
HST_NSC_043785 266.41418879 -29.00449776 2.39 2.39  -7.57 0.44  -8.76 0.44 2017.1936 4.05 0.32  5  0 0 NAN                 
HST_NSC_001259 266.41521957 -29.01165172 0.31 1.46  -5.19 0.07  -7.18 0.31 2016.8626 0.93 0.57 12  2 0 S14-175             
HST_NSC_016668 266.41403659 -29.00458813 0.78 1.00  -3.22 0.18  -3.74 0.22 2019.2457 0.93 0.64 14  2 0 NAN                 
HST_NSC_016996 266.41280264 -29.00989385 0.21 0.85  -0.22 0.05  -3.72 0.18 2017.3198 0.49 0.96 14  5 0 S14-183             
HST_NSC_016411 266.41334202 -29.00513805 0.50 0.47  -1.34 0.11  -0.33 0.10 2018.2949 0.85 0.54 14  2 0 S14-181             
HST_NSC_002175 266.41496939 -29.01157515 0.35 0.34  -5.16 0.10  -5.68 0.10 2019.3376 0.80 2.06 12  0 0 NAN                 
HST_NSC_007078 266.42092954 -29.00595839 2.81 2.81  -3.70 0.67   4.36 0.67 2014.4740 0.44 2.33  6  0 0 NAN                 
HST_NSC_001632 266.41360664 -29.01079856 0.58 0.60  -4.27 0.16  -7.45 0.18 2020.8678 0.83 0.94 12  2 0 S14-178             
HST_NSC_007346 266.42144465 -29.00758719 0.62 0.85   1.16 0.12  -3.25 0.16 2019.1342 0.67 1.15 13  5 0 3star1658           
HST_NSC_037694 266.42066385 -29.00557963 1.43 1.43  -1.58 0.96  -4.96 0.95 2021.7582 0.49 0.20  5  0 0 S14-180             
HST_NSC_007298 266.42120792 -29.00916397 0.76 0.75  -1.75 0.17  -2.57 0.17 2017.5958 0.82 1.74  7  0 0 NAN                 
HST_NSC_006606 266.42143980 -29.00743171 0.20 0.19  -3.55 0.04  -5.36 0.04 2017.3011 0.49 1.38 14  0 0 S14-4               
HST_NSC_026590 266.42049107 -29.01033819 1.43 2.58  -4.43 0.32 -10.37 0.56 2019.6245 1.06 1.23 12  2 0 S14-6               
HST_NSC_007339 266.42146378 -29.00770075 1.20 7.60  -1.11 0.26  -2.99 1.37 2018.2109 1.01 0.57 13  2 0 NAN                 
HST_NSC_001635 266.41413147 -29.01118599 1.19 1.19  -2.78 0.36  -4.47 0.36 2020.1661 0.32 0.77 14  0 0 S14-190             
HST_NSC_029516 266.42062311 -29.01018366 0.39 0.38  -2.51 0.10  -3.66 0.10 2018.9687 1.66 1.55 14  0 0 S14-188             
HST_NSC_013110 266.41968117 -29.00463589 3.42 4.80  -1.92 0.83  -6.72 1.04 2021.2116 0.54 0.45  9  2 0 S14-31              
HST_NSC_029104 266.41926418 -29.01131198 0.30 0.29  -3.54 0.07  -6.71 0.07 2018.5517 0.87 1.62 14  0 0 NAN                 
HST_NSC_016918 266.41313591 -29.01037097 1.04 1.04  -3.92 0.28  -5.49 0.28 2019.4838 1.11 0.99 12  0 0 NAN                 
HST_NSC_008347 266.42052452 -29.00537219 0.36 0.74   0.46 0.08  -5.26 0.16 2017.7430 0.82 0.66 14  2 0 S14-187             
HST_NSC_001306 266.41435849 -29.01131762 4.27 2.19  -0.85 0.91  -5.27 0.47 2016.8344 1.02 0.95 13  2 0 S14-189             
HST_NSC_016209 266.41367261 -29.00481198 4.64 4.88   3.55 1.02 -10.02 1.06 2016.1791 0.95 0.82  8  2 0 NAN                 
HST_NSC_001392 266.41782417 -29.01183002 1.41 1.44  -3.58 0.23  -5.42 0.22 2018.7951 0.62 0.47 14  2 0 S14-191             
HST_NSC_006825 266.42038504 -29.00520698 1.31 4.84  -4.65 0.32  -8.11 1.13 2017.3107 1.08 0.90 11  2 0 S14-36              
HST_NSC_007365 266.42137833 -29.00698048 0.22 0.44   1.87 0.05  -5.90 0.09 2018.3028 1.14 1.01 12  2 0 S14-23              
HST_NSC_001348 266.41817417 -29.01175356 1.51 1.73   0.54 0.32  -3.52 0.37 2016.9755 0.96 1.13 13  2 0 NAN                 
HST_NSC_002036 266.41574000 -29.01182854 1.63 1.62  -5.34 0.40  -4.44 0.40 2019.0256 0.74 0.22 13  0 0 S14-194             
HST_NSC_006680 266.42141968 -29.00853547 0.17 0.17  -2.20 0.04   0.90 0.04 2016.0435 1.19 2.56 10  0 0 S14-25              
HST_NSC_001303 266.41334801 -29.01060083 0.49 0.49  -3.41 0.11  -2.81 0.11 2016.8704 1.27 1.08  6  0 0 S14-196             
HST_NSC_008350 266.42005725 -29.00488141 2.65 4.20   0.07 0.42  -5.56 0.63 2012.5774 0.70 0.84  9  2 0 S14-195             
HST_NSC_050090 266.41946245 -29.00447590 2.49 2.48  -3.76 0.79  -6.25 0.79 2021.2852 1.49 0.79  8  0 0 NAN                 
HST_NSC_026496 266.42105768 -29.00957299 0.22 0.23  -1.77 0.05  -3.23 0.05 2018.3378 0.88 0.94 14  2 0 S14-22              
HST_NSC_006824 266.42022380 -29.00502999 0.45 0.45  -3.88 0.13  -2.60 0.13 2018.7960 1.14 0.74 12  0 0 S14-197             
HST_NSC_013770 266.41981778 -29.00469497 0.97 0.93  -4.37 0.21  -7.80 0.21 2018.8691 1.06 1.04 10  1 0 S14-61              
HST_NSC_001598 266.41596321 -29.01188123 0.28 0.38  -1.19 0.06  -4.77 0.08 2017.1822 0.56 0.95 12  2 0 S14-199             
HST_NSC_006597 266.42105350 -29.00609687 0.39 0.37   0.45 0.15  -4.38 0.14 2021.0039 0.67 0.33 14  0 0 S14-24              
HST_NSC_001650 266.41521921 -29.01171798 2.92 0.28  -1.09 0.42  -4.18 0.07 2018.5233 0.41 0.90 11  2 0 S14-201             
HST_NSC_001314 266.41511111 -29.01168607 0.52 0.20  -1.02 0.11  -1.01 0.05 2017.8619 1.09 1.44 14  2 0 NAN                 
HST_NSC_016920 266.41283234 -29.01006740 0.37 2.48  -2.01 0.10  -4.86 0.53 2018.9192 0.51 0.83 12  5 0 S14-204             
HST_NSC_017038 266.41301619 -29.00538560 0.46 1.23  -4.87 0.11  -8.28 0.26 2017.8409 1.03 1.13 14  5 0 NAN                 
HST_NSC_007504 266.42152018 -29.00793374 0.37 0.45  -1.90 0.09  -7.48 0.10 2019.2735 0.76 0.86 14  2 0 NAN                 
HST_NSC_006650 266.42152045 -29.00761166 0.11 0.25  -5.08 0.03 -10.07 0.05 2018.6254 0.43 0.91 12  2 0 S14-12              
HST_NSC_029245 266.41949725 -29.01123878 0.46 0.50  -2.87 0.11  -1.58 0.12 2019.9525 1.16 0.96 12  2 0 S14-212             
HST_NSC_022714 266.41867460 -29.01163890 0.45 0.53  -3.73 0.10  -4.04 0.12 2020.0623 1.11 0.78 13  2 0 NAN                 
HST_NSC_001308 266.41483488 -29.01160080 0.43 0.54  -5.80 0.12  -6.76 0.14 2019.8501 0.82 0.76 13  2 0 NAN                 
HST_NSC_026558 266.42097106 -29.00979327 0.23 0.22   0.29 0.05  -8.35 0.05 2017.6410 0.83 1.10 14  0 0 S14-202             
HST_NSC_001630 266.41374026 -29.01098789 0.09 0.08  -4.20 0.02  -8.77 0.02 2018.1982 2.06 0.62 14  0 0 S14-203             
HST_NSC_006626 266.42128782 -29.00653703 1.19 0.98   0.59 0.27  -4.22 0.26 2019.6054 0.66 0.76 13  2 0 S14-7               
HST_NSC_002004 266.41833456 -29.01175681 2.41 2.40  -1.75 0.65  -3.44 0.65 2020.1131 0.99 1.74  9  0 0 NAN                 
HST_NSC_037671 266.41557579 -29.01184196 0.83 1.17  -6.94 0.67  -3.71 0.90 2020.1140 0.58 0.72  5  2 0 S14-211             
HST_NSC_016341 266.41283700 -29.00558352 0.10 0.08  -0.82 0.02  -2.13 0.02 2018.1151 0.75 1.64 14  0 0 S14-213             
HST_NSC_007015 266.42013481 -29.00488666 1.47 0.65  -2.83 0.31  -7.90 0.14 2016.9933 0.80 0.97 10  2 0 S14-56              
HST_NSC_030079 266.41877066 -29.01161665 5.61 2.44  -3.37 0.96  -3.02 0.53 2016.6498 0.47 1.04 12  2 0 NAN                 
HST_NSC_029511 266.42055941 -29.01037961 0.30 0.49   0.62 0.06  -5.58 0.11 2018.9184 0.82 0.82 13  2 0 S14-210             
HST_NSC_007502 266.42128238 -29.00923297 0.42 0.63  -4.84 0.09  -2.44 0.14 2016.9120 0.85 0.97 14  2 0 NAN                 
HST_NSC_001310 266.41494512 -29.01167111 2.48 0.48  -3.85 0.36  -9.97 0.10 2018.4630 0.80 1.24 14  2 0 NAN                 
HST_NSC_029904 266.41886393 -29.01159980 0.86 0.78  -1.36 0.18  -9.83 0.16 2018.3691 0.66 0.68 14  2 0 S14-217             
HST_NSC_013630 266.41347829 -29.00486027 0.93 0.93  -3.54 0.21  -4.70 0.21 2017.6846 1.27 1.64 14  0 0 S14-218             
HST_NSC_041707 266.42152984 -29.00837818 2.65 2.60  -2.74 0.46  -3.50 0.46 2018.4071 0.95 0.87 10  1 0 NAN                 
HST_NSC_007060 266.42138567 -29.00899675 1.26 1.25  -3.87 0.29  -5.68 0.29 2015.1040 0.29 0.91  9  0 0 NAN                 
HST_NSC_016240 266.41356053 -29.00478752 7.95 3.15  -2.65 1.67 -10.29 0.68 2016.9948 0.87 1.00  8  2 0 NAN                 
HST_NSC_006614 266.42150235 -29.00712199 0.24 0.48  -2.33 0.05  -2.48 0.10 2017.4178 1.07 0.87 12  2 0 S14-42              
HST_NSC_007567 266.42148434 -29.00865094 0.19 0.57  -2.85 0.04  -8.01 0.12 2018.3048 0.78 0.90 14  2 0 S15-42              
HST_NSC_001631 266.41395410 -29.01117755 0.70 3.53  -6.19 0.23   0.48 0.57 2013.2886 0.50 0.69 13  2 0 S15-46              
HST_NSC_008328 266.42103207 -29.00591058 1.27 1.55  -0.82 0.24  -4.41 0.28 2020.6365 0.85 1.08  8  2 0 S15-43              
HST_NSC_007016 266.42043109 -29.00512363 0.47 0.64   2.31 0.12  -4.29 0.21 2020.1033 0.91 0.96 11  2 0 S14-27              
HST_NSC_008238 266.42030375 -29.00498489 0.33 0.33  -4.38 0.07  -4.31 0.07 2017.1044 0.65 1.21 14  0 0 NAN                 
HST_NSC_016986 266.41302366 -29.01041950 0.10 0.20  -1.84 0.03  -2.42 0.05 2018.6439 0.93 0.85 13  2 0 S15-52              
HST_NSC_007340 266.42160152 -29.00780778 0.49 0.43   1.48 0.10  -2.27 0.10 2018.6426 0.96 0.82 14  2 0 NAN                 
HST_NSC_041820 266.41856908 -29.01174669 1.43 1.49  -1.17 0.44  -7.88 0.46 2020.4890 0.91 1.07 12  2 0 NAN                 
HST_NSC_001633 266.41440998 -29.01147870 0.09 0.08  -0.62 0.02 -10.59 0.02 2018.2837 0.40 1.92 14  0 0 S15-48              
HST_NSC_006935 266.42036340 -29.00502860 0.64 0.63  -5.21 0.15  -4.06 0.15 2019.2249 0.49 1.85 13  0 0 NAN                 
HST_NSC_007157 266.42160102 -29.00765677 0.76 0.78  -0.40 0.16  -8.32 0.18 2019.3908 0.58 0.84 13  2 0 NAN                 
HST_NSC_001638 266.41466079 -29.01160280 3.71 1.34  -0.57 0.72  -8.10 0.28 2019.0613 1.15 1.70 10  5 0 NAN                 
HST_NSC_022658 266.42159831 -29.00754498 0.35 0.39  -1.63 0.07  -4.53 0.08 2016.9359 0.70 0.83 13  2 0 S15-6               
HST_NSC_002101 266.41336820 -29.01078551 0.16 0.16  -2.03 0.04  -6.29 0.04 2017.9562 0.66 0.60 13  2 0 S15-55              
HST_NSC_002169 266.41482912 -29.01168027 1.01 1.01  -3.85 0.23  -5.59 0.24 2018.8669 2.23 1.05 13  0 0 NAN                 
HST_NSC_007523 266.42160014 -29.00819201 0.83 1.62  -1.32 0.20  -5.74 0.40 2018.4763 0.93 0.85 11  2 0 3star1679           
HST_NSC_015603 266.41313245 -29.01056583 0.15 0.28  -4.06 0.03  -7.23 0.06 2018.7572 0.66 0.91 14  2 0 S15-53              
HST_NSC_013642 266.41369560 -29.00462613 0.86 0.86   0.57 0.19  -2.77 0.19 2016.0882 1.96 1.04 14  0 0 S15-56              
HST_NSC_007134 266.42149779 -29.00689674 1.53 3.41  -0.30 0.43  -3.04 0.83 2019.2266 0.80 0.66 12  3 0 NAN                 
HST_NSC_017174 266.41307943 -29.00517156 2.27 2.26  -7.24 0.67  -1.55 0.67 2019.8789 1.03 0.92  7  0 0 NAN                 
HST_NSC_013606 266.41379457 -29.00455039 0.11 0.19  -1.76 0.03  -7.83 0.04 2018.0044 0.87 0.80 14  2 0 NAN                 
HST_NSC_049865 266.41971293 -29.00448056 1.23 1.26  -1.20 0.71  -6.09 0.61 2020.1459 0.91 0.31  9  2 0 NAN                 
HST_NSC_008237 266.42085255 -29.00554354 1.16 0.40  -6.38 0.21  -2.98 0.09 2018.8883 0.88 0.81 14  5 0 S15-30              
HST_NSC_006666 266.42143472 -29.00904983 1.19 0.73  -4.74 0.20  -5.25 0.13 2013.5201 0.72 0.90 14  3 0 S15-16              
HST_NSC_006560 266.42139464 -29.00916850 0.17 0.35  -1.25 0.04  -2.88 0.07 2017.6892 0.70 0.82 13  2 0 S15-8               
HST_NSC_006734 266.42155152 -29.00702669 0.57 0.57  -4.95 0.14  -1.25 0.14 2017.9033 0.81 1.12 14  0 0 S15-35              
HST_NSC_000500 266.41328595 -29.01074559 0.57 1.34  -1.75 0.15  -4.47 0.29 2018.4227 1.07 1.02  9  2 0 S15-64              
HST_NSC_029912 266.41910348 -29.01156518 0.40 0.39  -3.43 0.08  -1.90 0.08 2017.9289 0.64 0.68 14  0 0 NAN                 
HST_NSC_015251 266.41303299 -29.01050117 2.74 2.16  -6.21 0.48  -3.92 0.47 2020.3723 1.61 0.80 12  2 0 S15-62              
HST_NSC_029097 266.41924042 -29.01150344 0.78 0.77  -3.85 0.21  -7.31 0.21 2019.3732 1.16 0.88 14  0 0 S15-59              
HST_NSC_029405 266.42092675 -29.01006496 1.06 0.57  -4.35 0.23  -9.13 0.13 2016.1535 0.65 1.09 13  2 0 S15-39              
HST_NSC_051646 266.42140677 -29.00653533 0.86 0.86  -1.36 0.49  -2.33 0.48 2020.9378 2.09 2.12  9  0 0 NAN                 
HST_NSC_017032 266.41282815 -29.00542244 0.77 0.77  -0.31 0.24  -7.11 0.24 2012.5191 0.76 1.61  8  0 0 S15-69              
HST_NSC_023071 266.42062999 -29.01044180 2.70 2.70  -4.57 1.07  -1.19 1.07 2012.6668 1.19 0.13  5  0 0 NAN                 
HST_NSC_001568 266.41825619 -29.01188371 0.69 0.83   3.43 0.14  -6.89 0.18 2015.5679 1.12 1.46 14  2 0 S15-61              
HST_NSC_029228 266.41878550 -29.01171204 2.34 2.05  -1.44 0.37  -4.23 0.38 2018.0456 0.87 1.14 13  1 0 S15-65              
HST_NSC_006642 266.42165276 -29.00796090 0.10 0.19   0.16 0.03  -1.29 0.04 2018.3795 0.51 0.85 14  2 0 S15-1               
HST_NSC_015946 266.41318576 -29.01068113 2.04 1.30  -7.32 0.44  -9.24 0.34 2018.7959 1.00 0.42  9  2 0 S15-66              
HST_NSC_016903 266.41263485 -29.01003493 2.24 1.99  -3.25 0.41  -5.16 0.41 2019.3242 0.34 1.27 12  1 0 NAN                 
HST_NSC_057336 266.41332181 -29.00487453 0.72 0.54  -4.46 0.22  -9.03 0.18 2019.9083 0.78 0.53 11  2 0 S15-73              
HST_NSC_008230 266.42130214 -29.00622034 1.74 1.74  -5.64 0.42  -6.33 0.42 2018.3314 1.59 0.28 14  0 0 NAN                 
HST_NSC_007305 266.42150929 -29.00674199 2.08 1.27  -4.15 0.42  -2.45 0.29 2017.5291 0.91 0.61 11  5 0 NAN                 
HST_NSC_006743 266.42148016 -29.00665449 0.71 0.80  -9.25 0.16  -5.51 0.18 2019.5067 0.88 0.84 14  2 0 3star1757           
HST_NSC_023077 266.42079821 -29.01028339 0.54 0.70  -1.82 0.12  -3.70 0.16 2018.3549 0.45 0.65 14  2 0 S15-19              
HST_NSC_007566 266.42157575 -29.00872638 4.16 0.60  -4.06 0.73  -6.56 0.13 2014.1861 0.84 1.03 14  5 0 S15-37              
HST_NSC_006525 266.42166155 -29.00820230 0.26 0.25  -2.30 0.08  -5.07 0.08 2018.8818 0.70 0.46 11  0 0 S15-21              
HST_NSC_058031 266.41354610 -29.00467467 2.72 1.58  -1.83 0.56  -4.86 0.37 2020.5080 0.60 0.52 13  5 0 S15-76              
HST_NSC_001811 266.41373116 -29.01115581 0.53 3.04  -5.52 0.14  -7.62 0.60 2020.0510 1.21 1.09 10  5 0 S15-72              
HST_NSC_007354 266.42167632 -29.00754669 0.18 0.38   1.05 0.05  -7.75 0.08 2019.0712 0.84 0.87 12  2 0 S15-36              
HST_NSC_000323 266.41364007 -29.01109466 0.50 0.39  -5.29 0.11  -6.76 0.09 2016.8876 0.84 0.58 13  2 0 S15-74              
HST_NSC_029508 266.42053920 -29.01059913 0.28 1.60  -3.23 0.07  -1.59 0.31 2018.9580 1.14 0.98 11  5 0 S15-80              
HST_NSC_006822 266.42115788 -29.00589401 0.41 0.85  -3.89 0.10  -7.24 0.20 2018.0369 0.95 1.04 13  2 0 NAN                 
HST_NSC_015573 266.41266787 -29.01012425 0.22 0.47  -2.59 0.04  -3.47 0.09 2016.9967 0.56 0.65 10  3 0 S15-82              
HST_NSC_029149 266.41865434 -29.01180460 0.17 0.15  -6.54 0.04  -7.82 0.03 2015.3369 2.95 2.81  6  0 0 S15-78              
HST_NSC_007069 266.42168073 -29.00743491 1.21 0.96  -3.21 0.24  -8.36 0.21 2017.9069 0.58 1.27 13  1 0 S15-31              
HST_NSC_002102 266.41406857 -29.01139386 0.48 0.48  -5.05 0.11  -6.52 0.10 2016.9923 1.73 0.94 14  0 0 S15-77              
HST_NSC_015113 266.41311484 -29.01066277 0.68 1.01  -1.96 0.17  -3.58 0.24 2018.4271 0.97 0.61 11  2 0 S15-89              
HST_NSC_058006 266.41336578 -29.00478859 2.00 1.48  -1.90 0.40  -5.37 0.31 2018.2095 1.07 0.79 14  5 0 S15-85              
HST_NSC_000320 266.41336597 -29.01088942 1.26 1.26  -2.59 0.26  -5.00 0.26 2015.2174 0.82 2.19 14  0 0 S15-81              
HST_NSC_044863 266.42019388 -29.01094352 0.66 0.64  -1.26 0.44  -4.60 0.43 2021.8826 0.25 1.00  8  0 0 NAN                 
HST_NSC_006615 266.42165826 -29.00722544 0.15 0.18  -3.57 0.03  -7.44 0.04 2018.3699 0.76 0.78 13  2 0 S15-3               
HST_NSC_001808 266.41326937 -29.01081900 0.19 0.18  -4.18 0.05  -3.36 0.05 2019.5535 1.20 2.43 13  0 0 S15-84              
HST_NSC_015653 266.41275861 -29.01026628 0.86 1.80  -1.94 0.18  -3.05 0.39 2017.4949 0.52 1.03 12  2 0 NAN                 
HST_NSC_016068 266.41301040 -29.01056231 4.38 3.53  -2.58 0.98  -3.68 0.78 2017.5613 0.60 0.54  8  2 0 NAN                 
HST_NSC_029373 266.42136356 -29.00943471 1.51 2.38  -0.41 0.30  -8.14 0.47 2017.5074 1.51 0.70 13  5 0 4star3024           
HST_NSC_007436 266.42170723 -29.00805760 0.24 1.16  -4.97 0.06  -6.46 0.21 2018.4925 0.21 0.93  9  2 0 NAN                 
HST_NSC_029191 266.42004533 -29.01106742 0.55 0.16   1.24 0.12   0.04 0.05 2018.2955 0.59 0.64  5  2 0 NAN                 
HST_NSC_006510 266.42158887 -29.00881040 0.13 0.44  -5.94 0.03  -8.69 0.09 2018.0596 1.04 1.04 11  2 0 S15-11              
HST_NSC_006798 266.42100527 -29.00562293 4.56 9.38  -2.99 0.88  -6.40 1.67 2020.0779 1.06 0.85 12  5 0 NAN                 
HST_NSC_007266 266.42171338 -29.00767659 0.85 0.84  -2.14 0.23  -7.49 0.23 2019.3856 1.31 1.90 11  0 0 NAN                 
HST_NSC_007243 266.42151657 -29.00906278 6.48 3.61  -3.42 1.33  -5.54 0.80 2017.3793 1.45 1.01  9  2 0 NAN                 
HST_NSC_029384 266.42147860 -29.00917464 0.93 0.31  -3.26 0.19  -2.03 0.08 2019.1279 0.78 0.86 14  5 0 NAN                 
HST_NSC_016813 266.41270082 -29.00547471 0.89 0.83   0.15 0.17  -5.81 0.16 2016.0112 0.89 0.58 11  2 0 S15-95              
HST_NSC_007514 266.42166512 -29.00849842 0.24 0.51  -5.27 0.05  -5.46 0.11 2017.6919 0.95 0.74 13  2 0 S15-40              
HST_NSC_008358 266.42052468 -29.00502828 0.11 0.73  -5.16 0.03  -8.69 0.15 2018.5828 0.41 0.88 14  5 0 S15-18              
HST_NSC_008235 266.42122117 -29.00594184 0.24 0.42  -3.79 0.06  -3.80 0.10 2018.3892 1.41 0.61 13  2 0 S15-20              
HST_NSC_002163 266.41462847 -29.01170748 1.97 3.91  -4.52 0.48  -0.95 0.93 2019.1916 0.75 0.60  6  3 0 NAN                 
HST_NSC_007362 266.42168899 -29.00728888 5.07 1.09  -3.95 1.09  -7.61 0.26 2019.2705 0.71 0.88 12  5 0 S15-27              
HST_NSC_029110 266.41961874 -29.01138178 1.47 0.93  -8.14 0.32 -10.57 0.22 2021.0603 1.22 1.55 13  2 0 S15-92              
HST_NSC_026553 266.42104023 -29.01004537 0.50 0.50  -3.78 0.12  -6.15 0.12 2017.4932 1.33 1.67 12  0 0 S15-13              
HST_NSC_008360 266.42024832 -29.00476542 0.96 0.95  -1.64 0.38  -5.21 0.38 2021.7345 1.16 1.93  7  0 0 S15-22              
HST_NSC_008357 266.42035452 -29.00484993 0.42 0.63  -4.04 0.11  -4.50 0.16 2019.8371 0.26 0.97 13  2 0 S15-15              
HST_NSC_043422 266.41967630 -29.01135528 0.27 0.24  -5.40 0.17  -4.45 0.15 2021.5938 0.57 0.32  7  0 0 S15-96              
HST_NSC_008210 266.42082734 -29.00534378 0.22 0.20  -6.75 0.05  -6.70 0.05 2018.6487 2.12 1.40 13  0 0 S15-5               
HST_NSC_029906 266.41899966 -29.01171042 0.82 1.83  -0.23 0.17  -1.94 0.35 2020.0015 0.85 1.14 14  5 0 NAN                 
HST_NSC_015115 266.41283633 -29.01040638 1.90 6.53  -6.18 0.43  -7.43 1.37 2017.2083 0.96 0.93 10  2 0 NAN                 
HST_NSC_006598 266.42158492 -29.00674168 1.27 1.69  -9.06 0.26  -6.79 0.34 2015.6185 1.18 0.86 14  5 0 star1361            
HST_NSC_007140 266.42165550 -29.00866515 0.30 0.30  -4.50 0.07 -10.64 0.06 2016.0241 4.03 3.24 12  0 0 NAN                 
HST_NSC_000310 266.41434090 -29.01159949 1.40 1.40  -1.79 0.42  -9.55 0.42 2019.3642 0.09 0.81  9  0 0 NAN                 
HST_NSC_026470 266.42143017 -29.00939045 0.22 0.32  -0.83 0.05  -0.76 0.08 2018.8349 0.85 0.90 12  2 0 S15-34              
HST_NSC_029899 266.41886455 -29.01178478 0.74 1.07  -4.43 0.16  -7.68 0.21 2020.3776 0.70 1.02 13  2 0 S15-97              
HST_NSC_026563 266.42078334 -29.01043305 0.19 0.18   0.76 0.04  -5.63 0.04 2017.0624 1.56 1.62 14  0 0 S15-98              
HST_NSC_008212 266.42100152 -29.00552623 0.12 1.66  -3.84 0.03  -7.66 0.31 2017.9835 0.49 1.07 14  5 0 S15-38              
HST_NSC_006675 266.42161765 -29.00890382 0.28 0.49  -1.88 0.06  -4.01 0.10 2017.2346 1.08 0.64 12  2 0 NAN                 
HST_NSC_013168 266.41998944 -29.00451274 1.90 0.73  -2.74 0.39  -8.59 0.16 2018.0567 0.78 0.96 13  5 0 NAN                 
HST_NSC_001957 266.41354335 -29.01111500 1.39 2.28  -1.74 0.29  -7.44 0.47 2018.2749 0.23 1.14 11  2 0 S15-101             
HST_NSC_056452 266.41297395 -29.00507804 0.93 1.56  -2.43 0.31  -9.92 0.50 2019.8569 1.22 1.07 12  5 0 S15-105             
HST_NSC_001637 266.41493021 -29.01185831 0.34 3.03  -3.70 0.08  -0.12 0.54 2014.1502 0.61 1.13 14  5 0 NAN                 
HST_NSC_029583 266.42040045 -29.01084335 0.83 0.82  -1.28 0.18 -12.51 0.17 2016.4985 0.72 0.74 13  5 0 S15-100             
HST_NSC_029606 266.42155326 -29.00914124 0.86 3.24  -3.69 0.17  -4.37 0.63 2017.4068 0.86 0.85 13  5 0 NAN                 
HST_NSC_029223 266.41864100 -29.01188925 2.80 0.45  -1.74 0.52  -4.33 0.14 2020.0580 1.15 0.67 12  2 0 S15-104             
HST_NSC_015943 266.41305845 -29.01072466 0.61 0.50  -3.61 0.13  -5.76 0.11 2019.9070 0.86 1.14 11  2 0 S15-107             
HST_NSC_000318 266.41367109 -29.01124043 1.43 1.43  -5.54 0.33  -2.12 0.32 2018.6753 0.87 3.10  6  0 0 S15-108             
HST_NSC_008348 266.42140763 -29.00613703 0.87 0.68  -2.64 0.17  -2.62 0.13 2016.1501 0.56 0.56 14  2 0 S15-32              
HST_NSC_006623 266.42169875 -29.00696320 0.11 0.59  -7.23 0.03  -5.43 0.11 2018.1385 0.74 1.18 14  5 0 S15-2               
HST_NSC_029503 266.42035890 -29.01091798 2.74 2.17   0.10 0.54  -3.63 0.43 2016.9587 0.98 1.06 13  5 0 S15-110             
HST_NSC_022882 266.41283537 -29.01050199 1.19 5.58  -3.81 0.27  -6.51 1.12 2018.1994 0.99 0.79 14  5 0 S15-109             
HST_NSC_056404 266.41308589 -29.00491565 0.83 1.96  -2.02 0.18  -5.96 0.40 2017.9782 0.76 0.82 14  5 0 S15-111             
HST_NSC_026582 266.42061519 -29.01068078 0.41 0.41  -2.52 0.11  -1.01 0.11 2019.2718 1.71 1.15 12  0 0 S15-112             
HST_NSC_006936 266.42045722 -29.00485156 0.64 0.63  -4.78 0.16  -7.28 0.15 2018.8643 1.55 0.68 13  0 0 S15-24              
HST_NSC_007539 266.42169944 -29.00875978 0.59 0.70  -3.42 0.13  -3.53 0.16 2019.2000 1.09 1.09 14  2 0 NAN                 
HST_NSC_006565 266.42157813 -29.00652027 0.99 1.08  -1.76 0.24  -6.20 0.26 2018.7369 0.99 0.98 14  5 0 S15-25              
HST_NSC_043153 266.42116837 -29.00569772 0.59 0.58  -1.42 0.40  -8.51 0.38 2020.4515 3.02 0.48  5  0 0 NAN                 
HST_NSC_006828 266.42136352 -29.00602637 1.65 0.90  -5.05 0.37  -3.57 0.20 2018.3876 0.91 1.04 13  2 0 NAN                 
HST_NSC_007309 266.42162603 -29.00665095 6.03 1.44  -1.91 1.22  -4.53 0.36 2018.0929 1.10 1.23 12  5 0 NAN                 
HST_NSC_022659 266.42179459 -29.00742565 1.34 0.48  -5.20 0.20  -5.41 0.11 2018.8188 1.32 0.85 12  2 0 NAN                 
HST_NSC_007341 266.42181581 -29.00801435 0.59 1.15  -7.34 0.11  -2.69 0.22 2018.5440 0.69 0.76 11  5 0 NAN                 
HST_NSC_057342 266.41334361 -29.00466749 0.29 0.26  -3.03 0.06  -7.28 0.06 2018.0992 0.91 0.95 14  2 0 S15-115             
HST_NSC_029101 266.41894699 -29.01181443 1.00 0.51  -6.74 0.23  -7.02 0.16 2020.2520 0.86 0.82 10  2 0 S15-113             
HST_NSC_007524 266.42179363 -29.00836228 0.18 0.61  -6.65 0.04  -6.38 0.13 2017.5608 0.47 0.79 12  2 0 NAN                 
HST_NSC_022703 266.42175382 -29.00860823 5.78 6.40  -3.24 1.23  -4.81 1.33 2017.6610 1.03 0.97 12  5 0 NAN                 
HST_NSC_036573 266.41453996 -29.01177315 1.05 1.05  -4.95 0.65  -8.33 0.65 2021.7927 3.30 1.76  5  0 0 NAN                 
HST_NSC_001225 266.41468116 -29.01182790 0.17 0.47  -1.64 0.05 -10.23 0.11 2019.0195 0.68 1.04 14  2 0 NAN                 
HST_NSC_007071 266.42179074 -29.00724466 0.60 1.20  -2.63 0.14 -10.16 0.25 2019.4972 0.95 1.00 12  2 0 NAN                 
HST_NSC_002097 266.41423565 -29.01163081 0.55 0.14  -4.34 0.10  -4.91 0.03 2018.0934 0.73 1.06 14  2 0 S15-118             
HST_NSC_001922 266.41366915 -29.01129449 0.48 2.50  -2.74 0.16  -4.49 0.52 2019.7208 1.03 0.93 12  2 0 S15-122             
HST_NSC_029527 266.42140585 -29.00964254 0.97 0.51  -3.31 0.20  -7.84 0.11 2017.2198 0.74 0.96 13  5 0 NAN                 
HST_NSC_006766 266.42054054 -29.00488505 0.23 0.22  -0.99 0.06  -2.81 0.06 2019.1272 1.06 1.20 13  0 0 S15-117             
HST_NSC_006781 266.42090200 -29.00527006 1.46 1.47  -3.69 0.36  -0.32 0.36 2016.8537 1.29 1.52 14  0 0 NAN                 
HST_NSC_057287 266.41347061 -29.00453700 0.59 0.90  -4.21 0.16  -7.06 0.23 2019.4611 0.61 0.89 13  2 0 S15-119             
HST_NSC_029998 266.41999172 -29.01126340 0.52 1.09  -2.66 0.13  -8.50 0.21 2020.1323 0.70 0.73 11  5 0 NAN                 
HST_NSC_007072 266.42179202 -29.00714093 1.47 4.92   0.23 0.42  -5.38 0.93 2019.6575 1.06 0.91 12  5 0 NAN                 
HST_NSC_006662 266.42180714 -29.00846917 0.15 0.47  -1.88 0.04  -4.85 0.10 2018.6402 0.74 0.91 14  2 0 NAN                 
HST_NSC_049990 266.41273248 -29.01046781 0.83 0.97  -6.91 0.45  -8.82 0.48 2021.0342 0.94 0.63 10  5 0 NAN                 
HST_NSC_026499 266.42074016 -29.01061818 1.35 0.66  -5.67 0.26  -5.85 0.17 2020.1658 1.10 1.03 14  2 0 S15-125             
HST_NSC_000159 266.41405018 -29.01155050 1.47 1.48  -1.95 0.41  -2.24 0.41 2019.1242 0.90 1.11 11  0 0 S15-121             
HST_NSC_023094 266.41978112 -29.01141755 0.92 0.51  -1.36 0.24  -2.29 0.12 2018.7946 1.00 0.94 10  2 0 S15-124             
HST_NSC_035136 266.41911386 -29.01177952 1.45 1.99 -10.97 0.86  -9.29 1.13 2021.0544 0.99 1.14  6  2 0 NAN                 
HST_NSC_006768 266.42040948 -29.00474310 0.60 0.60  -7.71 0.16  -5.14 0.16 2018.9498 0.45 2.17 13  0 0 S15-126             
HST_NSC_029248 266.41985586 -29.01137059 0.11 0.24  -4.82 0.03  -6.16 0.05 2018.2757 0.69 1.02 13  2 0 S15-123             
HST_NSC_026639 266.42137181 -29.00974439 0.12 0.20  -6.76 0.03  -6.28 0.05 2018.2678 0.86 0.78 13  2 0 NAN                 
HST_NSC_022649 266.42178458 -29.00706142 0.15 0.49  -0.79 0.03  -3.14 0.11 2018.1181 0.89 0.91 13  2 0 NAN                 
HST_NSC_008211 266.42128331 -29.00577494 0.12 0.23  -4.39 0.03  -6.59 0.05 2017.7749 1.33 0.80 14  2 0 S15-10              
HST_NSC_008354 266.42137999 -29.00592770 0.87 1.56  -3.00 0.18  -3.48 0.31 2016.1225 0.99 0.81 14  5 0 NAN                 
HST_NSC_058052 266.41327352 -29.00465157 1.18 1.50  -6.12 0.26  -8.64 0.31 2017.2233 0.99 0.94 12  2 0 S15-128             
HST_NSC_006770 266.42064098 -29.00493003 0.67 0.37  -4.58 0.14 -10.26 0.08 2017.6641 0.95 0.46 14  2 0 S16-9               
HST_NSC_026574 266.42044416 -29.01094687 0.12 0.20  -3.06 0.03  -6.06 0.04 2018.1992 0.99 0.80 14  2 0 NAN                 
HST_NSC_007101 266.42174648 -29.00889743 1.18 1.17  -1.32 0.28  -5.25 0.28 2019.4280 1.22 2.86 11  0 0 NAN                 
HST_NSC_030009 266.42029668 -29.01108338 0.49 0.63  -1.86 0.15  -2.24 0.18 2020.3164 0.87 0.99 12  2 0 NAN                 
HST_NSC_041103 266.42056485 -29.01085359 0.73 0.29  -3.66 0.20  -6.22 0.09 2020.1779 0.94 0.68 12  2 0 NAN                 
HST_NSC_007265 266.42189783 -29.00802364 1.68 1.68  -2.36 1.09  -3.23 1.10 2021.1422 0.60 1.11  8  0 0 NAN                 
HST_NSC_001803 266.41380858 -29.01145432 0.55 0.98  -7.00 0.15  -9.94 0.20 2019.6947 1.08 0.46 14  2 0 S15-127             
HST_NSC_029354 266.42148554 -29.00961820 0.60 0.53  -5.08 0.12  -4.04 0.10 2015.0872 1.42 0.77 13  2 0 NAN                 
HST_NSC_029090 266.41917375 -29.01179523 0.54 1.57  -6.04 0.13  -3.33 0.30 2019.7166 1.12 1.04 14  5 0 S16-21              
HST_NSC_006578 266.42030711 -29.00459272 1.56 1.47  -9.73 0.34  -4.72 0.31 2016.9402 0.95 0.86 13  2 0 NAN                 
HST_NSC_001751 266.41332948 -29.01111348 0.10 0.69  -4.16 0.03  -8.66 0.15 2018.5636 1.05 0.73 13  5 0 S16-20              
HST_NSC_013074 266.42013429 -29.00444803 0.71 0.71  -5.39 0.16  -1.95 0.16 2015.0580 1.04 0.84 12  0 0 NAN                 
HST_NSC_026490 266.42173713 -29.00900327 0.10 0.08  -1.39 0.02  -5.10 0.02 2018.3666 0.76 2.45 13  0 0 S16-1               
HST_NSC_026536 266.42103330 -29.01035689 0.40 0.39  -5.82 0.10  -7.61 0.10 2013.1039 2.36 0.95 10  0 0 S16-22              
HST_NSC_006689 266.42182040 -29.00872250 0.23 0.38  -0.59 0.07  -3.40 0.11 2019.7130 0.88 1.07 11  2 0 NAN                 
HST_NSC_057799 266.41273361 -29.00513343 0.16 0.15  -5.05 0.03  -7.84 0.03 2017.4090 2.13 1.32 14  0 0 S16-23              
HST_NSC_000311 266.41309923 -29.01092464 0.55 1.16   1.21 0.13  -8.30 0.26 2016.9382 0.70 0.75 11  2 0 S16-25              
HST_NSC_007532 266.42189807 -29.00829903 0.91 0.91  -2.24 0.23  -4.45 0.23 2019.0137 1.72 2.02 14  0 0 NAN                 
HST_NSC_026562 266.42090465 -29.01052797 0.32 0.31  -2.15 0.07  -2.54 0.07 2018.1593 0.55 1.31 14  0 0 S16-27              
HST_NSC_035800 266.42189661 -29.00733804 0.73 1.25  -4.42 0.20  -7.33 0.38 2019.3372 0.81 0.75 10  2 0 NAN                 
HST_NSC_007335 266.42187243 -29.00716721 0.53 0.71  -3.48 0.13  -1.16 0.17 2018.6935 0.90 0.99 13  2 0 NAN                 
HST_NSC_026421 266.42070487 -29.01075319 0.73 0.47   0.44 0.16  -4.99 0.11 2019.0440 0.94 1.01 14  2 0 S16-24              
HST_NSC_008359 266.42130293 -29.00567713 2.30 2.30  -2.89 0.51  -9.24 0.51 2014.3143 0.14 1.27  6  0 0 S16-12              
HST_NSC_006596 266.42177958 -29.00676580 1.03 2.68  -7.10 0.24  -7.63 0.52 2020.5966 1.26 1.17 13  5 0 NAN                 
HST_NSC_036711 266.42138455 -29.00986190 0.49 0.46  -6.49 0.31  -3.84 0.29 2021.4463 0.57 4.03  5  0 0 NAN                 
HST_NSC_051185 266.41363989 -29.01137774 3.49 1.79  -1.97 1.47  -8.69 0.98 2020.4456 0.47 0.64  8  2 0 S16-26              
HST_NSC_029153 266.42082210 -29.01063527 3.21 1.28  -7.42 0.64  -5.66 0.35 2019.7938 0.79 0.64 12  2 0 NAN                 
HST_NSC_000314 266.41357955 -29.01133511 0.92 1.20  -5.65 0.24  -2.29 0.29 2018.3742 1.02 0.72 13  2 0 S16-31              
HST_NSC_006621 266.42190401 -29.00727581 0.14 0.50   1.25 0.04  -3.63 0.11 2018.9750 0.65 0.95 10  2 0 NAN                 
HST_NSC_007308 266.42184656 -29.00696109 0.47 0.76  -2.60 0.11  -4.35 0.18 2018.6052 1.07 1.05 14  2 0 NAN                 
HST_NSC_000157 266.41397080 -29.01159461 0.82 0.82  -3.23 0.20  -3.84 0.20 2018.1626 2.26 1.34 13  0 0 S16-33              
HST_NSC_006829 266.42151696 -29.00603640 0.47 0.47  -2.74 0.13  -3.15 0.13 2018.6401 1.31 1.80 13  0 0 NAN                 
HST_NSC_056444 266.41279051 -29.00502820 0.38 3.46  -3.88 0.09  -9.36 0.66 2017.6265 1.11 0.84 13  5 0 S16-34              
HST_NSC_029419 266.42166372 -29.00932861 0.99 0.99  -1.72 0.28  -5.66 0.28 2020.0191 1.34 1.23 13  0 0 NAN                 
HST_NSC_016140 266.41280199 -29.01068388 1.36 3.42  -6.83 0.34  -2.63 0.74 2018.9617 0.89 1.25 12  2 0 S16-32              
HST_NSC_023093 266.41966591 -29.01160070 0.32 2.91  -2.34 0.08  -4.55 0.54 2018.9342 0.61 1.01 13  5 0 S16-36              
HST_NSC_008352 266.42163992 -29.00625663 0.29 0.38  -5.59 0.07  -5.88 0.09 2019.1444 0.87 0.59 14  3 0 S16-6               
HST_NSC_006746 266.42185568 -29.00686582 1.22 2.25  -7.44 0.28  -7.12 0.55 2017.6325 0.94 0.92  7  2 0 NAN                 
HST_NSC_001749 266.41308530 -29.01097991 0.53 0.61  -5.29 0.12  -7.75 0.14 2016.3123 0.90 1.07 12  2 0 NAN                 
HST_NSC_029195 266.42033054 -29.01115409 0.24 0.24  -4.36 0.05  -3.82 0.05 2017.6701 1.28 1.33 12  0 0 S16-40              
HST_NSC_058083 266.41317040 -29.00462014 1.09 0.56  -2.11 0.22  -4.69 0.12 2018.1734 0.87 1.02 12  2 0 NAN                 
HST_NSC_008232 266.42176750 -29.00655468 0.11 0.28  -4.75 0.03  -8.45 0.06 2018.1974 0.90 1.05 13  2 0 NAN                 
HST_NSC_057880 266.41326634 -29.00453783 2.61 2.60   2.10 0.50  -7.02 0.50 2017.1398 2.86 1.10  8  0 0 NAN                 
HST_NSC_001921 266.41381991 -29.01154884 0.41 0.40  -6.01 0.10  -7.18 0.09 2018.9044 1.06 1.03 14  2 0 S16-39              
HST_NSC_015109 266.41263225 -29.01052531 7.65 7.49  -6.26 1.11 -10.38 1.12 2014.9885 0.72 1.06 12  1 0 S16-37              
HST_NSC_013435 266.42028082 -29.00446474 0.11 0.09  -0.12 0.03  -5.22 0.03 2018.3936 0.59 0.99 14  0 0 S16-2               
HST_NSC_008179 266.42130423 -29.00556779 0.15 0.24  -0.01 0.04  -5.83 0.06 2018.3802 0.64 0.88 12  2 0 S16-4               
HST_NSC_001798 266.41338251 -29.01126590 6.72 4.06  -6.57 1.70  -9.79 1.10 2018.4738 0.86 0.97  8  2 0 S16-43              
HST_NSC_057800 266.41269395 -29.00505646 0.55 0.14  -1.63 0.11 -13.50 0.04 2018.5573 1.14 0.96 13  5 0 S16-49              
HST_NSC_000312 266.41387836 -29.01160598 0.19 0.18  -1.20 0.05  -7.49 0.04 2018.5443 0.50 1.85 14  0 0 S16-47              
HST_NSC_029460 266.42175864 -29.00923745 0.74 0.44  -7.65 0.17  -4.81 0.10 2018.9882 0.85 1.02 13  2 0 NAN                 
HST_NSC_007023 266.42055348 -29.00468152 1.54 0.92  -3.58 0.29  -3.63 0.20 2016.9325 0.63 0.80 14  2 0 S16-45              
HST_NSC_007018 266.42136012 -29.00562295 0.52 0.53  -6.78 0.14  -3.40 0.14 2013.8499 2.81 2.94  8  0 0 S16-17              
HST_NSC_008367 266.42062002 -29.00474031 0.23 0.38  -4.07 0.05  -2.09 0.08 2017.4386 0.89 0.89 14  2 0 S16-10              
HST_NSC_057809 266.41286651 -29.00485202 1.97 0.37  -2.79 0.42  -2.87 0.09 2016.6050 0.58 0.77 13  3 0 S16-48              
HST_NSC_008372 266.42036157 -29.00450423 2.00 3.38  -6.32 0.44 -10.40 0.74 2018.7054 0.76 0.80 14  2 0 NAN                 
HST_NSC_006742 266.42196335 -29.00710723 0.12 0.38  -4.65 0.03 -11.33 0.08 2017.9047 0.26 0.90 11  2 0 NAN                 
HST_NSC_022897 266.42172439 -29.00938516 0.21 0.21   1.24 0.05  -5.71 0.05 2018.8388 0.58 0.54 14  2 0 S16-16              
HST_NSC_000360 266.41317213 -29.01112925 1.99 1.82  -7.14 0.40  -3.76 0.40 2018.8458 0.69 0.83 11  2 0 NAN                 
HST_NSC_007353 266.42199687 -29.00731819 0.33 0.54  -0.17 0.08  -9.51 0.12 2019.3631 1.00 1.22 14  2 0 NAN                 
HST_NSC_000326 266.41371436 -29.01153776 0.56 1.39  -3.27 0.20  -4.93 0.39 2020.6881 0.96 0.94 11  2 0 S16-51              
HST_NSC_001801 266.41433831 -29.01188178 1.95 1.96  -3.37 0.53  -6.08 0.53 2019.6116 0.72 1.16 12  0 0 NAN                 
HST_NSC_001748 266.41343238 -29.01133466 2.91 1.91  -4.08 0.54  -4.90 0.34 2014.2942 0.55 0.96 14  2 0 NAN                 
HST_NSC_008209 266.42152303 -29.00583065 0.23 0.49   2.01 0.05  -7.39 0.09 2016.1363 0.83 0.77 11  2 0 4star2756           
HST_NSC_007020 266.42119549 -29.00533015 1.69 1.68  -3.38 0.38  -4.93 0.38 2017.9758 2.58 1.01 10  0 0 NAN                 
HST_NSC_006762 266.42188779 -29.00669913 1.94 1.36  -1.29 0.34  -3.48 0.26 2017.4406 0.95 0.90 12  5 0 NAN                 
HST_NSC_026587 266.42090486 -29.01070698 1.04 5.05  -2.73 0.23  -2.55 0.98 2018.6598 0.86 0.85 14  5 0 S16-53              
HST_NSC_008362 266.42147673 -29.00575379 0.97 2.08  -4.41 0.20  -7.38 0.44 2019.1007 0.87 1.06 12  5 0 NAN                 
HST_NSC_026466 266.42154638 -29.00981271 0.84 1.19  -0.16 0.18  -5.33 0.25 2016.6841 0.98 1.04 12  2 0 NAN                 
HST_NSC_029249 266.42001512 -29.01147990 3.06 0.93  -4.90 0.58  -5.04 0.21 2019.1832 0.98 1.08 14  5 0 S16-56              
HST_NSC_006777 266.42076921 -29.00481668 0.13 0.65  -5.63 0.03  -4.56 0.12 2018.2802 0.42 1.00 14  5 0 S16-5               
HST_NSC_008369 266.42101289 -29.00507741 0.12 0.28  -1.93 0.03  -4.26 0.06 2018.0908 0.74 0.77 14  2 0 S16-8               
HST_NSC_023081 266.42167093 -29.00960426 6.29 3.10  -6.56 1.67  -5.70 0.82 2016.0917 0.79 0.93  6  2 0 NAN                 
HST_NSC_000152 266.41349602 -29.01142396 0.87 0.87  -5.78 0.20  -7.56 0.20 2017.7863 3.12 1.34 12  0 0 NAN                 
HST_NSC_006735 266.42205993 -29.00747738 1.67 1.06  -6.29 0.40  -8.30 0.26 2018.2617 0.97 0.88 14  2 0 NAN                 
HST_NSC_026416 266.42073952 -29.01091109 2.46 0.76  -0.67 0.47  -3.49 0.15 2015.3409 0.89 0.88 13  2 0 NAN                 
HST_NSC_057881 266.41320905 -29.00446719 0.33 0.33  -5.76 0.08 -12.84 0.07 2014.4267 0.57 2.51 10  0 0 NAN                 
HST_NSC_057872 266.41305205 -29.00460154 1.91 3.58  -2.33 0.55  -0.86 1.00 2019.0498 0.56 0.58 12  3 0 NAN                 
HST_NSC_056269 266.41260628 -29.00504029 0.66 1.35  -2.39 0.16  -3.79 0.28 2018.7555 0.64 0.83 13  2 0 NAN                 
HST_NSC_001747 266.41365310 -29.01154932 0.16 0.16  -3.07 0.04  -2.09 0.04 2017.5796 0.91 1.93 14  0 0 S16-60              
HST_NSC_029367 266.42161277 -29.00977252 2.02 2.03  -3.79 0.61  -7.44 0.61 2018.9920 1.40 0.79  7  0 0 NAN                 
HST_NSC_007017 266.42163614 -29.00595229 1.59 2.41  -4.64 0.34 -10.03 0.51 2017.8806 1.49 0.80 14  2 0 NAN                 
HST_NSC_026608 266.42191315 -29.00906039 0.65 0.71  -2.32 0.14 -10.71 0.15 2016.5550 0.59 0.82 13  2 0 NAN                 
HST_NSC_029613 266.42198646 -29.00879963 0.37 0.29  -2.57 0.08  -3.94 0.07 2015.9381 1.08 0.92 11  5 0 NAN                 
HST_NSC_015623 266.41284494 -29.01091653 0.10 0.08  -5.66 0.02  -4.97 0.02 2018.2361 1.86 1.29 14  0 2 SiO-15              
HST_NSC_000374 266.41293375 -29.01100377 1.18 3.77  -5.87 0.24  -5.58 0.68 2018.4777 1.10 0.57 13  2 0 NAN                 
HST_NSC_008240 266.42178075 -29.00622964 0.10 0.17  -0.05 0.02 -10.14 0.04 2018.0851 0.33 0.91 14  2 0 NAN                 
HST_NSC_007319 266.42208922 -29.00739136 1.66 7.52  -2.91 0.34  -6.46 1.49 2016.0569 0.98 0.96 14  5 0 NAN                 
HST_NSC_026460 266.42089025 -29.01080470 1.60 2.37  -1.04 0.35  -2.79 0.52 2016.8212 1.10 1.04 14  2 0 S16-63              
HST_NSC_000151 266.41357940 -29.01153231 0.57 0.57  -2.43 0.16  -2.53 0.15 2018.9237 1.57 1.66 13  0 0 S16-65              
HST_NSC_006608 266.42211503 -29.00789725 0.19 0.45   1.23 0.05  -1.51 0.10 2018.2500 0.50 0.94 13  2 0 NAN                 
HST_NSC_006815 266.42170320 -29.00602811 1.29 1.29  -5.29 0.36   1.08 0.36 2012.9269 0.87 2.94  7  0 0 NAN                 
HST_NSC_026618 266.42201614 -29.00874158 0.14 0.36  -3.39 0.03  -8.12 0.07 2017.7426 0.84 0.39 13  2 0 NAN                 
HST_NSC_026480 266.42179495 -29.00946111 0.10 0.08   3.17 0.02  -2.68 0.02 2018.2690 0.36 1.27 14  0 0 NAN                 
HST_NSC_008373 266.42090457 -29.00486903 0.93 0.48  -3.23 0.17  -4.70 0.10 2018.1124 0.41 0.75 14  2 0 S16-3               
HST_NSC_015622 266.41265550 -29.01076341 0.11 0.34  -3.69 0.03  -7.13 0.08 2018.3160 0.63 0.92 14  2 0 S16-64              
HST_NSC_006827 266.42191690 -29.00652184 1.18 9.26  -4.77 0.27  -9.91 1.66 2017.4815 0.54 1.14 13  2 0 NAN                 
HST_NSC_026656 266.42171628 -29.00965227 0.29 0.32  -7.63 0.08  -4.86 0.09 2018.8486 0.72 0.95 12  2 0 S16-7               
HST_NSC_000154 266.41396604 -29.01179157 0.22 0.19  -4.45 0.06  -2.84 0.06 2019.9859 3.22 3.25 13  0 0 S16-67              
HST_NSC_007076 266.42205959 -29.00704885 0.74 0.74  -1.80 0.20  -3.87 0.20 2019.2245 0.70 1.38 13  0 0 NAN                 
HST_NSC_007310 266.42205067 -29.00698449 0.25 0.68  -2.71 0.05  -4.80 0.15 2017.1514 0.98 0.95 11  2 0 NAN                 
HST_NSC_007105 266.42203091 -29.00690302 2.18 3.48  -1.85 0.47  -5.40 0.70 2018.8695 0.44 0.47 13  2 0 NAN                 
HST_NSC_006944 266.42054110 -29.00450984 0.99 0.99  -0.70 0.22  -3.64 0.22 2017.9426 1.04 1.55 13  0 0 NAN                 
HST_NSC_058022 266.41312749 -29.00445960 0.21 0.20  -1.03 0.06  -4.35 0.05 2018.9364 1.19 0.65 11  0 0 NAN                 
HST_NSC_029415 266.42144348 -29.01015530 0.29 0.28  -5.52 0.09 -10.28 0.08 2019.5899 0.67 1.62 12  0 0 NAN                 
HST_NSC_001793 266.41333787 -29.01139410 0.21 0.21   0.39 0.05  -3.99 0.05 2017.4758 1.84 1.40 13  0 0 S16-68              
HST_NSC_057334 266.41295448 -29.00460648 0.41 0.41  -3.92 0.18  -5.40 0.18 2020.3815 0.38 1.47 11  0 0 NAN                 
HST_NSC_022841 266.42085695 -29.00478011 0.23 0.63  -3.74 0.05  -5.10 0.15 2018.4018 1.12 0.97 13  2 0 S16-18              
HST_NSC_006661 266.42216089 -29.00773703 0.17 0.51  -1.22 0.04  -8.85 0.11 2018.1266 0.82 0.83 12  2 0 NAN                 
HST_NSC_000342 266.41403705 -29.01185634 1.20 1.20  -3.37 0.29  -3.59 0.29 2017.9036 1.00 0.93  9  1 0 NAN                 
HST_NSC_007025 266.42067065 -29.00459083 0.30 0.29  -1.34 0.07  -3.06 0.06 2018.0862 1.12 0.93 13  2 0 S16-69              
HST_NSC_000493 266.41310074 -29.01124214 2.26 2.26  -3.68 1.35 -10.55 1.35 2020.7409 1.25 1.31 10  0 0 NAN                 
HST_NSC_051475 266.42211882 -29.00718536 1.94 1.94   2.57 1.53  -3.04 1.53 2019.8346 0.59 0.35  7  0 0 NAN                 
HST_NSC_048713 266.41298322 -29.00454719 2.50 2.50  -6.78 1.41  -5.85 1.41 2020.7514 0.33 0.40 10  0 0 NAN                 
HST_NSC_001723 266.41298397 -29.01114309 0.12 0.25  -3.41 0.03  -6.59 0.06 2018.3296 0.31 0.88 14  2 0 S16-70              
HST_NSC_029114 266.42002565 -29.01160058 1.00 1.85  -2.54 0.19  -3.95 0.35 2016.9284 0.75 0.86 14  5 0 NAN                 
HST_NSC_006774 266.42135407 -29.00534043 1.84 3.02  -4.51 0.38  -0.17 0.63 2017.9915 0.63 1.11 12  5 0 NAN                 
HST_NSC_008236 266.42198298 -29.00654402 0.45 0.49  -0.51 0.09  -3.89 0.10 2014.6281 0.83 1.41 14  2 0 NAN                 
HST_NSC_057807 266.41269420 -29.00480221 2.68 0.56  -5.12 0.55  -7.24 0.12 2017.0999 0.83 1.03 14  5 0 S16-74              
HST_NSC_006644 266.42216178 -29.00832235 3.12 3.14  -4.57 0.68  -6.17 0.69 2017.6017 0.12 0.33  5  0 0 NAN                 
HST_NSC_001794 266.41346581 -29.01154272 0.37 2.00  -3.26 0.09  -9.53 0.37 2019.7034 0.22 0.65 13  2 0 S16-71              
HST_NSC_029916 266.41967873 -29.01183179 0.16 0.31  -0.40 0.04  -7.51 0.07 2017.7703 0.80 0.94 14  2 0 S16-73              
HST_NSC_029396 266.42100353 -29.01080309 1.39 1.39  -0.71 0.42  -3.63 0.42 2016.8003 1.53 0.78  5  0 0 NAN                 
HST_NSC_029542 266.42208121 -29.00883167 0.39 0.32  -4.78 0.08  -6.36 0.07 2017.6315 0.78 0.86  9  2 0 NAN                 
HST_NSC_026538 266.42124333 -29.01052916 0.58 0.70  -2.46 0.16  -3.87 0.19 2016.5172 0.99 0.69 10  2 0 NAN                 
HST_NSC_006780 266.42063424 -29.00451304 0.20 1.35  -4.30 0.05  -6.14 0.25 2018.7264 1.05 0.82 14  5 0 S17-7               
HST_NSC_029438 266.42189585 -29.00942329 1.28 1.28   0.95 0.33  -4.88 0.33 2019.5324 1.92 0.69 11  0 0 NAN                 
HST_NSC_000491 266.41324262 -29.01139671 0.38 1.82  -1.32 0.09  -2.15 0.34 2019.1139 0.91 0.67 12  5 0 S17-15              
HST_NSC_006945 266.42084273 -29.00470240 2.47 0.63  -3.78 0.48 -11.02 0.18 2019.8276 0.77 1.24  9  5 0 NAN                 
HST_NSC_057340 266.41302819 -29.00445005 0.36 0.34  -4.13 0.13  -4.86 0.12 2020.8034 0.92 0.68 12  2 0 NAN                 
HST_NSC_000368 266.41334694 -29.01148511 2.39 0.93  -5.54 0.49  -9.05 0.21 2016.0840 1.50 1.24 11  2 0 S17-14              
HST_NSC_006769 266.42176156 -29.00589843 0.87 0.22  -2.27 0.18  -2.72 0.05 2017.6720 0.83 1.05 14  5 0 NAN                 
HST_NSC_008356 266.42192734 -29.00625221 2.01 1.74  -1.28 0.19  -5.29 0.24 2016.0533 0.25 0.49  7  1 0 NAN                 
HST_NSC_036885 266.42134922 -29.01044743 0.26 0.24  -4.50 0.17  -7.49 0.16 2020.6449 1.04 1.67 10  0 0 NAN                 
HST_NSC_001792 266.41372042 -29.01175536 0.41 0.51  -4.52 0.08  -4.90 0.10 2017.6138 0.73 1.16 14  5 0 S17-16              
HST_NSC_008233 266.42212276 -29.00685289 0.19 0.45  -6.98 0.04  -4.47 0.10 2018.2341 0.72 0.99 13  2 0 NAN                 
HST_NSC_036611 266.41327043 -29.01146498 0.91 0.91  -0.71 0.25  -4.85 0.25 2019.5275 1.49 3.07  9  0 0 NAN                 
HST_NSC_008346 266.42114969 -29.00497496 0.33 0.52  -3.90 0.07  -1.82 0.11 2018.2635 0.89 0.89 14  2 0 NAN                 
HST_NSC_006946 266.42092151 -29.00471925 1.12 1.12   0.64 0.28  -7.22 0.28 2019.2445 0.82 2.26 11  0 0 S17-17              
HST_NSC_006817 266.42215484 -29.00691374 0.32 0.50  -1.09 0.07  -5.69 0.11 2019.1225 0.92 0.82 14  2 0 NAN                 
HST_NSC_023037 266.42152513 -29.01023992 0.20 0.19  -4.41 0.05  -7.14 0.05 2018.4355 1.69 1.72 14  0 0 S17-12              
HST_NSC_006939 266.42172057 -29.00576908 5.08 3.21   4.26 1.11  -2.56 0.76 2020.3518 1.07 1.09 10  5 0 NAN                 
HST_NSC_001741 266.41379365 -29.01183206 0.12 0.58  -3.88 0.03  -5.52 0.12 2018.0345 1.03 1.00 14  5 0 S17-19              
HST_NSC_008370 266.42166955 -29.00563653 2.90 1.29   3.22 0.50  -1.16 0.29 2012.8637 0.56 0.63 12  2 0 NAN                 
HST_NSC_008315 266.42078349 -29.00455893 0.10 0.09   0.77 0.03  -5.50 0.02 2018.3252 0.56 1.53 14  0 0 S17-4               
HST_NSC_008363 266.42188471 -29.00606401 0.80 0.39   2.38 0.15  -3.87 0.09 2017.6375 0.83 0.92 14  2 0 NAN                 
HST_NSC_001734 266.41311291 -29.01136899 0.20 0.20  -2.89 0.05  -3.30 0.05 2016.6502 1.21 1.29 14  0 0 S17-20              
HST_NSC_006778 266.42148069 -29.00535630 0.48 0.47   0.26 0.11  -6.82 0.11 2018.4327 1.16 2.20 14  0 0 NAN                 
HST_NSC_057812 266.41270512 -29.00467160 0.97 0.97  -1.68 0.20  -7.97 0.20 2015.4002 0.82 1.56 13  0 0 NAN                 
HST_NSC_041113 266.42198608 -29.00941167 0.51 0.50   2.74 0.14  -2.45 0.14 2020.0383 2.08 0.67 10  0 0 NAN                 
HST_NSC_029103 266.41985604 -29.01183145 0.50 0.46  -2.83 0.11  -2.64 0.09 2018.1461 0.80 0.72 13  2 0 S17-22              
HST_NSC_000146 266.41329196 -29.01153882 2.10 4.49  -5.33 0.40  -5.19 0.84 2018.6985 1.02 0.82  6  5 0 NAN                 
HST_NSC_008183 266.42185101 -29.00593365 0.12 0.34  -4.36 0.03  -9.20 0.08 2017.7645 0.31 0.87 13  2 0 NAN                 
HST_NSC_041110 266.42196079 -29.00951350 1.00 1.44  -0.52 0.25  -4.83 0.31 2019.1076 0.92 0.69 10  2 0 NAN                 
HST_NSC_029533 266.42203343 -29.00932969 0.41 0.39  -3.07 0.12  -0.61 0.12 2020.4955 1.02 2.09 10  0 0 NAN                 
HST_NSC_056453 266.41260817 -29.00472632 1.98 1.49  -3.72 0.45  -6.68 0.36 2019.6499 1.06 1.46 12  2 0 NAN                 
HST_NSC_037687 266.42225787 -29.00719180 1.45 1.45  -4.84 0.81  -5.75 0.81 2020.9279 3.48 1.26  9  0 0 NAN                 
HST_NSC_029241 266.41997376 -29.01178275 0.29 0.62  -1.86 0.06  -1.92 0.14 2018.1370 0.68 0.84 14  2 0 NAN                 
HST_NSC_000147 266.41335204 -29.01159714 1.55 1.55  -2.91 0.47  -7.13 0.47 2018.2053 1.01 1.28  5  0 0 NAN                 
HST_NSC_006784 266.42089819 -29.00461132 0.19 0.19  -3.41 0.04  -1.25 0.04 2016.3956 2.18 1.90 13  0 0 S17-6               
HST_NSC_001821 266.41338955 -29.01163877 1.29 1.51  -1.04 0.28  -4.87 0.33 2018.5182 0.71 0.80 14  2 0 S17-25              
HST_NSC_007159 266.42231481 -29.00822002 1.16 0.64  -1.03 0.20  -2.34 0.16 2019.0969 1.49 0.79 11  2 0 NAN                 
HST_NSC_006779 266.42165527 -29.00552023 0.64 0.64  -6.58 0.15  -9.59 0.15 2017.9359 1.45 2.20 12  0 0 S17-10              
HST_NSC_006767 266.42199816 -29.00615367 0.28 1.67   1.05 0.07  -7.86 0.31 2014.1617 0.72 0.97  6  5 0 NAN                 
HST_NSC_006564 266.42184871 -29.00585146 1.06 1.06  -3.95 0.25  -5.42 0.25 2018.7933 1.15 0.65 11  0 0 NAN                 
HST_NSC_008319 266.42105587 -29.00472676 0.17 0.49  -3.60 0.04  -2.00 0.10 2017.6759 0.93 0.98 10  2 0 S17-9               
HST_NSC_029375 266.42185326 -29.00985549 3.99 1.62  -4.27 0.55  -6.13 0.35 2015.7910 2.05 0.80  8  2 0 NAN                 
HST_NSC_029152 266.42025391 -29.01164550 0.67 0.30  -5.25 0.13 -10.19 0.06 2018.6081 0.98 1.00 14  5 0 NAN                 
HST_NSC_026494 266.42174111 -29.01006400 0.27 0.26  -2.14 0.06  -3.12 0.06 2018.8189 0.97 0.93 14  2 0 NAN                 
HST_NSC_007024 266.42182678 -29.00577416 1.82 1.34  -2.33 0.44  -2.94 0.36 2019.5691 0.94 0.97 10  2 0 NAN                 
HST_NSC_001730 266.41297264 -29.01136486 0.29 0.50  -5.85 0.06  -8.10 0.11 2018.5015 0.74 0.78 13  2 0 S17-29              
HST_NSC_001733 266.41359964 -29.01181483 0.12 0.11  -0.18 0.03  -3.62 0.03 2018.1594 0.56 1.17 14  0 0 S17-31              
HST_NSC_026634 266.42166515 -29.01021066 0.39 0.38  -3.89 0.09 -10.95 0.09 2018.5698 0.93 1.20 14  0 0 NAN                 
HST_NSC_049602 266.42216253 -29.00916422 3.37 3.07  -7.82 1.78  -2.30 1.74 2022.6878 0.41 0.96  5  2 0 NAN                 
HST_NSC_006773 266.42191624 -29.00589449 0.31 3.23  -4.88 0.07  -3.13 0.39 2018.8842 0.80 1.99 13  2 0 NAN                 
HST_NSC_026607 266.42213464 -29.00928911 0.38 0.60  -7.48 0.08  -3.50 0.13 2017.3937 0.93 0.86 14  2 0 NAN                 
HST_NSC_006947 266.42091895 -29.00453898 0.27 0.27  -3.97 0.06  -8.46 0.06 2017.2500 0.85 2.16 13  0 0 S17-13              
HST_NSC_036789 266.42100406 -29.00462980 2.08 2.08  -1.95 1.44  -0.56 1.44 2021.8280 0.03 0.26  6  0 0 S17-11              
HST_NSC_008314 266.42153786 -29.00524255 0.18 0.31  -5.63 0.04  -2.56 0.07 2018.8001 0.89 0.96 14  2 0 S17-8               
HST_NSC_001728 266.41309165 -29.01149799 1.36 0.28  -0.25 0.28  -4.28 0.06 2017.9309 0.90 1.01 14  5 0 S17-32              
HST_NSC_029588 266.42231367 -29.00870458 0.38 0.52  -4.35 0.08  -2.86 0.11 2017.4188 0.94 0.90 13  2 0 NAN                 
HST_NSC_026646 266.42185268 -29.00995672 0.18 0.46  -3.69 0.04  -3.61 0.10 2017.5027 1.02 0.77 13  2 0 NAN                 
HST_NSC_022730 266.42240374 -29.00795464 0.28 0.57  -2.89 0.07  -4.03 0.13 2018.4490 0.27 0.92 14  2 0 NAN                 
HST_NSC_001729 266.41323062 -29.01161287 0.11 0.10  -1.59 0.03  -6.54 0.02 2018.1305 0.73 1.69 14  0 0 S17-33              
HST_NSC_007021 266.42202564 -29.00604849 1.45 3.55  -7.33 0.28  -2.91 0.65 2014.4677 0.84 1.13 10  2 0 NAN                 
HST_NSC_006785 266.42125939 -29.00486718 5.01 5.02  -7.65 0.58  -6.96 0.57 2018.4725 0.60 1.48 14  1 0 NAN                 
HST_NSC_026657 266.42195267 -29.00980353 0.14 0.13  -5.80 0.03  -2.53 0.03 2018.3128 1.31 1.96 14  0 0 NAN                 
HST_NSC_029603 266.42203591 -29.00963535 0.44 0.43  -1.87 0.11  -4.05 0.11 2018.7491 0.61 1.03 12  2 0 NAN                 
HST_NSC_000363 266.41289652 -29.01137668 1.00 0.58  -4.37 0.21  -6.14 0.13 2018.7268 1.06 0.67 13  2 0 NAN                 
HST_NSC_029557 266.42237292 -29.00854588 2.86 1.99  -6.30 0.51  -3.94 0.37 2019.1948 0.86 0.85 13  5 0 NAN                 
HST_NSC_029611 266.42220524 -29.00922122 0.76 0.46  -1.49 0.17  -7.10 0.12 2020.1988 1.08 1.19 13  5 0 NAN                 
HST_NSC_008313 266.42171340 -29.00542767 3.37 1.65  -7.50 0.67  -1.56 0.36 2017.9144 1.14 0.83 14  5 0 3star2487           
HST_NSC_056461 266.41268504 -29.00448371 0.18 0.17  -3.37 0.04  -6.50 0.04 2018.3307 1.23 2.04 14  0 0 NAN                 
HST_NSC_001754 266.41269247 -29.01121040 0.12 0.11  -0.21 0.03  -3.12 0.03 2017.9337 1.24 2.21 14  0 0 S17-36              
HST_NSC_022688 266.42188725 -29.00570830 1.12 1.24  -3.84 0.20  -1.89 0.19 2018.8274 1.49 0.71 14  1 0 NAN                 
HST_NSC_048141 266.42232407 -29.00888124 0.37 0.36  -5.35 0.22  -8.83 0.21 2020.6657 0.70 3.13 10  0 0 NAN                 
HST_NSC_008375 266.42186338 -29.00564160 0.29 0.28  -6.55 0.07  -3.15 0.06 2018.0643 0.74 0.83 14  0 0 NAN                 
HST_NSC_029424 266.42238831 -29.00864920 2.25 2.43  -5.65 0.48  -5.16 0.54 2018.2386 0.74 1.02 13  2 0 NAN                 
HST_NSC_023044 266.42167278 -29.01036664 1.23 3.83  -0.39 0.32  -5.69 0.91 2017.1108 0.30 0.60  9  5 0 NAN                 
HST_NSC_029514 266.42131630 -29.01083832 1.20 2.32  -0.29 0.27  -5.56 0.51 2018.2291 0.98 1.10 14  2 0 NAN                 
HST_NSC_006765 266.42196270 -29.00578738 1.59 0.48  -2.61 0.32  -7.23 0.10 2016.7214 0.89 1.09 12  2 0 NAN                 
HST_NSC_008188 266.42140405 -29.00494768 0.11 0.09  -2.44 0.03  -4.59 0.02 2018.3995 0.18 0.55 14  0 0 S17-3               
HST_NSC_029386 266.42175003 -29.01026424 0.51 0.73   1.21 0.11  -0.94 0.16 2017.3950 0.59 1.16 14  2 0 NAN                 
HST_NSC_007019 266.42219062 -29.00628615 0.66 0.50   1.23 0.13  -3.41 0.10 2015.8213 0.81 0.63  7  2 0 NAN                 
HST_NSC_022672 266.42166469 -29.00526967 0.10 0.08  -0.94 0.03  -3.02 0.02 2018.3450 0.59 0.56 14  0 0 S17-2               
HST_NSC_000484 266.41319253 -29.01168806 2.25 2.98  -2.56 0.76  -8.09 0.96 2017.7467 0.95 0.49  6  2 0 S17-38              
HST_NSC_006795 266.42111884 -29.00458620 4.03 2.71  -4.41 0.84  -8.13 0.57 2016.2516 0.70 0.61 11  5 0 NAN                 
HST_NSC_015282 266.41259685 -29.01120060 0.19 0.95  -4.83 0.05  -4.15 0.18 2018.9678 1.24 0.87 14  2 0 S17-39              
HST_NSC_000359 266.41273510 -29.01133469 0.29 0.59  -2.96 0.07  -2.92 0.14 2019.4251 0.94 0.99 13  2 0 S17-40              
HST_NSC_008349 266.42242947 -29.00703249 1.90 2.70  -4.14 0.49  -6.35 0.68 2019.9616 0.90 0.94 13  2 0 NAN                 
HST_NSC_006741 266.42250325 -29.00759058 0.12 0.47  -5.51 0.03  -8.19 0.10 2017.8019 0.73 0.74  9  2 0 S17-1               
HST_NSC_048183 266.42233665 -29.00906867 0.88 0.61  -1.18 0.40  -1.46 0.29 2020.0620 0.60 0.55 10  2 0 NAN                 
HST_NSC_001724 266.41342324 -29.01186888 0.32 0.64  -0.75 0.07  -4.88 0.15 2018.8249 0.93 0.91 12  2 0 S18-4               
HST_NSC_007028 266.42183203 -29.00546713 0.39 0.45  -1.32 0.08  -5.39 0.10 2018.2028 0.92 0.93 13  2 0 NAN                 
HST_NSC_000344 266.41291180 -29.01150744 0.13 0.11   0.65 0.04  -1.73 0.04 2019.4287 0.79 2.22 10  0 0 NAN                 
HST_NSC_030084 266.42022858 -29.01185003 0.57 0.56  -3.10 0.14  -4.29 0.14 2018.8517 1.61 2.12 14  0 0 NAN                 
HST_NSC_006818 266.42247458 -29.00716440 0.31 0.60   0.18 0.07  -6.79 0.13 2018.3912 0.99 0.86 12  2 0 NAN                 
HST_NSC_022642 266.42226396 -29.00631228 0.29 0.35  -5.17 0.06  -6.39 0.07 2017.9821 0.95 0.75 14  5 0 NAN                 
HST_NSC_008241 266.42242609 -29.00680898 0.45 0.22  -1.56 0.09  -6.43 0.05 2018.1363 0.34 0.87 14  2 0 NAN                 
HST_NSC_026531 266.42137711 -29.01088393 0.43 0.42  -4.75 0.09  -7.44 0.09 2017.7460 0.58 0.40 14  0 0 NAN                 
HST_NSC_006788 266.42168002 -29.00517280 0.84 0.84  -6.50 0.20  -7.36 0.19 2018.1797 0.54 2.57 12  0 0 NAN                 
HST_NSC_006793 266.42151749 -29.00495548 1.60 1.60  -3.42 0.34  -6.37 0.34 2017.5598 0.57 1.26 14  0 0 NAN                 
HST_NSC_000357 266.41261781 -29.01132326 0.16 0.15  -4.81 0.04  -7.84 0.04 2019.0685 1.82 1.41 14  0 0 S18-5               
HST_NSC_026560 266.42175314 -29.01045007 0.67 0.67  -2.04 0.17  -3.81 0.16 2020.0798 0.94 1.06 13  2 0 NAN                 
HST_NSC_029478 266.42237710 -29.00918317 0.78 0.47  -1.47 0.16  -3.79 0.11 2018.6268 1.19 0.72 14  2 0 NAN                 
HST_NSC_008344 266.42208259 -29.00576078 6.24 2.22   0.61 0.69  -8.45 0.36 2014.8443 1.40 0.61  7  2 0 NAN                 
HST_NSC_006782 266.42201654 -29.00563813 1.67 0.65  -2.48 0.31  -2.84 0.15 2019.7774 0.82 1.02 14  2 0 NAN                 
HST_NSC_023084 266.42245484 -29.00896998 0.49 0.49  -0.52 0.11  -1.61 0.11 2015.7540 2.07 1.81 14  0 0 NAN                 
HST_NSC_006786 266.42187425 -29.00539240 0.83 0.69  -7.25 0.18 -10.04 0.15 2019.8033 1.29 1.02 11  2 0 NAN                 
HST_NSC_026545 266.42159861 -29.01070044 1.02 0.24  -5.05 0.19  -0.85 0.06 2018.1473 0.70 0.86 14  5 0 NAN                 
HST_NSC_006831 266.42141360 -29.00474902 0.50 0.49  -1.53 0.10  -3.78 0.10 2016.8110 0.35 0.92 14  2 0 S18-3               
HST_NSC_029551 266.42249707 -29.00886041 0.30 0.72  -1.66 0.08  -7.92 0.16 2019.6260 1.00 0.86 14  2 0 NAN                 
HST_NSC_022677 266.42185502 -29.00531640 1.67 5.76   0.22 0.46  -3.47 1.45 2014.7123 0.95 0.87  7  2 0 NAN                 
HST_NSC_006792 266.42181333 -29.00525821 1.73 1.15  -0.73 0.39  -8.70 0.26 2018.1150 0.70 0.58  9  2 0 NAN                 
HST_NSC_026519 266.42170199 -29.01059374 0.22 0.22  -6.45 0.05 -10.47 0.05 2018.2407 0.74 1.12 14  0 0 NAN                 
HST_NSC_006849 266.42125583 -29.00455611 0.18 0.37  -2.60 0.05  -0.30 0.09 2017.9685 0.72 0.55 13  3 0 NAN                 
HST_NSC_008361 266.42247300 -29.00666589 6.33 6.40  -4.94 1.22  -7.94 1.14 2018.1385 1.00 1.06 13  2 0 NAN                 
HST_NSC_008365 266.42237030 -29.00631850 0.11 0.17  -2.87 0.03  -5.94 0.04 2018.2078 0.65 0.92 14  2 0 NAN                 
HST_NSC_023042 266.42217695 -29.00984037 0.14 0.34  -4.27 0.03  -3.49 0.08 2018.5338 1.06 0.93 12  2 0 NAN                 
HST_NSC_026620 266.42247121 -29.00907547 0.38 0.80  -1.32 0.08  -2.84 0.17 2017.7325 0.97 1.03 13  2 0 NAN                 
HST_NSC_001845 266.41276256 -29.01153995 0.10 0.08  -2.74 0.03  -4.71 0.02 2018.6197 1.19 0.93 14  0 0 S18-8               
HST_NSC_006999 266.42141495 -29.00467693 2.56 0.87  -4.13 0.47  -6.87 0.18 2017.5159 1.11 0.05  5  2 0 NAN                 
HST_NSC_029420 266.42223385 -29.00978137 0.32 0.46  -0.20 0.08  -3.10 0.10 2018.1063 0.92 0.97 14  5 0 NAN                 
HST_NSC_041667 266.42200828 -29.00546946 2.45 5.05  -5.55 0.67  -3.17 1.29 2019.7698 0.80 0.90 12  2 0 NAN                 
HST_NSC_029608 266.42234994 -29.00953328 1.17 1.17  -1.08 0.30  -7.15 0.30 2019.5462 1.50 0.66 13  0 0 NAN                 
HST_NSC_000297 266.41262699 -29.01146000 0.59 0.59  -2.53 0.16  -1.22 0.16 2018.8857 0.63 2.87 10  0 0 NAN                 
HST_NSC_036569 266.41283273 -29.01164030 2.58 2.58   2.70 1.51  -0.48 1.51 2021.0937 1.42 0.22  9  0 0 NAN                 
HST_NSC_008182 266.42246618 -29.00644894 0.19 0.21   2.73 0.04  -1.03 0.04 2017.8408 0.81 0.64 14  1 0 NAN                 
HST_NSC_026395 266.42103567 -29.01141566 0.34 0.38  -1.87 0.08  -4.56 0.08 2016.7687 0.54 0.78 13  2 0 NAN                 
HST_NSC_008189 266.42196312 -29.00536083 0.10 0.09  -1.06 0.02  -7.45 0.02 2018.2450 0.98 0.33 14  0 0 NAN                 
HST_NSC_001779 266.41298203 -29.01176500 0.47 0.53  -5.92 0.15  -7.02 0.16 2019.5936 1.08 1.04 11  5 0 S18-9               
HST_NSC_029189 266.42057724 -29.01182047 0.60 0.63  -7.21 0.12  -7.75 0.13 2017.9719 1.04 0.91 14  5 0 S18-11              
HST_NSC_029408 266.42178868 -29.01062616 3.24 3.24  -3.87 0.66  -6.41 0.67 2018.4821 0.64 0.94 12  2 0 NAN                 
HST_NSC_008320 266.42208780 -29.00551063 0.33 0.31   0.08 0.20  -7.70 0.18 2020.6258 0.44 0.23  6  0 0 NAN                 
HST_NSC_006870 266.42158929 -29.00478181 0.81 0.81  -3.00 0.29  -8.56 0.29 2018.7733 0.52 3.12  7  0 0 NAN                 
HST_NSC_008312 266.42170480 -29.00492038 0.13 0.11  -4.47 0.03  -2.89 0.03 2018.4234 0.94 0.30 14  0 0 S18-1               
HST_NSC_008330 266.42150251 -29.00467302 0.33 0.31  -3.37 0.11  -5.74 0.10 2020.4467 1.16 0.92 10  0 0 S18-2               
HST_NSC_026505 266.42150342 -29.01101550 6.57 5.18   2.58 1.09   1.28 0.87 2014.1542 0.74 0.27 12  2 0 NAN                 
HST_NSC_026513 266.42166144 -29.01083560 0.11 0.09  -0.86 0.03  -5.08 0.02 2018.4169 0.78 0.97 14  0 0 NAN                 
HST_NSC_041687 266.42191687 -29.00519618 2.19 2.72  -4.61 0.62  -7.31 0.74 2020.2658 0.63 0.63 11  3 0 NAN                 
HST_NSC_001774 266.41265261 -29.01157212 0.10 0.08  -0.12 0.03  -1.69 0.02 2018.6298 2.09 0.75 14  0 0 NAN                 
HST_NSC_001841 266.41285075 -29.01173296 3.40 3.09  -3.11 0.56  -8.18 0.55 2013.8866 0.55 0.98 10  2 0 NAN                 
HST_NSC_026643 266.42208657 -29.01026252 0.70 0.69  -0.78 0.16  -4.56 0.16 2018.0728 1.02 1.82 14  0 0 NAN                 
HST_NSC_000350 266.41294419 -29.01182258 1.61 1.52  -2.30 0.43 -10.99 0.43 2019.5902 0.93 1.05 12  1 0 NAN                 
HST_NSC_000139 266.41259019 -29.01154881 1.57 0.59  -3.92 0.29  -3.20 0.13 2019.4309 1.05 0.56 12  5 0 NAN                 
HST_NSC_008186 266.42229263 -29.00573722 0.10 0.08  -4.99 0.03  -9.63 0.02 2018.2781 0.73 2.07 14  0 0 NAN                 
HST_NSC_000307 266.41270248 -29.01166585 0.80 1.22  -3.16 0.21  -2.79 0.28 2019.5373 1.07 0.68 13  2 0 NAN                 
HST_NSC_008327 266.42190002 -29.00506789 0.25 0.15  -1.12 0.05  -6.31 0.03 2018.0331 0.49 0.85 14  2 0 NAN                 
HST_NSC_008185 266.42239422 -29.00590854 0.21 0.19   0.04 0.05  -5.13 0.04 2017.8915 0.50 2.40 11  0 0 NAN                 
HST_NSC_029465 266.42244648 -29.00965606 0.29 0.61  -2.81 0.07  -5.44 0.14 2018.5647 0.84 0.86 14  2 0 NAN                 
HST_NSC_029322 266.42075353 -29.01181304 1.98 7.04  -2.84 0.44  -7.16 1.43 2016.1200 1.19 1.25 13  2 0 NAN                 
HST_NSC_007001 266.42218236 -29.00546131 0.35 0.60  -3.78 0.07  -1.46 0.13 2017.5201 0.94 1.14 13  2 0 NAN                 
HST_NSC_029461 266.42241354 -29.00977117 0.22 0.21  -4.22 0.05 -10.06 0.05 2018.0623 1.04 1.72 14  0 0 NAN                 
HST_NSC_041498 266.42173590 -29.00480813 0.84 0.84  -2.31 0.27  -3.22 0.27 2018.4535 0.45 1.00  7  0 0 NAN                 
HST_NSC_006952 266.42186169 -29.00497570 2.61 1.23  -7.73 0.60  -8.39 0.27 2020.3053 1.30 0.94  7  2 0 NAN                 
HST_NSC_006953 266.42159619 -29.00463755 0.45 0.44  -7.31 0.11  -8.74 0.11 2018.3390 2.10 0.96 10  0 0 NAN                 
HST_NSC_029416 266.42197244 -29.01059003 0.67 0.81  -4.62 0.20  -4.68 0.23 2020.5785 1.25 1.38 12  2 0 NAN                 
HST_NSC_006832 266.42215558 -29.00537548 0.30 0.77  -0.71 0.06  -5.30 0.18 2019.0579 0.56 0.82  8  2 0 NAN                 
HST_NSC_022854 266.42153485 -29.00453797 0.60 0.61  -1.63 0.16  -3.39 0.17 2019.8055 0.88 1.02 12  2 0 NAN                 
HST_NSC_026461 266.42143208 -29.01126884 0.17 0.28  -2.52 0.04  -4.59 0.06 2017.5406 0.71 0.63 14  2 0 NAN                 
HST_NSC_041090 266.42156082 -29.01113655 0.50 0.49  -5.01 0.15  -9.97 0.15 2020.2379 1.06 1.38 13  0 0 NAN                 
HST_NSC_026526 266.42203497 -29.01053663 0.97 0.55  -1.05 0.24  -2.91 0.16 2020.8276 1.04 1.15 12  2 0 NAN                 
HST_NSC_006871 266.42193000 -29.00497681 0.32 0.22  -4.69 0.07  -8.35 0.05 2019.0313 0.65 0.60 14  2 0 NAN                 
HST_NSC_023061 266.42219957 -29.01032004 0.76 0.91  -5.32 0.17  -5.88 0.20 2017.5870 0.72 0.89 14  2 0 NAN                 
HST_NSC_036695 266.42107799 -29.01166758 0.93 0.92  -2.28 0.61  -2.67 0.60 2021.6689 0.47 0.33  8  0 0 NAN                 
HST_NSC_008322 266.42240555 -29.00569916 0.17 0.29  -1.72 0.04  -4.91 0.07 2018.2476 0.87 0.96 14  2 0 NAN                 
HST_NSC_029376 266.42230206 -29.01018478 0.53 0.72  -3.50 0.14  -4.64 0.19 2014.8240 0.98 0.83  6  2 0 NAN                 
HST_NSC_026658 266.42235279 -29.01011933 0.15 0.31  -2.43 0.04  -8.82 0.08 2016.6509 1.32 0.90 10  5 0 NAN                 
HST_NSC_029487 266.42134491 -29.01144707 1.25 0.82  -6.30 0.38  -5.76 0.27 2020.3712 1.10 0.85 11  2 0 NAN                 
HST_NSC_022691 266.42228955 -29.00544663 1.51 1.42  -2.23 0.25  -3.40 0.25 2019.9705 0.80 1.15 14  1 0 NAN                 
HST_NSC_029518 266.42179481 -29.01096463 2.13 7.01  -1.67 0.56   0.36 1.67 2017.6932 0.56 0.78  7  2 0 NAN                 
HST_NSC_029392 266.42146075 -29.01133799 0.43 0.29  -4.59 0.10  -5.21 0.07 2018.7767 1.02 0.87 14  2 0 NAN                 
HST_NSC_029351 266.42208066 -29.01058306 0.30 0.74  -0.25 0.08  -6.48 0.21 2019.7692 0.98 1.09 11  2 0 NAN                 
HST_NSC_029409 266.42196155 -29.01075266 1.50 1.52  -2.74 0.31  -8.56 0.31 2016.6479 0.70 1.06 14  2 0 NAN                 
HST_NSC_006794 266.42249871 -29.00581022 6.99 2.04  -3.81 1.21 -10.27 0.42 2015.3619 1.13 1.10 13  5 0 NAN                 
HST_NSC_041091 266.42120511 -29.01159552 0.70 0.70  -1.12 0.21  -3.37 0.20 2019.6718 1.17 1.66 13  0 0 NAN                 
HST_NSC_026532 266.42167036 -29.01113198 0.57 2.00  -0.56 0.32  -4.50 0.82 2020.6619 0.94 0.60  9  2 0 NAN                 
HST_NSC_006955 266.42201787 -29.00498457 0.51 0.50  -4.16 0.14  -4.75 0.14 2019.8764 1.81 1.60 12  0 0 NAN                 
HST_NSC_026418 266.42141196 -29.01141322 0.24 0.22  -5.95 0.05  -7.64 0.05 2017.7301 0.78 0.90 14  2 0 NAN                 
HST_NSC_029387 266.42214627 -29.01052403 1.20 1.19  -2.56 0.35  -6.65 0.35 2019.7750 0.74 0.75 12  0 0 NAN                 
HST_NSC_026518 266.42193100 -29.01083840 0.84 1.94  -5.39 0.18  -7.95 0.36 2019.7403 0.90 1.22 14  5 0 NAN                 
HST_NSC_043178 266.42182627 -29.00471521 0.97 0.96  -4.36 0.58  -4.65 0.57 2021.5025 0.57 1.94  7  0 0 NAN                 
HST_NSC_001761 266.41262581 -29.01182768 0.66 0.20  -3.41 0.14  -7.27 0.05 2017.7983 0.96 0.87 13  2 0 NAN                 
HST_NSC_029600 266.42242252 -29.01012631 0.47 2.35  -6.77 0.14  -4.85 0.61 2017.8720 1.20 1.61  8  2 0 NAN                 
HST_NSC_029326 266.42098169 -29.01185039 0.41 0.76   0.64 0.10  -2.98 0.18 2019.0960 0.87 0.85 13  2 0 S19-1               
HST_NSC_006970 266.42175407 -29.00457608 0.26 0.49   1.69 0.06  -3.12 0.11 2018.7540 1.01 1.10 13  2 0 NAN                 
HST_NSC_026632 266.42212538 -29.01064935 0.16 0.38  -0.71 0.03  -5.01 0.08 2017.9052 0.48 0.59 12  3 0 NAN                 
HST_NSC_006868 266.42245240 -29.00554865 0.29 1.80  -5.31 0.07  -7.45 0.34 2018.3108 1.02 0.75 12  5 0 NAN                 
HST_NSC_008342 266.42173831 -29.00451272 0.36 0.36   0.59 0.08  -1.21 0.08 2017.6508 1.11 1.57 14  0 0 NAN                 
HST_NSC_008334 266.42228835 -29.00524703 0.17 0.42  -3.54 0.04  -5.81 0.09 2017.6292 1.01 0.93 13  2 0 NAN                 
HST_NSC_008341 266.42186000 -29.00464177 0.15 0.37  -0.68 0.03  -3.51 0.08 2017.0927 1.05 0.73 13  2 0 NAN                 
HST_NSC_029173 266.42177823 -29.01113587 1.10 1.10  -2.45 0.23  -9.35 0.23 2014.7302 0.64 0.98  9  0 0 NAN                 
HST_NSC_029163 266.42146050 -29.01150159 1.17 1.10  -0.60 0.28  -8.23 0.28 2019.8263 0.83 0.87 12  2 0 NAN                 
HST_NSC_026648 266.42235795 -29.01037050 0.94 1.10  -6.45 0.18  -4.49 0.21 2019.3787 0.71 0.88 14  5 0 NAN                 
HST_NSC_026413 266.42135317 -29.01161030 3.76 6.12  -1.67 0.67  -2.47 1.15 2018.4273 0.61 0.82 13  5 0 NAN                 
HST_NSC_026512 266.42187664 -29.01107140 1.36 1.70  -1.37 0.32  -3.82 0.40 2019.0347 0.89 0.87 12  2 0 NAN                 
HST_NSC_000002 266.41331176 -29.00328540 0.24 0.20   1.70 0.05  -0.60 0.04 2017.7967 0.58 0.52 14  5 1 4057481821013263360 
HST_NSC_029594 266.42234488 -29.01043462 0.92 1.09  -1.64 0.23  -5.75 0.30 2019.7332 0.71 0.99 11  2 0 NAN                 
HST_NSC_026554 266.42204665 -29.01090219 0.38 0.44  -1.90 0.08  -8.68 0.09 2019.0929 0.78 0.95 14  2 0 NAN                 
HST_NSC_026585 266.42162543 -29.01141284 2.43 1.37  -6.76 0.51  -0.13 0.31 2020.3411 0.77 0.46 14  2 0 NAN                 
HST_NSC_029525 266.42231052 -29.01056378 0.51 0.50  -0.39 0.13  -4.68 0.13 2018.7834 3.06 0.45 10  0 0 NAN                 
HST_NSC_022692 266.42239868 -29.00525848 0.97 0.88  -1.72 0.21  -6.01 0.19 2017.1543 0.75 0.88 13  2 0 NAN                 
HST_NSC_006872 266.42249578 -29.00542660 0.22 1.08  -1.95 0.05  -4.28 0.23 2017.9138 1.13 0.77 13  5 0 NAN                 
HST_NSC_029581 266.42134616 -29.01169935 0.65 1.14  -1.31 0.14  -2.70 0.24 2017.3481 0.99 0.87 13  2 0 NAN                 
HST_NSC_026507 266.42177483 -29.01127561 0.25 0.36  -3.53 0.08  -7.73 0.12 2019.3605 2.84 2.46 12  2 0 NAN                 
HST_NSC_026497 266.42223614 -29.01070407 0.31 0.36  -2.37 0.06  -7.61 0.08 2017.8908 0.96 0.85 12  2 0 NAN                 
HST_NSC_026549 266.42202054 -29.01100026 0.80 1.41  -2.85 0.15  -2.03 0.27 2018.1445 0.78 1.10 14  5 0 NAN                 
HST_NSC_036359 266.42183026 -29.01123893 2.39 2.05  -2.79 1.24  -2.46 1.01 2020.7431 0.60 0.72  8  2 0 NAN                 
HST_NSC_022665 266.42227619 -29.00498340 2.03 1.51  -3.21 0.44  -9.29 0.33 2017.6284 0.74 0.98 13  2 0 NAN                 
HST_NSC_048172 266.42217312 -29.01084839 2.68 2.67  -1.99 1.61  -4.65 1.60 2020.7998 0.14 0.86  9  0 0 NAN                 
HST_NSC_026419 266.42156816 -29.01155231 0.28 0.26  -7.48 0.06  -4.14 0.06 2018.3787 0.70 0.92 13  2 0 NAN                 
HST_NSC_008336 266.42249264 -29.00530792 0.19 0.19  -3.21 0.05  -4.32 0.04 2018.0052 0.88 0.84 14  2 0 NAN                 
HST_NSC_008243 266.42212174 -29.00473697 0.29 1.34  -4.06 0.06  -3.06 0.25 2016.9817 0.97 1.13  9  5 0 NAN                 
HST_NSC_006877 266.42245013 -29.00519377 0.96 1.34   1.12 0.21  -6.80 0.29 2016.4926 0.58 0.84 13  2 0 NAN                 
HST_NSC_026525 266.42224365 -29.01079987 0.16 0.16  -2.34 0.04  -0.81 0.03 2017.0517 1.30 1.52 13  0 0 NAN                 
HST_NSC_006882 266.42220739 -29.00483190 0.57 0.56  -2.43 0.11  -5.16 0.11 2017.3448 1.00 0.83 10  0 0 NAN                 
HST_NSC_026542 266.42200277 -29.01112374 0.45 0.44  -2.37 0.10  -2.48 0.10 2018.4604 0.71 1.75 14  0 0 NAN                 
HST_NSC_029592 266.42237463 -29.01062039 0.92 0.92  -5.06 0.18 -13.66 0.18 2015.3259 1.45 4.13  8  0 0 NAN                 
HST_NSC_029385 266.42232756 -29.01070040 3.54 4.54  -6.31 0.75  -6.31 0.95 2016.1487 0.55 0.66 13  5 0 NAN                 
HST_NSC_026572 266.42130443 -29.01185092 4.59 6.32  -1.78 1.07  -2.75 1.46 2020.2248 0.38 0.54 12  2 0 NAN                 
HST_NSC_006957 266.42212268 -29.00465271 0.31 1.32  -6.33 0.08  -9.51 0.23 2013.5156 0.35 0.82  6  2 0 NAN                 
HST_NSC_026645 266.42249278 -29.01057867 0.30 0.30  -1.65 0.07  -4.24 0.07 2017.2146 1.10 0.90 14  0 0 NAN                 
HST_NSC_026506 266.42188676 -29.01137729 1.63 1.20  -1.29 0.26  -2.21 0.25 2019.5169 1.79 1.77 14  2 0 NAN                 
HST_NSC_006568 266.42213489 -29.00458088 1.10 1.34  -4.00 0.20  -7.43 0.24 2015.2231 0.82 0.74  9  3 0 NAN                 
HST_NSC_026410 266.42147812 -29.01179766 0.20 0.08  -2.16 0.05  -4.30 0.02 2018.5506 0.80 0.80 13  2 0 NAN                 
HST_NSC_026516 266.42216769 -29.01106506 0.28 0.23  -2.13 0.06  -4.74 0.05 2018.1344 1.02 1.05 14  2 0 NAN                 
HST_NSC_026595 266.42232232 -29.01087802 0.72 0.72  -5.20 0.16  -7.60 0.16 2017.9332 1.80 1.04 14  0 0 NAN                 
HST_NSC_036703 266.42201077 -29.01127726 3.09 3.09  -4.92 0.83 -11.80 0.84 2018.7890 0.70 1.15 10  1 0 NAN                 
HST_NSC_006889 266.42241527 -29.00491042 0.82 0.83  -7.33 0.25  -3.16 0.25 2012.7298 1.25 0.87  5  0 0 NAN                 
HST_NSC_029585 266.42162735 -29.01172276 1.22 1.28  -2.15 0.25  -2.87 0.27 2017.4510 0.80 0.88 13  2 0 NAN                 
HST_NSC_022671 266.42227316 -29.00467752 0.41 0.55  -2.61 0.08  -3.99 0.11 2017.3259 0.81 0.62 10  3 0 NAN                 
HST_NSC_008147 266.42239490 -29.00481475 8.44 4.28   1.71 1.10  -4.64 0.56 2012.3980 1.00 1.07  9  2 0 NAN                 
HST_NSC_026423 266.42173011 -29.01163959 0.91 0.77  -3.65 0.21  -4.20 0.17 2019.3818 1.14 1.00 14  2 0 NAN                 
HST_NSC_026534 266.42200558 -29.01136247 1.11 0.43  -3.32 0.23  -2.36 0.09 2017.1910 1.15 0.75 14  5 0 NAN                 
HST_NSC_026500 266.42185191 -29.01156276 0.15 0.14  -5.05 0.03  -3.52 0.03 2018.2646 2.24 1.21 13  0 0 NAN                 
HST_NSC_022763 266.42229031 -29.00459318 0.45 0.43  -0.94 0.09  -8.74 0.09 2019.0433 0.44 1.17 11  0 0 NAN                 
HST_NSC_029161 266.42168571 -29.01176587 9.44 4.67  -0.82 1.99  -6.98 1.01 2016.4228 0.60 0.60  5  2 0 NAN                 
HST_NSC_026552 266.42223404 -29.01117763 0.30 0.27  -4.48 0.07  -7.94 0.06 2018.2036 0.88 0.89 14  2 0 NAN                 
HST_NSC_029519 266.42215193 -29.01129266 1.47 0.50  -3.41 0.34  -3.62 0.12 2017.9682 0.66 0.95 13  3 0 NAN                 
HST_NSC_029391 266.42179056 -29.01168641 0.42 0.88  -0.76 0.09  -4.86 0.18 2016.9957 0.87 1.24 13  2 0 NAN                 
HST_NSC_026508 266.42203894 -29.01149557 0.30 0.19  -2.63 0.08  -4.80 0.06 2020.3959 0.87 0.94 10  2 0 NAN                 
HST_NSC_029401 266.42213255 -29.01140746 0.79 1.27  -1.09 0.18  -4.72 0.25 2019.4552 1.02 0.83 13  2 0 NAN                 
HST_NSC_029170 266.42201890 -29.01154864 1.40 1.21  -4.47 0.79  -7.71 0.76 2020.2009 0.92 0.97  9  5 0 NAN                 
HST_NSC_006837 266.42232247 -29.00447214 0.36 0.34  -1.09 0.07  -4.20 0.07 2019.5907 0.53 2.05  7  0 0 NAN                 
HST_NSC_026424 266.42189748 -29.01171462 1.99 2.00   1.41 0.60   0.88 0.60 2019.9271 0.45 0.82 10  0 0 NAN                 
HST_NSC_029174 266.42216783 -29.01146902 0.77 0.33  -2.91 0.17  -7.77 0.08 2018.5122 1.55 0.96 14  2 0 NAN                 
HST_NSC_026501 266.42208995 -29.01163072 0.26 0.11  -5.32 0.06  -4.97 0.03 2018.1583 0.57 0.83 14  2 0 NAN                 
HST_NSC_026515 266.42238181 -29.01131121 1.73 1.75  -3.67 0.36  -6.59 0.37 2014.4174 0.67 0.76 13  2 0 NAN                 
HST_NSC_026543 266.42233401 -29.01141195 0.34 0.50  -0.89 0.08  -4.60 0.11 2017.8847 1.31 1.07 14  2 0 NAN                 
HST_NSC_029505 266.42244316 -29.01136847 0.82 5.59  -6.83 0.20  -7.49 0.98 2018.3227 0.94 0.89 11  2 0 NAN                 
HST_NSC_029403 266.42240932 -29.01145705 0.28 0.27  -1.63 0.06  -5.56 0.06 2017.6350 0.93 1.10 14  5 0 NAN                 
HST_NSC_026479 266.42209063 -29.01182085 0.47 0.46  -2.29 0.10  -6.54 0.10 2018.3680 1.03 0.80 14  2 0 NAN                 
HST_NSC_026509 266.42233127 -29.01157706 0.37 0.37  -4.71 0.08  -9.38 0.08 2015.9970 1.11 2.24 14  0 0 NAN                 
HST_NSC_000034 266.41749947 -29.01431129 0.08 0.08  -3.63 0.02  -3.84 0.02 2017.9393 2.50 0.49 14  0 1 4057481786652843136 
HST_NSC_041830 266.42143407 -29.01297406 0.58 0.62  -1.99 0.12  -6.15 0.13 2018.3295 3.06 2.83  6  2 2 IRS19NW             
HST_NSC_000033 266.42402919 -29.01002264 0.10 0.09   4.13 0.03  -4.07 0.02 2017.6844 0.83 3.10 14  0 1 4057481752293115648 
HST_NSC_000024 266.40929637 -29.01119476 0.08 0.07  -0.31 0.02  -1.18 0.02 2018.2319 2.43 0.49 14  0 1 4057481790947281536 
HST_NSC_029882 266.41438424 -29.01575086 0.18 0.13  -1.14 0.04  -6.42 0.03 2018.3923 1.12 1.75 14  2 2 SiO-14              
HST_NSC_000037 266.40735386 -29.00549247 0.27 0.25   4.31 0.06   1.12 0.05 2017.6628 0.86 1.37 14  2 1 4057481786652854784 
HST_NSC_000023 266.41602910 -29.01701111 0.08 0.74   1.27 0.02   2.49 0.15 2018.3278 0.80 1.11 13  5 1 4057481722235386368 
HST_NSC_000036 266.40522343 -29.01004623 0.09 0.07  -6.19 0.02  -4.14 0.02 2017.9804 0.59 1.18 13  0 1 4057481786652848512 
HST_NSC_000022 266.40929075 -29.01589127 0.08 0.07  -0.24 0.02  -2.94 0.02 2018.0196 0.44 0.38 14  0 1 4057481790954865536 
HST_NSC_010801 266.41736785 -28.99664340 0.64 0.64  -1.04 0.15  -2.98 0.15 2015.7331 1.03 0.39  4 -1 2 SiO-11              
HST_NSC_000852 266.40841442 -29.01741937 0.07 0.16  -2.98 0.02  -7.31 0.04 2018.4280 1.19 1.13 14  2 2 SiO-16              
HST_NSC_000035 266.40510595 -29.01448173 0.13 0.21  -0.53 0.03  -4.32 0.05 2018.6460 1.17 1.58 13  2 1 4057481786652844160 
HST_NSC_000030 266.41397405 -29.02023324 0.11 0.12  -1.21 0.02  -3.25 0.03 2018.5221 0.87 1.55 14  2 1 4057481717938509312 
HST_NSC_005236 266.42800919 -28.99931459 0.14 0.21  -0.58 0.03  -3.13 0.05 2018.2828 1.00 1.17 14  2 2 SiO-6               
HST_NSC_000027 266.41955606 -29.02096406 0.09 0.07   1.79 0.02   0.75 0.02 2018.3420 1.27 2.10 14  0 1 4057481717933358848 
HST_NSC_000007 266.40686479 -28.99765209 0.10 0.09  -0.63 0.03  -3.12 0.03 2017.9667 0.41 0.56 14  0 1 4057482027171032832 
HST_NSC_000028 266.41333698 -29.02120074 0.07 0.06  -0.07 0.02  -5.26 0.02 2018.4965 0.94 1.40 14  0 1 4057481717933359360 
HST_NSC_000012 266.41556625 -28.99233385 0.11 0.25  -4.27 0.03  -3.46 0.06 2018.2122 0.82 1.08 14  2 1 4057482031473040768 
HST_NSC_000008 266.40882211 -28.99377037 0.11 0.10  -0.13 0.03  -2.26 0.03 2018.0556 0.27 0.21 14  0 1 4057482027171037696 
HST_NSC_000019 266.42536140 -28.99399664 0.13 0.29  -5.47 0.04  -1.33 0.07 2018.5612 0.89 1.35 14  2 1 4057482203271729536 
HST_NSC_000040 266.40635791 -29.02098866 0.08 0.12   4.94 0.02  -2.74 0.03 2018.5386 1.02 1.15 14  2 1 4057481790947275264 
HST_NSC_000018 266.42658604 -28.99427244 0.13 0.09   2.19 0.04  -0.59 0.03 2018.6000 0.52 0.79 14  0 1 4057482203271728640 
HST_NSC_000031 266.41521368 -29.02387726 0.24 0.27  -0.28 0.05  -1.70 0.06 2018.6992 1.16 1.47 14  2 1 4057481722235384320 
HST_NSC_000016 266.43019410 -28.99553822 0.14 0.09  -4.58 0.04  -2.53 0.03 2018.7477 0.35 0.53 14  0 1 4057482198969726848 
HST_NSC_000039 266.40123563 -29.01806314 0.08 0.07   9.34 0.02  -0.37 0.02 2018.5210 0.47 2.27 14  0 1 4057481786652839040 
HST_NSC_000013 266.43641306 -29.00644065 0.14 0.09   0.93 0.03  -5.10 0.02 2018.2006 0.37 0.24 14  0 1 4057482130250236544 
HST_NSC_000005 266.39732137 -29.01158224 0.09 0.07  -1.45 0.02  -7.13 0.02 2018.9548 1.72 1.98 14  0 1 4057481992811276544 
HST_NSC_000009 266.40783461 -28.99223592 0.13 0.12  -0.19 0.03  -1.18 0.04 2018.0418 0.15 0.45 14  0 1 4057482027171038976 
HST_NSC_000010 266.41137247 -28.99080038 0.13 0.12  -0.47 0.03  -4.05 0.03 2018.1100 0.56 1.18 14  0 1 4057482027171041664 
HST_NSC_000038 266.39777696 -29.01457903 0.10 0.15  -0.34 0.03  -0.97 0.04 2018.4558 0.79 0.94 14  2 1 4057481786653520896 
HST_NSC_000015 266.43662494 -29.00213915 0.13 0.09  -1.01 0.03  -3.36 0.02 2018.3487 0.32 1.89 14  0 1 4057482130250242176 
HST_NSC_000011 266.41328931 -28.98980694 0.13 0.19  -1.08 0.03  -1.68 0.05 2017.9264 0.40 0.94 14  2 1 4057482027171043200 
HST_NSC_000017 266.42592869 -28.99060872 0.16 0.11  -2.00 0.04  -1.34 0.03 2018.2737 0.89 1.06 14  0 1 4057482198969733376 
HST_NSC_000001 266.39941071 -29.01954283 0.11 0.08   1.85 0.03  -4.92 0.02 2018.8224 0.43 0.49 13  0 1 4057481683573622528 
HST_NSC_000006 266.39468621 -29.00826764 0.12 0.09  -4.03 0.03  -4.24 0.03 2019.0482 0.59 0.80 14  0 1 4057481992811280768 
HST_NSC_000020 266.39563502 -29.01407232 0.10 0.08  -8.91 0.03  -1.71 0.02 2018.7815 0.24 0.77 14  0 1 4057481889732059520 
HST_NSC_000025 266.39651501 -29.01633741 0.11 0.09   0.24 0.03  -2.21 0.03 2018.9126 0.49 1.35 14  0 1 4057481683573626880 
HST_NSC_000032 266.41358688 -29.02779475 0.13 0.09  -7.07 0.03  -5.40 0.03 2018.4029 0.84 1.11 14  0 1 4057481717933350528 
HST_NSC_000003 266.39334254 -29.01267532 0.11 0.14  -6.28 0.03  -7.93 0.04 2018.8250 0.23 0.65 14  2 1 4057481889732060288 
HST_NSC_000021 266.44108972 -29.00346878 0.17 0.18   5.60 0.04  -2.58 0.05 2018.4231 0.10 0.96 14  2 1 4057482134552243840 
HST_NSC_000014 266.44198984 -29.00562435 0.18 0.11  -0.27 0.04  -1.36 0.04 2018.3282 0.50 0.49 14  0 1 4057482130250238208 
HST_NSC_000026 266.41697332 -29.02998885 0.17 0.12  -6.10 0.04  -5.76 0.04 2018.5186 0.50 1.07 14  0 1 4057481717933348608 
HST_NSC_000029 266.41807412 -29.03106980 0.32 0.19   3.79 0.11   1.12 0.08 2018.4299 0.12 0.23  6  0 1 4057481717934037760 
HST_NSC_000004 266.38830324 -29.00966784 0.18 0.15  -3.85 0.05  -3.24 0.06 2019.2685 0.19 0.39 13  0 1 4057481894027446400 


==> anc/datafile4.txt <==
Title: The HST-Gaia Near-Infrared Astrometric Reference Frame 
       near the Milky Way Galactic Center 
Authors: Hosek M.W., Do T., Martinez G.D., Lewis-Merrill R., 
         Ghez A.M., Lu J.R., Sakai S., Anderson J. 
Table: HST Photometry
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---     ID        HST star identifier
  16- 22 F7.2   mag     F127Mmag  HST/WFC3-IR F127M band Vega magnitude (1)
  24- 29 F6.2   mag   e_F127Mmag  Uncertainty in F127Mmag (1)
  31- 37 F7.2   mag     F139Mmag  HST/WFC3-IR F139M band Vega magnitude (1)
  39- 44 F6.2   mag   e_F139Mmag  Uncertainty in F139Mmag (1)
  46- 50 F5.2   mag     F153Mmag  HST/WFC3-IR F153M band Vega magnitude (1,2)
  52- 55 F4.2   mag   e_F153Mmag  Uncertainty in F153Mmag (1,2)
  57- 57 I1     ---     Ref       Reference star type (3)
  59- 77 A19    ---     AName     Alternate name (4)
--------------------------------------------------------------------------------
Note (1): When the photometry and uncertainty is -999.00 +/- 999.00, the
          source was not observed in that band.
Note (2): The F153M photometry and error is the average magnitude across
          all F153M epochs.
Note (3):
    0 = secondary reference star;
    1 = primary reference star;
    2 = maser.
Note (4): If applicable (either from Sakai et al. (2019) [2019ApJ...873...65S]
          or the Gaia-DR3 catalog).
--------------------------------------------------------------------------------
HST_NSC_007314   18.73   0.03   17.40   0.06 16.07 0.05 0 S0-6                
HST_NSC_007079   19.10   0.03   17.87   0.06 16.70 0.19 0 S0-9                
HST_NSC_006757   18.38   0.02   17.07   0.02 15.70 0.13 0 S0-13               
HST_NSC_007316   20.99   0.15   19.17   0.09 17.68 0.09 0 S0-12               
HST_NSC_007214   18.85   0.04   17.64   0.03 16.42 0.08 0 S0-14               
HST_NSC_007322 -999.00 999.00 -999.00 999.00 14.20 0.05 0 S1-3                
HST_NSC_006751   18.78   0.02   17.31   0.03 15.62 0.12 0 S1-5                
HST_NSC_016387   20.94   0.30   19.54   0.22 17.87 0.15 0 S1-26               
HST_NSC_007323   18.01   0.02   16.77   0.02 15.59 0.02 0 S1-1                
HST_NSC_006701   15.20   0.02   13.93   0.01 12.72 0.13 0 irs16C              
HST_NSC_007303   17.70   0.04   16.46   0.03 15.41 0.15 0 S1-4                
HST_NSC_013591   15.34   0.01   14.10   0.01 12.84 0.03 0 irs16NW             
HST_NSC_001147   20.76   0.21   19.54   0.09 17.88 0.12 0 S1-32               
HST_NSC_007207   18.59   0.02   17.36   0.01 16.11 0.10 0 S1-12               
HST_NSC_050069 -999.00 999.00 -999.00 999.00 18.28 0.07 0 S1-6                
HST_NSC_007108 -999.00 999.00 -999.00 999.00 15.33 0.03 0 S1-34               
HST_NSC_007209   17.79   0.01   16.57   0.01 15.40 0.06 0 S1-14               
HST_NSC_017015   19.72   0.06   18.31   0.06 17.08 0.16 0 S1-15               
HST_NSC_006759   14.96   0.02   13.71   0.02 12.86 0.24 0 irs16SW             
HST_NSC_001551   20.36   0.06   18.86   0.06 17.38 0.12 0 S1-13               
HST_NSC_016433   17.82   0.02   16.55   0.03 15.25 0.08 0 S1-22               
HST_NSC_016439   18.17   0.02   16.91   0.02 15.74 0.08 0 S1-21               
HST_NSC_013646 -999.00 999.00 -999.00 999.00 15.41 0.13 0 S1-20               
HST_NSC_007127   21.97   0.37   20.51   0.31 18.60 0.15 0 S1-53               
HST_NSC_001221   18.17   0.02   16.67   0.02 15.18 0.04 0 S1-17               
HST_NSC_016651   19.86   0.07   18.52   0.03 17.29 0.09 0 S1-52               
HST_NSC_013514   20.31   0.05   18.99   0.06 17.54 0.13 0 S1-18               
HST_NSC_003619   18.29   0.02   16.75   0.01 14.97 0.12 0 S1-23               
HST_NSC_050046 -999.00 999.00 -999.00 999.00 17.24 0.10 0 S1-49               
HST_NSC_007215   16.68   0.02   15.37   0.02 14.20 0.08 0 S1-24               
HST_NSC_013505   18.70   0.03   16.77   0.02 14.36 0.25 0 irs29N              
HST_NSC_001135   20.15   0.04   18.58   0.02 17.03 0.06 0 S2-3                
HST_NSC_006700   17.21   0.03   15.80   0.06 14.31 0.05 0 S2-11               
HST_NSC_007475 -999.00 999.00   19.08   0.04 16.70 0.32 0 S2-7                
HST_NSC_006709   15.79   0.03   14.50   0.02 13.69 0.53 0 irs16CC             
HST_NSC_016382   16.47   0.03   15.16   0.02 13.78 0.02 0 irs29S              
HST_NSC_001134   22.86   0.63   20.79   0.20 18.67 0.24 0 NAN                 
HST_NSC_001941 -999.00 999.00 -999.00 999.00 18.63 0.15 0 S2-41               
HST_NSC_007317   17.45   0.12   15.90   0.05 14.41 0.13 0 NAN                 
HST_NSC_013596   18.39   0.01   17.31   0.01 16.27 0.04 0 S2-2                
HST_NSC_001947   22.25   0.19   20.59   0.16 18.99 0.10 0 NAN                 
HST_NSC_037499 -999.00 999.00 -999.00 999.00 15.04 0.12 0 irs16SW-E           
HST_NSC_006704   17.81   0.02   16.63   0.02 15.58 0.05 0 S2-22               
HST_NSC_005419   16.82   0.01   15.45   0.01 14.24 0.16 0 irs33N              
HST_NSC_001472   18.83   0.02   17.48   0.02 16.07 0.06 0 S2-21               
HST_NSC_013611 -999.00 999.00   16.37   0.02 15.37 0.12 0 S2-19               
HST_NSC_013518   19.68   0.02   17.87   0.01 16.55 0.32 0 NAN                 
HST_NSC_006752   15.94   0.02   14.65   0.02 13.34 0.05 0 S2-17               
HST_NSC_006698   20.18   0.06   18.81   0.05 17.32 0.08 0 S2-23               
HST_NSC_001201   20.31   0.09   19.03   0.12 18.01 0.18 0 S2-55               
HST_NSC_051606 -999.00 999.00 -999.00 999.00 19.23 0.21 0 S2-198              
HST_NSC_007211   19.96   0.06   18.47   0.08 16.96 0.07 0 S2-25               
HST_NSC_013635   20.80   0.05   19.35   0.02 17.87 0.09 0 NAN                 
HST_NSC_017041   21.72   0.11   20.27   0.12 18.86 0.09 0 S2-200              
HST_NSC_016652   21.10   0.04   19.76   0.03 18.56 0.10 0 S2-63               
HST_NSC_016421   19.04   0.03   17.61   0.03 15.96 0.04 0 S2-67               
HST_NSC_041600 -999.00 999.00 -999.00 999.00 18.98 0.10 0 S2-212              
HST_NSC_001128   21.25   0.06   19.58   0.08 17.79 0.18 0 NAN                 
HST_NSC_016706 -999.00 999.00 -999.00 999.00 18.62 0.18 0 S2-68               
HST_NSC_007368   19.44   0.04   17.85   0.05 16.38 0.07 0 S2-31               
HST_NSC_016674   23.07   0.77   21.08   0.32 18.97 0.28 0 S2-254              
HST_NSC_044456 -999.00 999.00 -999.00 999.00 18.88 0.13 0 S2-259              
HST_NSC_016406   21.93   0.10   20.18   0.05 18.61 0.30 0 S2-69               
HST_NSC_007128   20.62   0.22   19.25   0.10 17.55 0.20 0 S2-75               
HST_NSC_013614   18.99   0.03   17.61   0.03 16.02 0.16 0 S2-74               
HST_NSC_017018 -999.00 999.00 -999.00 999.00 19.06 0.12 0 S2-261              
HST_NSC_001468   19.18   0.02   17.70   0.01 16.15 0.05 0 S2-77               
HST_NSC_016423   19.80   0.03   18.22   0.02 16.69 0.03 0 S2-78               
HST_NSC_006717 -999.00 999.00 -999.00 999.00 18.15 0.10 0 S2-80               
HST_NSC_051632 -999.00 999.00 -999.00 999.00 18.68 0.26 0 S2-304              
HST_NSC_016187 -999.00 999.00 -999.00 999.00 19.26 0.15 0 S2-273              
HST_NSC_017149   21.74   0.10   19.84   0.06 18.06 0.06 0 S2-316              
HST_NSC_036457 -999.00 999.00 -999.00 999.00 17.65 0.09 0 NAN                 
HST_NSC_001945   22.00   0.29   20.74   0.14 19.15 0.22 0 S2-319              
HST_NSC_013593   19.59   0.03   17.76   0.03 16.23 0.23 0 NAN                 
HST_NSC_001951   22.60   1.28   21.55   1.47 19.04 0.21 0 S2-84               
HST_NSC_016672   20.57   0.03   19.96   0.10 19.33 0.17 0 NAN                 
HST_NSC_013587   17.77   0.02   16.42   0.02 15.06 0.01 0 S2-32               
HST_NSC_037494 -999.00 999.00 -999.00 999.00 17.66 0.12 0 NAN                 
HST_NSC_006716   14.25   0.01   13.00   0.01 11.87 0.10 0 irs16NE             
HST_NSC_013653   20.22   0.02   18.61   0.03 16.93 0.14 0 S3-14               
HST_NSC_016889   22.45   0.63   20.32   0.29 18.79 0.08 0 S3-61               
HST_NSC_007278   21.96   0.25   20.45   0.13 19.40 0.28 0 S3-77               
HST_NSC_016237 -999.00 999.00 -999.00 999.00 20.29 0.10 0 S3-110              
HST_NSC_016649   19.36   0.04   17.96   0.03 16.49 0.13 0 S3-17               
HST_NSC_007409 -999.00 999.00   15.87   0.02 14.71 0.10 0 S3-2                
HST_NSC_007301   19.99   0.05   18.67   0.05 17.37 0.07 0 S3-3                
HST_NSC_001464   17.07   0.02   15.78   0.01 14.51 0.03 0 S3-19               
HST_NSC_007329   17.72   0.02   16.46   0.01 14.96 0.07 0 S3-5                
HST_NSC_007497   23.02   0.50   21.01   0.20 19.16 0.29 0 S3-124              
HST_NSC_001484   15.65   0.01   14.31   0.01 13.12 0.09 0 irs33E              
HST_NSC_001469   17.18   0.02   15.73   0.01 14.22 0.02 0 S3-22               
HST_NSC_006710   18.99   0.02   17.46   0.02 16.06 0.19 0 S3-6                
HST_NSC_013726   19.11   0.02   17.85   0.03 16.50 0.08 0 S3-25               
HST_NSC_001626   19.97   0.03   18.45   0.04 16.72 0.06 0 S3-7                
HST_NSC_013608   19.85   0.03   18.29   0.02 16.85 0.10 0 S3-28               
HST_NSC_001458 -999.00 999.00   16.20   0.01 15.02 0.03 0 S3-26               
HST_NSC_013615   20.53   0.05   18.91   0.06 16.97 0.12 0 S3-27               
HST_NSC_007213   18.02   0.01   16.62   0.01 15.32 0.05 0 S3-30               
HST_NSC_035676 -999.00 999.00 -999.00 999.00 20.00 0.29 0 NAN                 
HST_NSC_001120   20.09   0.06   18.84   0.05 17.55 0.06 0 S3-155              
HST_NSC_007279   20.71   0.16   19.87   0.15 18.59 0.20 0 NAN                 
HST_NSC_016410   20.10   0.04   18.44   0.03 16.35 0.13 0 S3-149              
HST_NSC_007488   19.51   0.05   18.31   0.06 17.41 0.22 0 S3-31               
HST_NSC_001129   19.28   0.20   17.80   0.03 16.50 0.12 0 S3-162              
HST_NSC_016393   24.66   0.61   22.46   0.72 18.84 0.33 0 NAN                 
HST_NSC_016677   21.13   0.05   20.21   0.12 19.12 0.12 0 NAN                 
HST_NSC_001182   19.24   0.04   17.85   0.03 16.28 0.10 0 S3-29               
HST_NSC_001547   18.65   0.06   17.32   0.04 15.96 0.05 0 S3-156              
HST_NSC_001126   18.92   0.07   17.35   0.04 15.84 0.04 0 S3-178              
HST_NSC_046530 -999.00 999.00 -999.00 999.00 18.55 0.07 0 NAN                 
HST_NSC_007281 -999.00 999.00 -999.00 999.00 19.40 0.11 0 NAN                 
HST_NSC_042282 -999.00 999.00 -999.00 999.00 13.55 0.09 0 irs13E1             
HST_NSC_007406   19.35   0.03   17.92   0.05 16.53 0.15 0 S3-8                
HST_NSC_016657   20.20   0.08   18.54   0.06 16.97 0.05 0 S3-35               
HST_NSC_035805 -999.00 999.00 -999.00 999.00 16.03 0.08 0 S3-34               
HST_NSC_013557   20.19   0.04   18.62   0.03 17.13 0.15 0 S3-198              
HST_NSC_016979 -999.00 999.00 -999.00 999.00 17.72 0.33 0 S3-190              
HST_NSC_006707   16.89   0.01   15.71   0.01 14.52 0.05 0 S3-10               
HST_NSC_007417   21.72   0.68   19.84   0.20 18.52 0.28 0 NAN                 
HST_NSC_016413   19.70   0.04   18.53   0.04 17.37 0.04 0 S3-216              
HST_NSC_001538   19.58   0.02   18.29   0.03 16.92 0.06 0 S3-208              
HST_NSC_007473   19.57   0.06   18.28   0.03 17.03 0.09 0 S3-36               
HST_NSC_006753   19.38   0.03   17.52   0.02 15.16 0.15 0 S3-12               
HST_NSC_042489 -999.00 999.00 -999.00 999.00 14.94 0.10 0 irs13E4             
HST_NSC_016634   19.68   0.03   18.27   0.02 16.83 0.06 0 S3-207              
HST_NSC_001944 -999.00 999.00   19.25   0.06 17.59 0.05 0 S3-215              
HST_NSC_037747 -999.00 999.00   19.89   0.14 18.54 0.19 0 S3-254              
HST_NSC_035775 -999.00 999.00 -999.00 999.00 18.68 0.11 0 S3-241              
HST_NSC_017167   22.10   0.17   20.54   0.08 18.62 0.14 0 S3-260              
HST_NSC_007498   19.81   0.11   18.22   0.07 16.79 0.10 0 S3-39               
HST_NSC_042329 -999.00 999.00 -999.00 999.00 13.43 0.07 0 irs13E2             
HST_NSC_007095   19.57   0.08   18.26   0.03 17.32 0.10 0 S3-37               
HST_NSC_016809   17.82   0.05   16.40   0.06 15.03 0.05 0 S3-291              
HST_NSC_001930   21.68   0.24   20.29   0.05 18.63 0.12 0 S3-256              
HST_NSC_050061 -999.00 999.00 -999.00 999.00 19.41 0.13 0 NAN                 
HST_NSC_002022   21.39   0.20   19.84   0.09 18.29 0.07 0 S3-268              
HST_NSC_016704   21.53   0.06   19.60   0.06 17.64 0.15 0 S3-284              
HST_NSC_013688 -999.00 999.00 -999.00 999.00 17.48 0.16 0 S3-302              
HST_NSC_017028   21.00   0.08   19.68   0.13 18.26 0.09 0 S3-338              
HST_NSC_016230   21.34   0.07   19.61   0.05 17.94 0.23 0 S3-288              
HST_NSC_035742 -999.00 999.00 -999.00 999.00 20.13 0.17 0 NAN                 
HST_NSC_016309   21.28   0.11   20.02   0.15 18.92 0.08 0 NAN                 
HST_NSC_015422   21.94   0.11   20.24   0.03 18.83 0.10 0 S3-381              
HST_NSC_016580   21.07   0.16   19.60   0.08 18.07 0.16 0 S3-387              
HST_NSC_046755 -999.00 999.00 -999.00 999.00 15.85 0.04 0 S3-331              
HST_NSC_001465   19.26   0.04   17.81   0.05 16.44 0.04 0 S3-370              
HST_NSC_022765   20.44   0.09   19.51   0.06 18.36 0.12 0 NAN                 
HST_NSC_016414   19.64   0.02   18.36   0.01 17.08 0.06 0 S3-390              
HST_NSC_006713   19.03   0.05   17.57   0.04 16.02 0.06 0 S4-1                
HST_NSC_001516   19.04   0.02   17.37   0.02 16.09 0.31 0 S3-374              
HST_NSC_006724   19.62   0.06   18.03   0.04 16.58 0.08 0 S3-13               
HST_NSC_015595   24.25   0.11 -999.00 999.00 19.12 0.22 0 S3-401              
HST_NSC_013627   19.62   0.02   18.23   0.01 17.17 0.27 0 S4-12               
HST_NSC_037745 -999.00 999.00 -999.00 999.00 18.29 0.04 0 S4-23               
HST_NSC_001926   22.10   0.37   20.48   0.06 18.76 0.09 0 S4-31               
HST_NSC_007330   19.01   0.09   17.86   0.08 16.58 0.04 0 S4-46               
HST_NSC_016629   20.68   0.03   19.05   0.04 17.33 0.17 0 S4-24               
HST_NSC_001531   20.63   0.05   19.11   0.03 17.68 0.04 0 S4-22               
HST_NSC_002020   21.99   0.20   20.27   0.11 19.34 0.20 0 S4-65               
HST_NSC_006630   15.89   0.02   15.41   0.01 14.87 0.01 0 NAN                 
HST_NSC_001124   19.16   0.03   18.40   0.03 17.60 0.07 0 NAN                 
HST_NSC_013499   18.74   0.02   17.48   0.01 16.22 0.02 0 S4-59               
HST_NSC_006728   18.54   0.02   17.11   0.01 15.58 0.01 0 S4-2                
HST_NSC_001149   21.98   0.20   20.47   0.08 19.01 0.15 0 S4-40               
HST_NSC_016434   18.50   0.01   17.06   0.01 15.63 0.05 0 S4-36               
HST_NSC_015468 -999.00 999.00 -999.00 999.00 19.68 0.16 0 S4-73               
HST_NSC_001933   22.07   0.23   20.83   0.18 19.20 0.15 0 S4-74               
HST_NSC_001473   17.90   0.01   16.52   0.02 15.22 0.05 0 S4-71               
HST_NSC_034563 -999.00 999.00 -999.00 999.00 18.42 0.05 0 S4-123              
HST_NSC_002090   20.81   0.14   19.68   0.06 18.12 0.07 0 S4-97               
HST_NSC_016808   20.87   0.05   19.35   0.03 17.59 0.09 0 S4-98               
HST_NSC_050053 -999.00 999.00   20.40   0.11 19.00 0.07 0 NAN                 
HST_NSC_016486   21.03   0.06   20.00   0.07 19.06 0.09 0 S4-101              
HST_NSC_007084   20.28   0.07   18.91   0.08 17.22 0.08 0 1star1187           
HST_NSC_017150   20.57   0.04   18.85   0.03 17.22 0.22 0 S4-84               
HST_NSC_001175   24.48   0.98   21.45   0.30 19.45 0.15 0 NAN                 
HST_NSC_007212   19.81   0.05   18.26   0.04 16.43 0.08 0 S4-112              
HST_NSC_001136   24.37   0.92   21.06   0.09 19.60 0.44 0 S4-131              
HST_NSC_001928   20.57   0.11   19.70   0.07 18.45 0.06 0 NAN                 
HST_NSC_007082   19.63   0.03   17.92   0.02 16.16 0.20 0 S4-6                
HST_NSC_046410 -999.00 999.00 -999.00 999.00 15.54 0.02 0 S4-3                
HST_NSC_017030   22.27   0.10   20.65   0.07 19.33 0.13 0 S4-122              
HST_NSC_007326   18.90   0.02   17.29   0.02 15.35 0.23 0 S4-129              
HST_NSC_007036   21.24   0.19   19.64   0.22 18.05 0.08 0 S4-140              
HST_NSC_016967   21.27   0.07   20.19   0.04 19.03 0.06 0 NAN                 
HST_NSC_016378   21.88   0.11   20.17   0.05 18.28 0.17 0 S4-147              
HST_NSC_006754 -999.00 999.00 -999.00 999.00 16.62 0.05 0 S4-143              
HST_NSC_017042   19.92   0.02   17.94   0.01 15.47 0.35 0 irs34W              
HST_NSC_013645   20.74   0.03   19.15   0.02 17.59 0.04 0 S4-168              
HST_NSC_007324   18.54   0.03   16.91   0.02 15.79 0.31 0 S4-4                
HST_NSC_007037   21.09   0.22   19.57   0.03 18.25 0.05 0 S4-152              
HST_NSC_001923   19.70   0.03   18.40   0.03 17.01 0.02 0 NAN                 
HST_NSC_007491   19.47   0.03   18.13   0.03 16.74 0.06 0 S4-161              
HST_NSC_001526   21.92   0.17   20.32   0.07 18.64 0.21 0 S4-173              
HST_NSC_001507   21.62   0.13   19.58   0.05 17.56 0.15 0 S4-197              
HST_NSC_006535   20.45   0.05   19.08   0.08 17.74 0.04 0 S4-167              
HST_NSC_001535   19.52   0.02   18.20   0.02 16.89 0.07 0 S4-170              
HST_NSC_013595   20.34   0.03   18.51   0.03 17.08 0.14 0 irs3E               
HST_NSC_034546 -999.00 999.00 -999.00 999.00 19.12 0.06 0 S4-195              
HST_NSC_013567 -999.00 999.00 -999.00 999.00 18.57 0.16 0 S4-369              
HST_NSC_007439   20.91   0.23   19.40   0.15 18.17 0.09 0 S4-176              
HST_NSC_016963   21.70   0.10   20.00   0.14 18.12 0.10 0 S4-188              
HST_NSC_016797   20.39   0.04   18.60   0.02 16.69 0.10 0 S4-180              
HST_NSC_016234 -999.00 999.00   21.13   0.24 19.93 0.20 0 S4-204              
HST_NSC_001537   20.41   0.06   18.88   0.09 17.07 0.12 0 S4-196              
HST_NSC_016331   19.78   0.02   17.88   0.02 15.29 0.21 0 S4-207              
HST_NSC_001130   21.69   0.21   20.21   0.04 18.87 0.02 0 S4-181              
HST_NSC_037495 -999.00 999.00 -999.00 999.00 19.78 0.19 0 NAN                 
HST_NSC_016639 -999.00 999.00 -999.00 999.00 18.99 0.09 0 S4-220              
HST_NSC_037533 -999.00 999.00 -999.00 999.00 18.60 0.08 0 S4-217              
HST_NSC_051591 -999.00 999.00 -999.00 999.00 18.68 0.08 0 S4-266              
HST_NSC_015467 -999.00 999.00 -999.00 999.00 19.36 0.12 0 S4-226              
HST_NSC_017164   21.41   0.06   20.22   0.04 19.10 0.07 0 NAN                 
HST_NSC_041698 -999.00 999.00 -999.00 999.00 16.46 0.21 0 irs7SE              
HST_NSC_017173   21.21   0.04   19.45   0.04 17.46 0.19 0 S4-229              
HST_NSC_001509   20.20   0.04   18.87   0.02 17.44 0.04 0 S4-236              
HST_NSC_016178   22.06   0.18   20.88   0.14 19.33 0.13 0 NAN                 
HST_NSC_001623   20.39   0.03   18.85   0.02 17.38 0.09 0 S4-221              
HST_NSC_041712   22.17   1.42   19.99   0.35 19.68 0.53 0 NAN                 
HST_NSC_016662 -999.00 999.00   19.88   0.11 18.72 0.10 0 S4-247              
HST_NSC_007445   20.83   0.06   19.57   0.06 18.35 0.08 0 S4-283              
HST_NSC_016493   20.39   0.05   18.96   0.05 17.59 0.06 0 S4-368              
HST_NSC_016383   19.79   0.02   18.16   0.02 16.85 0.26 0 irs34NW             
HST_NSC_001955 -999.00 999.00   20.17   0.05 18.90 0.06 0 NAN                 
HST_NSC_001985 -999.00 999.00   21.83   0.16 20.25 0.09 0 NAN                 
HST_NSC_001459 -999.00 999.00 -999.00 999.00 16.61 0.03 0 S4-287              
HST_NSC_001474   21.12   0.05   19.84   0.03 18.58 0.13 0 S4-280              
HST_NSC_007434   21.01   0.06   19.54   0.03 18.06 0.10 0 S4-279              
HST_NSC_013512   20.79   0.03   19.41   0.02 17.95 0.06 0 S4-295              
HST_NSC_007331   20.32   0.08   18.89   0.09 17.63 0.08 0 S4-314              
HST_NSC_001927 -999.00 999.00 -999.00 999.00 18.81 0.12 0 NAN                 
HST_NSC_016623   21.27   0.14   19.91   0.06 18.80 0.07 0 S4-308              
HST_NSC_006537   19.74   0.03   18.60   0.05 17.34 0.07 0 S4-310              
HST_NSC_013588   19.25   0.02   17.68   0.01 16.13 0.09 0 S4-366              
HST_NSC_016655   23.32   0.41   21.57   0.14 20.04 0.18 0 NAN                 
HST_NSC_007038   21.52   0.08   20.14   0.06 18.79 0.09 0 S4-303              
HST_NSC_006712   19.54   0.05   18.21   0.07 16.94 0.06 0 S4-319              
HST_NSC_001950   22.15   0.13   20.86   0.12 19.67 0.05 0 NAN                 
HST_NSC_006542   20.66   0.10   18.93   0.06 16.90 0.11 0 S4-342              
HST_NSC_007195   22.76   0.38   21.07   0.17 20.07 0.16 0 S4-338              
HST_NSC_016786   21.50   0.08   19.90   0.08 17.79 0.08 0 NAN                 
HST_NSC_001510   19.36   0.03   17.64   0.02 16.05 0.07 0 S4-344              
HST_NSC_007085 -999.00 999.00 -999.00 999.00 18.72 0.04 0 S4-341              
HST_NSC_016641   20.43   0.05   19.29   0.02 17.81 0.11 0 NAN                 
HST_NSC_016335   21.34   0.04   19.49   0.05 17.85 0.08 0 S4-352              
HST_NSC_050030 -999.00 999.00 -999.00 999.00 16.52 0.16 0 S4-365              
HST_NSC_001168   24.23   0.36   21.64   0.20 19.88 0.20 0 NAN                 
HST_NSC_001979   23.20   0.22   22.76   0.32 20.16 0.31 0 S4-336              
HST_NSC_001127   20.83   0.04   19.69   0.03 18.42 0.05 0 S5-7                
HST_NSC_013583   18.64   0.02   17.00   0.01 15.18 0.14 0 S4-364              
HST_NSC_041648 -999.00 999.00 -999.00 999.00 20.35 0.19 0 S4-466              
HST_NSC_016621   22.45   0.28   20.89   0.04 19.91 0.26 0 S5-26               
HST_NSC_017156   23.61   0.32   21.49   0.08 19.88 0.12 0 S5-20               
HST_NSC_016792   22.60   0.13   20.91   0.10 19.14 0.13 0 S5-6                
HST_NSC_002012   23.64   0.28   21.44   0.21 19.44 0.07 0 S5-22               
HST_NSC_016438   19.09   0.02   18.01   0.02 16.93 0.01 0 S5-31               
HST_NSC_013623   21.36   0.03   19.96   0.05 18.67 0.08 0 S5-33               
HST_NSC_001287   21.32   0.09   20.17   0.06 18.74 0.15 0 S5-18               
HST_NSC_007432 -999.00 999.00 -999.00 999.00 18.42 0.06 0 S5-49               
HST_NSC_006755   21.84   0.10   20.33   0.11 18.90 0.06 0 S5-44               
HST_NSC_001480 -999.00 999.00   19.57   0.05 17.77 0.14 0 S5-43               
HST_NSC_007375   20.84   0.07   19.74   0.04 18.83 0.07 0 S5-35               
HST_NSC_007374   20.90   0.06   19.47   0.03 18.20 0.15 0 S5-56               
HST_NSC_001223   21.83   0.10   20.24   0.09 18.67 0.05 0 S5-55               
HST_NSC_016321   19.71   0.05   18.15   0.02 16.59 0.09 0 S5-34               
HST_NSC_016404   22.35   0.17   21.16   0.22 19.91 0.15 0 NAN                 
HST_NSC_016505   21.15   0.07   19.27   0.03 17.65 0.14 0 S5-47               
HST_NSC_001498   20.47   0.17   18.70   0.02 17.11 0.20 0 NAN                 
HST_NSC_043109 -999.00 999.00 -999.00 999.00 19.05 0.10 0 S5-63               
HST_NSC_013604   21.06   0.05   19.62   0.04 18.01 0.06 0 S5-251              
HST_NSC_016376   18.35   0.01   16.46   0.01 14.59 0.05 0 S5-69               
HST_NSC_013488 -999.00 999.00 -999.00 999.00 18.59 0.13 0 S5-65               
HST_NSC_051604 -999.00 999.00 -999.00 999.00 16.89 0.06 0 S5-71               
HST_NSC_001297 -999.00 999.00   19.93   0.04 18.85 0.14 0 S5-265              
HST_NSC_007199   21.02   0.10   19.78   0.07 18.46 0.08 0 S5-79               
HST_NSC_006718   20.33   0.08   18.86   0.04 17.53 0.05 0 S5-83               
HST_NSC_006531   15.91   0.02   14.65   0.01 13.37 0.08 0 irs1W               
HST_NSC_006530   19.77   0.03   18.19   0.02 16.71 0.05 0 S5-92               
HST_NSC_016805   21.92   0.11   20.77   0.04 19.56 0.14 0 S5-322              
HST_NSC_001512   17.20   0.02   15.70   0.01 14.06 0.03 0 S5-89               
HST_NSC_001118   20.77   0.05   19.49   0.03 18.18 0.07 0 S5-80               
HST_NSC_013790   19.56   0.01   17.96   0.01 16.29 0.12 0 S5-235              
HST_NSC_001977   21.17   0.22   19.70   0.07 18.68 0.14 0 S5-84               
HST_NSC_016815   22.56   0.16   20.75   0.12 19.41 0.14 0 S5-107              
HST_NSC_017050   20.55   0.03   18.87   0.02 17.17 0.08 0 S5-115              
HST_NSC_001466   20.30   0.06   19.04   0.03 17.58 0.05 0 S5-98               
HST_NSC_002161 -999.00 999.00   21.33   0.26 19.57 0.08 0 S5-270              
HST_NSC_051234 -999.00 999.00 -999.00 999.00 20.11 0.12 0 S5-66               
HST_NSC_013644   21.65   0.09   20.14   0.12 18.83 0.10 0 S5-267              
HST_NSC_007232 -999.00 999.00 -999.00 999.00 19.49 0.10 0 S5-108              
HST_NSC_007404   22.03   0.16   20.34   0.03 18.70 0.10 0 S5-94               
HST_NSC_007129   20.49   0.10   19.04   0.04 17.50 0.16 0 S5-99               
HST_NSC_001142   20.79   0.11   19.64   0.06 18.45 0.14 0 S5-116              
HST_NSC_051579 -999.00 999.00 -999.00 999.00 16.17 0.05 0 S5-95               
HST_NSC_017153   23.11   0.38   20.77   0.08 18.48 0.18 0 S5-112              
HST_NSC_016314   21.38   0.06   19.66   0.04 18.03 0.07 0 S5-106              
HST_NSC_007120   20.60   0.08   19.52   0.12 17.67 0.18 0 S5-141              
HST_NSC_001486   18.27   0.01   17.63   0.02 16.97 0.06 0 NAN                 
HST_NSC_001583   20.95   0.12   19.79   0.04 18.27 0.26 0 S5-113              
HST_NSC_013570 -999.00 999.00 -999.00 999.00 10.95 0.58 2 IRS7                
HST_NSC_007457   22.41   0.12   20.81   0.07 19.15 0.09 0 S5-137              
HST_NSC_007300   20.26   0.06   18.90   0.02 17.58 0.20 0 S5-131              
HST_NSC_001934   20.61   0.11   19.77   0.07 18.68 0.08 0 NAN                 
HST_NSC_002123   21.59   0.16   19.88   0.04 18.34 0.10 0 S5-138              
HST_NSC_007040   21.43   0.15   20.63   0.10 19.30 0.10 0 NAN                 
HST_NSC_016447   22.33   0.13   21.14   0.14 19.96 0.08 0 NAN                 
HST_NSC_016679   21.87   0.13   20.69   0.09 19.38 0.12 0 NAN                 
HST_NSC_001176   18.15   0.04   16.83   0.03 15.62 0.07 0 S5-145              
HST_NSC_002093   21.69   0.24   19.91   0.09 18.13 0.03 0 S5-148              
HST_NSC_013741 -999.00 999.00 -999.00 999.00 17.70 0.47 0 NAN                 
HST_NSC_051556 -999.00 999.00 -999.00 999.00 15.60 0.04 0 S5-237              
HST_NSC_007459   20.69   0.05   19.45   0.05 18.12 0.09 0 S5-155              
HST_NSC_017024   21.77   0.07   20.36   0.05 19.02 0.10 0 NAN                 
HST_NSC_016796 -999.00 999.00 -999.00 999.00 18.21 0.07 0 NAN                 
HST_NSC_007480   21.65   0.16   20.32   0.04 19.09 0.09 0 S5-259              
HST_NSC_013610   21.29   0.12   19.80   0.06 18.32 0.26 0 S5-246              
HST_NSC_007112   20.93   0.13   19.52   0.06 17.98 0.10 0 S5-143              
HST_NSC_001169   22.51   0.20   20.47   0.27 18.75 0.10 0 S5-156              
HST_NSC_007446   17.14   0.04   15.92   0.07 15.03 0.10 0 S5-233              
HST_NSC_016791   22.02   0.15   20.57   0.12 19.30 0.08 0 S5-274              
HST_NSC_007476 -999.00 999.00 -999.00 999.00 18.51 0.04 0 S5-162              
HST_NSC_016325   19.25   0.02   17.70   0.02 16.42 0.13 0 S5-236              
HST_NSC_007045   21.50   0.11   19.86   0.08 18.58 0.10 0 S5-177              
HST_NSC_007380   19.95   0.03   18.52   0.02 17.20 0.11 0 S5-168              
HST_NSC_038334 -999.00 999.00 -999.00 999.00 19.51 0.34 0 NAN                 
HST_NSC_001494   21.01   0.17   19.48   0.07 18.07 0.07 0 S5-180              
HST_NSC_051651 -999.00 999.00 -999.00 999.00 19.07 0.13 0 S5-146              
HST_NSC_013748   21.44   0.05   20.00   0.05 18.25 0.11 0 NAN                 
HST_NSC_022835   19.68   0.04   18.24   0.02 16.76 0.04 0 S5-170              
HST_NSC_006729   16.31   0.02   15.13   0.01 13.97 0.04 0 S5-183              
HST_NSC_016477   22.01   0.09   20.48   0.07 19.12 0.13 0 S5-253              
HST_NSC_038064 -999.00 999.00 -999.00 999.00 18.77 0.04 0 S5-176              
HST_NSC_016579   21.46   0.11   19.60   0.11 17.61 0.16 0 NAN                 
HST_NSC_035749 -999.00 999.00 -999.00 999.00 19.46 0.63 0 S5-250              
HST_NSC_016670   21.53   0.07   20.19   0.13 18.66 0.17 0 NAN                 
HST_NSC_015404 -999.00 999.00 -999.00 999.00 19.94 0.17 0 NAN                 
HST_NSC_007379   20.46   0.03   19.18   0.05 17.68 0.09 0 NAN                 
HST_NSC_017163 -999.00 999.00   21.49   0.13 20.12 0.33 0 NAN                 
HST_NSC_016478   21.98   0.08   20.36   0.08 18.35 0.41 0 S5-248              
HST_NSC_006533   17.35   0.03   16.11   0.04 14.78 0.04 0 S5-231              
HST_NSC_015441   23.15   0.20   21.47   0.31 19.79 0.14 0 S5-344              
HST_NSC_001532   20.52   0.06   19.07   0.02 17.60 0.05 0 S5-198              
HST_NSC_007501   22.53   0.50   20.46   0.12 20.39 0.90 0 NAN                 
HST_NSC_016381   20.76   0.05   19.37   0.04 18.00 0.08 0 NAN                 
HST_NSC_016960   23.54   0.20   21.61   0.13 19.33 0.09 0 S5-279              
HST_NSC_001290   21.57   0.28   20.27   0.30 18.98 0.15 0 S5-204              
HST_NSC_001499 -999.00 999.00   16.83   0.01 15.61 0.05 0 S5-187              
HST_NSC_015465 -999.00 999.00 -999.00 999.00 19.48 0.09 0 NAN                 
HST_NSC_007208   17.81   0.02   16.53   0.02 15.40 0.09 0 S5-191              
HST_NSC_050013 -999.00 999.00 -999.00 999.00 18.05 0.20 0 NAN                 
HST_NSC_013597   20.40   0.03   18.76   0.01 17.18 0.07 0 S5-239              
HST_NSC_001171   18.75   0.02   17.57   0.01 16.43 0.08 0 S5-202              
HST_NSC_007318   17.71   0.01   16.63   0.01 15.46 0.03 0 S5-211              
HST_NSC_016661   21.73   0.12   20.49   0.15 19.14 0.27 0 NAN                 
HST_NSC_016333   21.27   0.04   19.62   0.03 18.20 0.20 0 S5-244              
HST_NSC_013582   17.70   0.01   16.27   0.02 14.88 0.04 0 S5-232              
HST_NSC_007413   20.67   0.05   19.27   0.06 17.77 0.04 0 S5-247              
HST_NSC_007327   18.52   0.02   17.11   0.01 15.68 0.02 0 S5-213              
HST_NSC_016312   21.84   0.10   20.17   0.04 18.52 0.08 0 S5-245              
HST_NSC_042305 -999.00 999.00 -999.00 999.00 19.95 0.15 0 S5-285              
HST_NSC_016425   21.54   0.06   20.17   0.06 18.95 0.15 0 S6-189              
HST_NSC_002124   21.58   0.13   20.18   0.06 18.59 0.09 0 S5-216              
HST_NSC_001177   19.51   0.03   18.12   0.02 16.85 0.10 0 S6-3                
HST_NSC_038351 -999.00 999.00 -999.00 999.00 20.45 0.22 0 NAN                 
HST_NSC_051649 -999.00 999.00 -999.00 999.00 19.02 0.11 0 S5-260              
HST_NSC_007381 -999.00 999.00 -999.00 999.00 18.09 0.14 0 S6-135              
HST_NSC_017180   21.32   0.08   19.86   0.07 18.45 0.08 0 S6-0                
HST_NSC_043105 -999.00 999.00 -999.00 999.00 17.72 0.02 0 S5-258              
HST_NSC_013706   21.82   0.09   20.20   0.07 18.47 0.10 0 NAN                 
HST_NSC_001578   20.56   0.08   19.10   0.04 17.67 0.11 0 NAN                 
HST_NSC_006697   20.87   0.07   19.24   0.07 17.73 0.07 0 S6-112              
HST_NSC_001470   17.78   0.01   16.27   0.01 14.29 0.10 0 irs2                
HST_NSC_001293   20.99   0.13   19.44   0.08 17.97 0.05 0 S5-217              
HST_NSC_001541   21.08   0.20   19.43   0.05 18.14 0.07 0 S6-4                
HST_NSC_001160   21.25   0.11   19.47   0.05 17.95 0.10 0 S6-14               
HST_NSC_001505   17.96   0.01   16.39   0.01 14.61 0.15 0 S6-12               
HST_NSC_042322 -999.00 999.00 -999.00 999.00 17.67 0.28 0 S5-212              
HST_NSC_016377   21.24   0.03   19.73   0.04 18.08 0.09 0 S6-193              
HST_NSC_016902   22.61   0.28   21.24   0.17 19.98 0.29 0 NAN                 
HST_NSC_007458   21.29   0.20   20.11   0.13 18.69 0.14 0 S6-182              
HST_NSC_017046 -999.00 999.00 -999.00 999.00 18.60 0.09 0 S6-187              
HST_NSC_007440 -999.00 999.00   19.80   0.12 18.55 0.41 0 S6-129              
HST_NSC_017215 -999.00 999.00   19.92   0.05 18.18 0.08 0 S6-118              
HST_NSC_007124   20.04   0.04   18.66   0.03 17.33 0.05 0 S6-22               
HST_NSC_006549   19.18   0.04   17.55   0.01 15.96 0.01 0 S6-86               
HST_NSC_016456   22.27   0.10   21.73   0.24 20.32 0.15 0 NAN                 
HST_NSC_016454   21.61   0.05   20.03   0.04 18.46 0.09 0 S6-144              
HST_NSC_016899   21.51   0.08   20.17   0.08 18.72 0.03 0 NAN                 
HST_NSC_007296 -999.00 999.00   20.38   0.07 18.89 0.12 0 S6-18               
HST_NSC_002019   22.09   0.26   20.66   0.27 18.68 0.17 0 S6-17               
HST_NSC_007312   17.76   0.04   16.50   0.02 15.21 0.03 0 S6-27               
HST_NSC_007465   21.44   0.11   20.03   0.08 18.67 0.15 0 S6-34               
HST_NSC_006711   20.90   0.12   19.36   0.06 17.96 0.08 0 S6-128              
HST_NSC_013746   20.36   0.03   18.97   0.04 17.60 0.07 0 S6-121              
HST_NSC_007500   21.67   0.16   20.20   0.13 18.59 0.08 0 S6-153              
HST_NSC_016701   21.37   0.08   20.00   0.07 18.82 0.09 0 NAN                 
HST_NSC_013609   19.27   0.01   17.75   0.02 16.16 0.05 0 S6-94               
HST_NSC_001574   21.03   0.06   19.55   0.03 18.05 0.06 0 NAN                 
HST_NSC_006552   17.15   0.01   15.90   0.01 14.76 0.11 0 S6-89               
HST_NSC_007173   22.38   0.19   20.99   0.08 18.90 0.29 0 S6-199              
HST_NSC_002122 -999.00 999.00 -999.00 999.00 18.62 0.25 0 S6-33               
HST_NSC_001580   19.27   0.05   17.83   0.06 16.36 0.04 0 S6-31               
HST_NSC_001485   19.61   0.03   18.08   0.02 16.62 0.04 0 S6-25               
HST_NSC_001288   23.75   0.45   21.01   0.23 19.31 0.20 0 S6-348              
HST_NSC_013936   21.50   0.07   20.18   0.05 18.90 0.11 0 S6-159              
HST_NSC_006553   19.28   0.02   18.09   0.02 16.91 0.03 0 S6-24               
HST_NSC_016795   21.68   0.06   20.43   0.04 18.99 0.14 0 S6-205              
HST_NSC_007297   22.09   0.21   21.01   0.06 19.71 0.20 0 NAN                 
HST_NSC_013740   20.53   0.09   18.81   0.03 16.95 0.07 0 S6-99               
HST_NSC_016648   20.73   0.06   19.38   0.05 18.10 0.12 0 S6-133              
HST_NSC_013517   17.78   0.02   16.54   0.01 15.25 0.11 0 S6-90               
HST_NSC_001482   17.70   0.02   16.49   0.02 15.15 0.07 0 irs9W               
HST_NSC_016578   21.80   0.11   20.05   0.03 17.54 0.32 0 S6-108              
HST_NSC_017023   21.80   0.11   20.49   0.04 18.88 0.07 0 S6-202              
HST_NSC_001935   22.08   0.15   20.96   0.24 19.77 0.27 0 S6-355              
HST_NSC_013632   19.17   0.02   17.83   0.02 16.51 0.04 0 S6-107              
HST_NSC_007453   20.18   0.08   18.73   0.07 17.20 0.04 0 S6-111              
HST_NSC_016636   21.35   0.07   19.90   0.08 18.36 0.14 0 S6-207              
HST_NSC_001533   21.46   0.26   20.03   0.07 18.57 0.15 0 S6-41               
HST_NSC_016343   18.56   0.01   17.10   0.01 15.72 0.08 0 S6-96               
HST_NSC_006540   16.36   0.01   15.07   0.01 13.93 0.09 0 S6-81               
HST_NSC_016216   22.74   0.13   21.00   0.10 19.48 0.06 0 S6-210              
HST_NSC_001416   18.93   0.02   17.32   0.01 15.55 0.09 0 S6-35               
HST_NSC_001546   20.78   0.09   19.09   0.03 17.06 0.10 0 S6-39               
HST_NSC_001969   21.46   0.31 -999.00 999.00 18.58 0.12 0 S6-46               
HST_NSC_016810   22.67   0.11   20.87   0.07 19.26 0.08 0 S6-212              
HST_NSC_001183 -999.00 999.00 -999.00 999.00 18.97 0.03 0 S6-47               
HST_NSC_007034   21.16   0.05   19.89   0.04 18.31 0.07 0 S6-146              
HST_NSC_007483   21.40   0.07   19.90   0.05 18.47 0.09 0 S6-138              
HST_NSC_046318 -999.00 999.00 -999.00 999.00 19.05 0.07 0 NAN                 
HST_NSC_016973   22.40   0.09   21.00   0.11 19.49 0.11 0 NAN                 
HST_NSC_016373   20.85   0.11   19.20   0.08 17.64 0.06 0 NAN                 
HST_NSC_006725 -999.00 999.00 -999.00 999.00 14.91 0.01 0 S6-85               
HST_NSC_016185   21.54   0.10   19.99   0.05 18.32 0.10 0 S6-155              
HST_NSC_007282   22.08   0.14   20.57   0.08 18.88 0.05 0 S6-156              
HST_NSC_001524   19.85   0.07   18.51   0.06 17.02 0.05 0 S6-123              
HST_NSC_001976   22.19   0.37   20.57   0.14 19.12 0.33 0 S6-45               
HST_NSC_041624 -999.00 999.00 -999.00 999.00 19.50 0.33 0 NAN                 
HST_NSC_016380   21.28   0.06   20.02   0.05 18.80 0.09 0 S6-214              
HST_NSC_013590   19.00   0.02   17.60   0.02 16.64 0.05 0 S6-95               
HST_NSC_007119   20.68   0.05   19.22   0.05 17.72 0.14 0 S6-48               
HST_NSC_007233   22.96   0.30   21.38   0.15 19.79 0.18 0 S6-218              
HST_NSC_001138   19.78   0.03   18.18   0.02 16.40 0.10 0 S6-58               
HST_NSC_007447   20.66   0.05   19.08   0.06 17.69 0.15 0 S6-132              
HST_NSC_037551 -999.00 999.00 -999.00 999.00 18.08 0.08 0 S6-52               
HST_NSC_007234   22.54   0.33   21.24   0.26 19.82 0.09 0 NAN                 
HST_NSC_016845   22.31   0.15   20.77   0.04 19.15 0.10 0 S6-219              
HST_NSC_036429 -999.00 999.00 -999.00 999.00 17.25 0.10 0 S6-49               
HST_NSC_038352 -999.00 999.00 -999.00 999.00 18.22 0.29 0 S6-119              
HST_NSC_001943 -999.00 999.00 -999.00 999.00 19.04 0.18 0 S6-59               
HST_NSC_001968   20.78   0.15   19.59   0.06 18.42 0.24 0 S6-53               
HST_NSC_016585   22.70   0.16   21.11   0.13 19.41 0.12 0 S6-158              
HST_NSC_017162   21.45   0.10   20.12   0.08 18.89 0.10 0 S6-224              
HST_NSC_002089   21.66   0.16   20.53   0.19 19.32 0.12 0 NAN                 
HST_NSC_007468 -999.00 999.00 -999.00 999.00 18.45 0.13 0 S6-140              
HST_NSC_007130   20.74   0.03   19.29   0.03 17.79 0.05 0 S6-142              
HST_NSC_007055   20.24   0.05   18.65   0.04 17.15 0.04 0 S6-101              
HST_NSC_001553   21.52   0.06   20.15   0.03 18.93 0.11 0 NAN                 
HST_NSC_016368   19.31   0.04   17.51   0.03 15.45 0.08 0 S6-92               
HST_NSC_001152 -999.00 999.00 -999.00 999.00 17.55 0.05 0 NAN                 
HST_NSC_001461   16.47   0.01   15.16   0.01 13.89 0.04 0 S6-63               
HST_NSC_007492   21.94   0.16   20.28   0.07 18.75 0.05 0 S6-162              
HST_NSC_001153   20.15   0.06   18.71   0.02 16.97 0.04 0 NAN                 
HST_NSC_050052 -999.00 999.00 -999.00 999.00 17.80 0.07 0 S6-116              
HST_NSC_001410   19.66   0.01   18.11   0.01 16.56 0.02 0 S6-62               
HST_NSC_001527   20.32   0.07   18.81   0.08 17.25 0.04 0 S6-109              
HST_NSC_001517   19.28   0.02   17.85   0.01 16.41 0.04 0 S6-97               
HST_NSC_016291   22.71   0.22   21.13   0.13 19.53 0.41 0 NAN                 
HST_NSC_006557   19.46   0.03   18.02   0.02 16.56 0.04 0 S6-67               
HST_NSC_016583   22.15   0.13   20.67   0.06 19.44 0.07 0 S6-232              
HST_NSC_016286   24.30   0.83   21.96   0.16 20.15 0.08 0 NAN                 
HST_NSC_001451   18.78   0.08   17.50   0.06 16.33 0.05 0 S6-64               
HST_NSC_001490   17.78   0.01   16.29   0.01 14.74 0.03 0 S6-88               
HST_NSC_007175   22.02   0.14   20.52   0.08 19.36 0.23 0 S6-235              
HST_NSC_016490 -999.00 999.00 -999.00 999.00 17.77 0.18 0 S6-234              
HST_NSC_007397   18.98   0.03   17.61   0.03 16.07 0.06 0 S6-93               
HST_NSC_007268   24.20   0.71   23.86   0.96 20.14 0.25 0 S6-244              
HST_NSC_007050   22.14   0.28   20.79   0.26 18.91 0.14 0 S6-173              
HST_NSC_016460   20.79   0.03   19.20   0.02 17.74 0.09 0 S6-114              
HST_NSC_050036 -999.00 999.00 -999.00 999.00 18.69 0.11 0 S6-172              
HST_NSC_016432 -999.00 999.00   18.10   0.05 17.02 0.08 0 S6-105              
HST_NSC_016958   23.69   0.39   21.71   0.12 19.55 0.16 0 S6-236              
HST_NSC_050009 -999.00 999.00 -999.00 999.00 18.09 0.03 0 S6-249              
HST_NSC_007392   21.35   0.08   20.01   0.06 18.64 0.06 0 S6-141              
HST_NSC_007289 -999.00 999.00 -999.00 999.00 18.54 0.19 0 3star1333           
HST_NSC_050025 -999.00 999.00 -999.00 999.00 18.85 0.03 0 S6-165              
HST_NSC_002016   21.67   0.09   20.39   0.05 18.89 0.15 0 S6-243              
HST_NSC_016330   20.10   0.01   18.80   0.02 17.53 0.13 0 S6-239              
HST_NSC_007429   19.19   0.01   17.80   0.01 16.46 0.02 0 S6-82               
HST_NSC_016613   22.04   0.13   20.19   0.11 18.50 0.06 0 NAN                 
HST_NSC_017151 -999.00 999.00 -999.00 999.00 20.11 0.08 0 NAN                 
HST_NSC_001571   20.44   0.04   18.86   0.03 17.20 0.11 0 S6-70               
HST_NSC_007197   21.31   0.07   19.90   0.04 18.62 0.07 0 S6-181              
HST_NSC_017026   22.31   0.35   20.49   0.07 18.79 0.08 0 S6-241              
HST_NSC_007091   22.34   0.16   20.76   0.24 19.02 0.08 0 S6-164              
HST_NSC_002021   21.15   0.14   20.45   0.15 18.66 0.09 0 S6-247              
HST_NSC_007369   20.57   0.05   19.23   0.03 17.80 0.05 0 S6-145              
HST_NSC_007267   21.68   0.08   20.21   0.09 18.22 0.12 0 S6-71               
HST_NSC_016962   21.91   0.32   20.66   0.28 18.79 0.06 0 S6-246              
HST_NSC_001409   18.14   0.04   16.85   0.03 15.58 0.07 0 S6-73               
HST_NSC_050012 -999.00 999.00 -999.00 999.00 17.34 0.27 0 S6-134              
HST_NSC_007399   21.58   0.06   20.00   0.03 18.64 0.10 0 S6-242              
HST_NSC_006546   18.18   0.02   16.64   0.01 15.08 0.05 0 S6-87               
HST_NSC_007088   23.13   1.04   21.10   0.10 19.29 0.40 0 S6-252              
HST_NSC_016975   21.54   0.11   20.09   0.06 18.87 0.24 0 S6-254              
HST_NSC_007280   21.65   0.09   19.96   0.04 18.61 0.11 0 S6-152              
HST_NSC_044249 -999.00 999.00 -999.00 999.00 20.43 0.12 0 NAN                 
HST_NSC_006761 -999.00 999.00 -999.00 999.00 16.65 0.05 0 S6-76               
HST_NSC_016789   22.17   0.15   20.61   0.05 19.28 0.18 0 S6-263              
HST_NSC_007382   20.37   0.07   18.86   0.02 17.15 0.07 0 S6-106              
HST_NSC_007051   21.84   0.09   20.98   0.11 19.97 0.09 0 NAN                 
HST_NSC_001178   19.58   0.03   18.12   0.02 16.62 0.04 0 S6-102              
HST_NSC_017040   21.46   0.08   20.05   0.03 18.40 0.21 0 S6-147              
HST_NSC_036458 -999.00 999.00 -999.00 999.00 19.22 0.07 0 S6-251              
HST_NSC_007545   19.72   0.03   18.22   0.02 16.93 0.15 0 S6-98               
HST_NSC_007418   21.32   0.08   19.78   0.05 18.18 0.13 0 S6-122              
HST_NSC_007371   20.20   0.06   18.65   0.02 16.99 0.04 0 S6-104              
HST_NSC_001542   21.41   0.07   19.92   0.07 18.52 0.09 0 S6-262              
HST_NSC_016625   21.97   0.12   20.42   0.06 19.00 0.16 0 S6-171              
HST_NSC_007403   20.91   0.09   19.43   0.08 17.78 0.04 0 S6-151              
HST_NSC_013562   20.06   0.02   18.71   0.02 17.45 0.07 0 S6-136              
HST_NSC_007049   22.00   0.10   20.44   0.14 19.17 0.16 0 S6-157              
HST_NSC_013616   19.45   0.06   18.19   0.04 16.90 0.03 0 S6-115              
HST_NSC_001625   20.87   0.06   19.45   0.03 18.05 0.06 0 S6-78               
HST_NSC_016417   20.76   0.03   19.29   0.03 17.91 0.09 0 S6-120              
HST_NSC_007056   21.83   0.13   20.11   0.09 18.71 0.03 0 S6-186              
HST_NSC_001936 -999.00 999.00 -999.00 999.00 19.94 0.11 0 NAN                 
HST_NSC_016366   21.33   0.09   19.80   0.07 18.15 0.11 0 S6-139              
HST_NSC_036427 -999.00 999.00 -999.00 999.00 19.24 0.36 0 S6-271              
HST_NSC_016468   20.56   0.04   19.12   0.09 17.76 0.09 0 S6-113              
HST_NSC_016817   23.04   0.33   21.18   0.09 19.47 0.11 0 S6-266              
HST_NSC_006541   18.03   0.02   16.38   0.02 14.66 0.07 0 S6-84               
HST_NSC_013634   20.68   0.06   19.37   0.12 18.13 0.14 0 S6-143              
HST_NSC_006548   17.08   0.01   15.60   0.01 14.07 0.06 0 S6-83               
HST_NSC_015444 -999.00 999.00 -999.00 999.00 19.13 0.12 0 S7-124              
HST_NSC_013501   19.86   0.04   18.43   0.02 17.26 0.10 0 S7-38               
HST_NSC_016834   21.39   0.24   19.47   0.02 17.67 0.11 0 S7-118              
HST_NSC_007057   21.29   0.40   20.14   0.11 19.03 0.12 0 S7-120              
HST_NSC_007401   21.11   0.05   19.74   0.04 18.39 0.03 0 S6-150              
HST_NSC_007410   19.39   0.04   18.11   0.01 16.88 0.13 0 S7-30               
HST_NSC_013751 -999.00 999.00 -999.00 999.00 16.22 0.06 0 S7-26               
HST_NSC_013942   19.50   0.02   17.83   0.01 15.94 0.16 0 S6-91               
HST_NSC_016359   19.40   0.03   17.76   0.02 16.06 0.07 0 S7-17               
HST_NSC_017020   20.56   0.05   18.92   0.03 17.08 0.07 0 S7-125              
HST_NSC_016826   20.93   0.20   19.46   0.06 18.36 0.08 0 S7-54               
HST_NSC_001491   20.64   0.04   19.46   0.03 18.11 0.03 0 S7-116              
HST_NSC_017198   21.45   0.06   20.00   0.06 18.61 0.08 0 S6-273              
HST_NSC_016807   22.68   0.72   21.38   0.11 20.23 0.38 0 NAN                 
HST_NSC_002003   22.44   0.27   21.42   0.27 19.65 0.08 0 S7-129              
HST_NSC_007177   22.45   0.42   21.35   0.38 19.38 0.13 0 S7-127              
HST_NSC_002013   20.49   0.10   19.02   0.07 17.73 0.06 0 S7-128              
HST_NSC_001579   20.79   0.07   19.66   0.04 18.35 0.17 0 S7-122              
HST_NSC_016671   21.11   0.16   19.92   0.10 18.55 0.09 0 S7-71               
HST_NSC_038356 -999.00 999.00 -999.00 999.00 18.30 0.05 0 S7-123              
HST_NSC_016408   22.27   0.16   20.80   0.11 19.50 0.08 0 S7-119              
HST_NSC_016180   22.46   0.16   20.74   0.14 19.15 0.27 0 S7-80               
HST_NSC_006536 -999.00 999.00 -999.00 999.00 17.52 0.02 0 S7-35               
HST_NSC_016480   20.85   0.05   19.86   0.04 18.47 0.11 0 S7-134              
HST_NSC_038168 -999.00 999.00 -999.00 999.00 19.81 0.08 0 S7-140              
HST_NSC_007210   19.95   0.02   18.55   0.02 17.04 0.04 0 S7-3                
HST_NSC_013728   20.26   0.04   19.27   0.03 18.32 0.04 0 S7-135              
HST_NSC_001932   23.20   0.34   21.46   0.25 20.17 0.10 0 NAN                 
HST_NSC_007474   21.66   0.09   20.35   0.11 19.03 0.09 0 S7-130              
HST_NSC_050059 -999.00 999.00 -999.00 999.00 18.63 0.12 0 S7-60               
HST_NSC_017213   22.04   0.11   20.60   0.05 19.47 0.18 0 S7-133              
HST_NSC_001479   19.38   0.02   17.91   0.02 16.48 0.03 0 S7-27               
HST_NSC_044470 -999.00 999.00 -999.00 999.00 20.17 0.27 0 NAN                 
HST_NSC_017197   20.37   0.04   19.24   0.06 18.19 0.06 0 S7-145              
HST_NSC_001564   20.63   0.07   19.32   0.03 17.93 0.04 0 S7-150              
HST_NSC_001401   19.01   0.02   17.61   0.01 16.19 0.02 0 S7-22               
HST_NSC_017185   21.69   0.09   20.20   0.06 18.74 0.07 0 S7-142              
HST_NSC_001502   20.25   0.06   18.82   0.04 17.31 0.08 0 S7-44               
HST_NSC_044253 -999.00 999.00 -999.00 999.00 19.32 0.12 0 S7-132              
HST_NSC_007042   21.11   0.15   19.71   0.18 18.35 0.13 0 S7-77               
HST_NSC_041655 -999.00 999.00 -999.00 999.00 20.47 0.23 0 NAN                 
HST_NSC_017116   22.02   0.14   20.37   0.05 18.63 0.13 0 S7-147              
HST_NSC_016467   20.94   0.07   19.57   0.06 18.35 0.07 0 S7-57               
HST_NSC_013722   20.54   0.04   19.06   0.03 17.58 0.04 0 NAN                 
HST_NSC_016287   22.55   0.19   21.53   0.19 19.69 0.15 0 NAN                 
HST_NSC_001411   19.20   0.06   17.78   0.03 16.28 0.04 0 3star2803           
HST_NSC_007178 -999.00 999.00 -999.00 999.00 17.70 0.10 0 S7-37               
HST_NSC_007521   21.59   0.08   20.06   0.07 18.54 0.04 0 S7-96               
HST_NSC_017035   21.68   0.09   20.06   0.04 18.14 0.13 0 S7-148              
HST_NSC_007200   22.55   0.20   22.11   0.50 19.08 0.19 0 S7-146              
HST_NSC_016295 -999.00 999.00   21.25   0.07 20.25 0.19 0 NAN                 
HST_NSC_007548   21.61   0.16   20.09   0.03 18.90 0.10 0 S7-100              
HST_NSC_007452   20.42   0.06   18.86   0.05 17.26 0.07 0 S7-31               
HST_NSC_007061   21.52   0.09   19.93   0.04 18.51 0.05 0 S7-63               
HST_NSC_001582   18.79   0.02   17.25   0.01 15.57 0.04 0 S7-15               
HST_NSC_007464   21.04   0.26   19.44   0.06 18.08 0.15 0 S7-65               
HST_NSC_007239 -999.00 999.00   22.02   0.42 20.30 0.10 0 S7-154              
HST_NSC_007494   20.83   0.05   19.43   0.05 17.89 0.11 0 S7-53               
HST_NSC_016326   20.22   0.03   18.67   0.01 16.99 0.07 0 S7-151              
HST_NSC_001298   22.32   0.39   21.16   0.48 20.47 0.44 0 S7-244              
HST_NSC_051247 -999.00 999.00 -999.00 999.00 18.62 0.03 0 NAN                 
HST_NSC_007481   21.39   0.32   19.93   0.31 17.88 0.36 0 S7-99               
HST_NSC_006629   21.76   0.09   19.91   0.11 18.66 0.20 0 S7-58               
HST_NSC_002007   21.36   0.12   20.05   0.08 18.46 0.18 0 S7-153              
HST_NSC_006554   17.26   0.01   15.79   0.01 14.04 0.10 0 S7-8                
HST_NSC_006748   17.16   0.01   15.90   0.02 14.78 0.12 0 S7-5                
HST_NSC_001404 -999.00 999.00 -999.00 999.00 16.85 0.05 0 S7-29               
HST_NSC_016965   24.24   1.02   22.45   0.41 20.48 0.31 0 NAN                 
HST_NSC_013734   21.28   0.05   19.87   0.04 18.43 0.10 0 S7-76               
HST_NSC_007549   21.60   0.11   20.40   0.08 19.01 0.14 0 S7-159              
HST_NSC_050002 -999.00 999.00 -999.00 999.00 20.23 0.06 0 NAN                 
HST_NSC_001488   17.20   0.01   15.99   0.01 14.82 0.03 0 S7-16               
HST_NSC_016498   20.31   0.05   19.04   0.05 17.65 0.05 0 S7-111              
HST_NSC_001125   23.26   0.72   21.23   0.11 19.28 0.17 0 S7-158              
HST_NSC_016317   20.44   0.04   18.77   0.02 17.00 0.16 0 S7-161              
HST_NSC_007277   22.34   0.19   20.79   0.12 19.28 0.22 0 S7-105              
HST_NSC_006708   18.51   0.02   17.30   0.01 16.04 0.04 0 S7-24               
HST_NSC_016352   20.04   0.10   18.74   0.07 17.52 0.02 0 S7-160              
HST_NSC_016586   21.38   0.05   20.13   0.08 19.12 0.18 0 NAN                 
HST_NSC_001346   19.65   0.12   18.41   0.02 17.13 0.07 0 NAN                 
HST_NSC_022850   21.67   0.06   20.17   0.05 18.70 0.06 0 S7-87               
HST_NSC_001493   17.57   0.01   16.15   0.01 14.71 0.04 0 S7-11               
HST_NSC_041615 -999.00 999.00 -999.00 999.00 17.42 0.08 0 S7-166              
HST_NSC_001340 -999.00 999.00 -999.00 999.00 18.44 0.15 0 S7-6                
HST_NSC_017155   22.62   0.09   21.02   0.10 19.10 0.16 0 S7-167              
HST_NSC_013560   20.20   0.02   19.00   0.02 17.64 0.02 0 NAN                 
HST_NSC_007252   21.88   0.17   20.95   0.11 20.09 0.34 0 NAN                 
HST_NSC_006726   21.47   0.08   19.96   0.04 18.25 0.04 0 S7-62               
HST_NSC_013693   19.51   0.01   18.07   0.02 16.70 0.07 0 S7-25               
HST_NSC_001525   23.95   0.60   21.05   0.12 19.09 0.17 0 S7-179              
HST_NSC_013951   19.52   0.04   18.19   0.08 16.71 0.04 0 S7-32               
HST_NSC_015451   22.51   0.17   20.86   0.14 19.62 0.23 0 S7-174              
HST_NSC_007396   20.55   0.16   19.10   0.03 18.00 0.06 0 S7-95               
HST_NSC_006547 -999.00 999.00 -999.00 999.00 17.33 0.09 0 S7-110              
HST_NSC_038174 -999.00 999.00 -999.00 999.00 18.78 0.04 0 NAN                 
HST_NSC_007032   21.44   0.08   19.90   0.07 18.46 0.13 0 S7-186              
HST_NSC_013934 -999.00 999.00 -999.00 999.00 15.09 0.01 0 S7-14               
HST_NSC_013613   18.87   0.02   17.48   0.01 16.32 0.12 0 S7-19               
HST_NSC_016622   23.51   0.40   21.77   0.40 20.22 0.27 0 NAN                 
HST_NSC_022685   17.19   0.01   15.65   0.01 13.94 0.02 0 irs1SE              
HST_NSC_016472   20.65   0.10   19.66   0.03 18.92 0.07 0 NAN                 
HST_NSC_016656   21.70   0.08   20.07   0.06 18.76 0.13 0 S7-67               
HST_NSC_013654   21.78   0.09   20.35   0.05 18.82 0.04 0 S7-178              
HST_NSC_037548 -999.00 999.00 -999.00 999.00 19.06 0.11 0 S7-7                
HST_NSC_007131   20.36   0.11   19.05   0.03 17.96 0.10 0 S7-46               
HST_NSC_001296 -999.00 999.00 -999.00 999.00 17.79 0.08 0 S7-43               
HST_NSC_002162   22.01   0.20   21.38   0.07 20.29 0.30 0 NAN                 
HST_NSC_016365   18.52   0.06   17.16   0.04 15.87 0.03 0 S7-180              
HST_NSC_007554   22.21   0.10   20.65   0.07 18.99 0.09 0 S7-98               
HST_NSC_001573   20.55   0.05   19.15   0.04 17.93 0.14 0 S7-184              
HST_NSC_006671   20.62   0.10   19.23   0.08 17.57 0.06 0 S7-69               
HST_NSC_013639 -999.00 999.00   19.96   0.13 18.91 0.44 0 NAN                 
HST_NSC_001292   21.62   0.09   20.68   0.06 19.43 0.16 0 S7-194              
HST_NSC_001543   21.26   0.14   19.75   0.05 18.17 0.04 0 S7-51               
HST_NSC_013572   19.90   0.04   18.55   0.02 17.19 0.06 0 S7-39               
HST_NSC_016459 -999.00 999.00   20.03   0.06 18.71 0.12 0 S7-191              
HST_NSC_016182   22.65   0.18   20.79   0.11 19.11 0.09 0 S7-195              
HST_NSC_017016   21.80   0.13   20.48   0.08 19.09 0.10 0 S7-193              
HST_NSC_001403   16.78   0.02   16.35   0.01 13.77 0.65 2 IRS12N              
HST_NSC_006699 -999.00 999.00 -999.00 999.00 18.17 0.14 0 S7-59               
HST_NSC_013581   17.06   0.01   15.71   0.01 14.36 0.15 0 S7-10               
HST_NSC_015469   26.07   1.00   23.18   0.63 20.49 0.23 0 NAN                 
HST_NSC_002087   20.67   0.19   19.26   0.05 17.40 0.15 0 NAN                 
HST_NSC_007495   21.44   0.06   20.03   0.04 18.68 0.09 0 S7-83               
HST_NSC_016357   20.83   0.03   19.40   0.05 17.78 0.08 0 S7-198              
HST_NSC_016828   21.47   0.06   20.21   0.07 18.87 0.13 0 S7-196              
HST_NSC_007552   22.00   0.11   20.35   0.04 19.06 0.04 0 S7-199              
HST_NSC_001318   21.17   0.09   19.73   0.03 18.22 0.14 0 S7-201              
HST_NSC_007096 -999.00 999.00 -999.00 999.00 19.84 0.04 0 NAN                 
HST_NSC_016436 -999.00 999.00 -999.00 999.00 15.68 0.04 0 S7-13               
HST_NSC_017160   21.68   0.09   20.27   0.08 18.75 0.10 0 S7-205              
HST_NSC_015438   21.49   0.19   20.13   0.09 18.93 0.08 0 S7-207              
HST_NSC_016294 -999.00 999.00 -999.00 999.00 20.41 0.15 0 NAN                 
HST_NSC_013633   20.66   0.08   19.80   0.09 19.12 0.12 0 NAN                 
HST_NSC_006703   19.60   0.03   18.09   0.02 16.28 0.13 0 S7-23               
HST_NSC_007546   22.08   0.17   20.55   0.13 18.95 0.07 0 S7-202              
HST_NSC_015455   20.72   0.06   19.35   0.04 17.87 0.07 0 S7-204              
HST_NSC_001119   20.88   0.09   19.54   0.04 18.17 0.05 0 S7-52               
HST_NSC_001395   17.67   0.05   16.49   0.01 15.27 0.06 0 S7-18               
HST_NSC_015449   22.34   0.51   20.36   0.05 19.39 0.04 0 NAN                 
HST_NSC_001137   20.51   0.09   18.68   0.03 17.12 0.04 0 S7-21               
HST_NSC_006556   17.11   0.02   15.66   0.02 14.16 0.04 0 irs1NE              
HST_NSC_006715   20.36   0.06   18.81   0.02 17.33 0.08 0 S7-34               
HST_NSC_001462   19.89   0.06   18.58   0.02 17.30 0.06 0 S7-50               
HST_NSC_041650   21.45   0.08   20.36   0.07 19.24 0.14 0 S7-254              
HST_NSC_016327   16.60   0.02   15.14   0.01 13.84 0.15 0 S7-216              
HST_NSC_002142   22.34   0.28   21.36   0.19 19.71 0.19 0 NAN                 
HST_NSC_013744   19.33   0.03   18.05   0.02 16.84 0.03 0 S7-33               
HST_NSC_007460   20.90   0.07   19.45   0.05 18.42 0.14 0 S7-61               
HST_NSC_006498   19.96   0.02   18.44   0.02 17.06 0.08 0 S7-28               
HST_NSC_013617   18.83   0.02   17.43   0.01 16.18 0.10 0 S7-20               
HST_NSC_022872   21.07   0.05   19.74   0.05 18.56 0.12 0 S7-97               
HST_NSC_017171 -999.00 999.00 -999.00 999.00 18.84 0.09 0 S7-219              
HST_NSC_007370   21.00   0.08   19.59   0.06 18.02 0.05 0 S7-66               
HST_NSC_050020 -999.00 999.00 -999.00 999.00 18.23 0.04 0 NAN                 
HST_NSC_013569   20.24   0.06   18.87   0.03 17.52 0.05 0 S7-48               
HST_NSC_041721 -999.00 999.00 -999.00 999.00 19.09 0.17 0 NAN                 
HST_NSC_051597 -999.00 999.00 -999.00 999.00 18.92 0.13 0 S7-240              
HST_NSC_016374   18.82   0.01   18.43   0.01 17.64 0.06 0 NAN                 
HST_NSC_001332 -999.00 999.00 -999.00 999.00 18.63 0.07 0 S7-220              
HST_NSC_016794   18.39   0.02   16.78   0.02 15.23 0.10 0 S7-228              
HST_NSC_001481   18.76   0.02   17.23   0.01 15.72 0.04 0 S7-12               
HST_NSC_016190   23.01   0.39   21.65   0.30 20.04 0.75 0 NAN                 
HST_NSC_001155   20.85   0.09   19.95   0.05 18.92 0.08 0 NAN                 
HST_NSC_001173   19.86   0.05   18.37   0.04 16.88 0.04 0 S7-41               
HST_NSC_016347   18.85   0.05   17.40   0.05 15.99 0.06 0 S7-239              
HST_NSC_017177   21.87   0.13   20.50   0.20 19.02 0.08 0 S7-235              
HST_NSC_001412   20.63   0.06   19.22   0.04 17.87 0.03 0 S7-101              
HST_NSC_016419   18.26   0.01   16.84   0.01 15.29 0.13 0 S7-236              
HST_NSC_007560   24.01   0.81   22.08   0.28 19.99 0.15 0 NAN                 
HST_NSC_002153 -999.00 999.00   22.12   0.22 19.75 0.26 0 NAN                 
HST_NSC_016799 -999.00 999.00 -999.00 999.00 18.77 0.16 0 S7-237              
HST_NSC_017203   22.38   0.12   20.78   0.10 19.11 0.13 0 S7-224              
HST_NSC_007444   22.19   0.15   20.59   0.09 19.13 0.15 0 S7-91               
HST_NSC_016659   21.53   0.05   20.22   0.07 18.91 0.04 0 S7-234              
HST_NSC_013503   17.31   0.01   15.86   0.01 14.50 0.27 0 S7-9                
HST_NSC_049943 -999.00 999.00 -999.00 999.00 17.94 0.02 0 S8-94               
HST_NSC_006723   21.15   0.05   19.65   0.04 18.06 0.15 0 S7-47               
HST_NSC_016964   22.39   0.44   20.23   0.10 18.24 0.08 0 S8-132              
HST_NSC_013640   21.03   0.08   19.61   0.07 18.43 0.11 0 S8-129              
HST_NSC_001511   19.54   0.05   18.03   0.02 16.62 0.06 0 S8-22               
HST_NSC_001983   19.91   0.07   19.21   0.06 18.96 0.18 0 NAN                 
HST_NSC_007393   20.05   0.05   18.62   0.06 17.08 0.08 0 S8-36               
HST_NSC_007313   17.95   0.01   16.53   0.01 15.20 0.18 0 S8-11               
HST_NSC_016624   21.93   0.19   20.43   0.09 18.83 0.09 0 S8-143              
HST_NSC_037509   20.22   0.05 -999.00 999.00 17.61 0.02 0 S8-70               
HST_NSC_007320 -999.00 999.00   21.10   0.10 19.59 0.13 0 S8-122              
HST_NSC_001456   19.01   0.01   17.38   0.01 15.61 0.05 0 S8-13               
HST_NSC_006502   20.51   0.04   19.08   0.02 17.57 0.12 0 S8-42               
HST_NSC_017117 -999.00 999.00 -999.00 999.00 20.12 0.13 0 S8-141              
HST_NSC_001330   21.30   0.17   20.23   0.16 18.56 0.11 0 S8-138              
HST_NSC_001965   25.42   0.81   22.45   0.57 19.95 0.22 0 NAN                 
HST_NSC_006764   21.82   0.11   20.39   0.04 18.87 0.08 0 S8-109              
HST_NSC_016663   21.85   0.11   20.36   0.09 19.06 0.14 0 S8-151              
HST_NSC_001581   20.48   0.04   18.99   0.03 17.54 0.03 0 S8-45               
HST_NSC_001960   22.89   0.74   21.10   0.25 19.72 0.25 0 NAN                 
HST_NSC_016591   21.91   0.16   20.95   0.75 20.33 0.36 0 NAN                 
HST_NSC_016474   21.80   0.06   20.60   0.07 19.49 0.16 0 NAN                 
HST_NSC_016837   24.33   0.64   22.45   0.32 20.36 0.11 0 NAN                 
HST_NSC_001117   20.28   0.05   18.72   0.03 17.12 0.11 0 S8-31               
HST_NSC_013563   19.19   0.02   17.75   0.02 16.21 0.07 0 star1870            
HST_NSC_017045   21.07   0.03   19.63   0.04 18.03 0.05 0 S8-145              
HST_NSC_002085   22.11   0.22   20.56   0.08 19.33 0.11 0 NAN                 
HST_NSC_016697   21.81   0.19   20.34   0.13 18.64 0.12 0 S8-75               
HST_NSC_001925   22.91   0.38   21.53   0.11 19.88 0.24 0 NAN                 
HST_NSC_001139   21.94   0.15   20.48   0.09 19.09 0.15 0 S8-148              
HST_NSC_016806   21.49   0.05   20.06   0.04 18.60 0.05 0 S8-147              
HST_NSC_013580   18.44   0.02   17.14   0.01 15.83 0.08 0 S8-15               
HST_NSC_001452   19.46   0.04   18.22   0.04 17.14 0.05 0 S8-149              
HST_NSC_016509   20.88   0.08   19.41   0.02 18.14 0.08 0 S8-57               
HST_NSC_001500   16.63   0.01   15.34   0.01 13.10 0.08 0 irs14NE             
HST_NSC_016500   21.31   0.12   19.92   0.06 19.09 0.45 0 S8-68               
HST_NSC_013701   20.97   0.04   19.69   0.04 18.50 0.07 0 S8-111              
HST_NSC_001536   20.29   0.04   18.80   0.03 17.37 0.08 0 S8-35               
HST_NSC_001565   20.72   0.10   19.18   0.09 17.81 0.12 0 S8-163              
HST_NSC_017080   19.50   0.04   18.07   0.03 16.68 0.06 0 S8-28               
HST_NSC_016558 -999.00 999.00 -999.00 999.00 18.77 0.08 0 S8-166              
HST_NSC_001556   20.10   0.13   18.71   0.05 17.28 0.03 0 S8-103              
HST_NSC_001396   15.88   0.01   14.68   0.02 13.43 0.14 0 S8-5                
HST_NSC_041716 -999.00 999.00 -999.00 999.00 19.03 0.14 0 S8-67               
HST_NSC_002056   21.76   0.19   20.27   0.14 18.71 0.11 0 S8-158              
HST_NSC_006669   21.52   0.09   20.14   0.08 18.68 0.05 0 S8-159              
HST_NSC_007414   19.93   0.03   18.51   0.02 17.11 0.03 0 S8-63               
HST_NSC_007217 -999.00 999.00 -999.00 999.00 18.87 0.27 0 S8-80               
HST_NSC_006555   19.51   0.02   18.12   0.02 16.64 0.03 0 S8-21               
HST_NSC_007547 -999.00 999.00   20.19   0.09 18.88 0.11 0 S8-118              
HST_NSC_001924 -999.00 999.00   22.15   0.63 19.66 0.19 0 NAN                 
HST_NSC_050257 -999.00 999.00 -999.00 999.00 19.14 0.13 0 S8-114              
HST_NSC_038041 -999.00 999.00 -999.00 999.00 18.44 0.16 0 S8-104              
HST_NSC_013950   20.44   0.03   19.10   0.03 17.66 0.14 0 S8-52               
HST_NSC_006509   17.28   0.02   15.86   0.01 14.43 0.06 0 irs10W              
HST_NSC_007484   21.33   0.08   19.97   0.05 18.52 0.08 0 S8-76               
HST_NSC_007271   21.43   0.07   19.90   0.03 18.43 0.02 0 NAN                 
HST_NSC_001328   20.62   0.09   18.96   0.04 17.21 0.09 0 S8-38               
HST_NSC_007462   21.48   0.06   20.12   0.07 18.83 0.03 0 S8-120              
HST_NSC_017031   22.05   0.10   20.41   0.06 18.72 0.06 0 S8-173              
HST_NSC_001987   22.02   0.13   20.58   0.06 19.16 0.18 0 S8-174              
HST_NSC_017188   20.23   0.04   18.84   0.03 17.51 0.01 0 S8-175              
HST_NSC_001389   19.87   0.03   18.44   0.02 17.14 0.03 0 S8-39               
HST_NSC_016344   21.34   0.06   19.96   0.07 18.52 0.06 0 S8-169              
HST_NSC_015418   23.90   0.76   21.99   0.23 19.88 0.12 0 NAN                 
HST_NSC_002148   21.89   0.13   21.09   0.22 19.88 0.11 0 NAN                 
HST_NSC_006501   18.69   0.03   17.24   0.01 15.77 0.02 0 S8-12               
HST_NSC_006702   21.61   0.13   20.08   0.08 18.85 0.15 0 S8-121              
HST_NSC_001998   21.87   0.16   20.55   0.10 19.51 0.29 0 NAN                 
HST_NSC_013690   21.27   0.04   19.95   0.07 18.78 0.08 0 S8-90               
HST_NSC_016407   22.58   0.12   20.91   0.08 18.80 0.20 0 S8-112              
HST_NSC_001471   18.77   0.02   17.13   0.01 15.34 0.08 0 S8-9                
HST_NSC_015440   22.79   0.28   21.33   0.08 20.38 0.41 0 NAN                 
HST_NSC_016371   20.61   0.06   19.10   0.02 17.65 0.14 0 S8-172              
HST_NSC_013516   21.05   0.04   19.55   0.05 18.03 0.06 0 NAN                 
HST_NSC_022831   20.84   0.19   19.23   0.02 17.81 0.06 0 S8-180              
HST_NSC_050003 -999.00 999.00 -999.00 999.00 19.67 0.13 0 S8-183              
HST_NSC_016475   20.86   0.06   19.39   0.03 17.87 0.06 0 S8-101              
HST_NSC_016712   16.81   0.01   15.66   0.01 14.53 0.06 0 S8-181              
HST_NSC_006532   20.10   0.03   19.35   0.02 18.54 0.03 0 NAN                 
HST_NSC_016337   20.44   0.02   18.68   0.02 16.96 0.08 0 S8-187              
HST_NSC_016189   21.13   0.11   19.45   0.08 17.66 0.09 0 S8-41               
HST_NSC_016785   21.09   0.03   20.15   0.05 19.09 0.05 0 NAN                 
HST_NSC_001652   21.83   0.11   20.29   0.07 18.63 0.06 0 S8-79               
HST_NSC_016896   22.64   0.14   21.76   0.35 20.30 0.33 0 NAN                 
HST_NSC_001549   19.74   0.05   18.50   0.02 17.19 0.03 0 S8-43               
HST_NSC_007402   21.66   0.05   20.40   0.11 18.98 0.08 0 S8-99               
HST_NSC_007472   22.35   0.10   21.01   0.07 19.76 0.04 0 NAN                 
HST_NSC_001585   19.42   0.01   19.16   0.03 19.21 0.35 0 NAN                 
HST_NSC_006749   15.83   0.01   15.01   0.01 12.31 0.07 2 IRS9                
HST_NSC_007237   20.42   0.04   18.99   0.04 17.62 0.05 0 S8-78               
HST_NSC_007099   21.84   0.10   20.30   0.09 18.76 0.05 0 S8-97               
HST_NSC_007052   21.59   0.14   20.25   0.09 19.14 0.14 0 S8-119              
HST_NSC_006682   21.01   0.05   19.64   0.12 18.18 0.07 0 S8-58               
HST_NSC_016484   21.38   0.11   19.78   0.09 18.39 0.26 0 S8-46               
HST_NSC_006505   20.54   0.03   19.43   0.03 18.22 0.05 0 S8-192              
HST_NSC_001402   19.30   0.04   18.06   0.03 16.92 0.06 0 NAN                 
HST_NSC_007094   21.48   0.15   19.99   0.22 18.47 0.05 0 S8-98               
HST_NSC_013725   19.76   0.12   18.31   0.12 16.71 0.04 0 S8-24               
HST_NSC_001529 -999.00 999.00 -999.00 999.00 18.11 0.10 0 S8-190              
HST_NSC_007455 -999.00 999.00 -999.00 999.00 18.26 0.04 0 S8-66               
HST_NSC_016650   21.87   0.08   20.42   0.08 19.15 0.09 0 S8-189              
HST_NSC_001563   19.35   0.03   18.22   0.03 17.11 0.02 0 S8-54               
HST_NSC_013755   19.73   0.02   18.28   0.02 16.84 0.05 0 S8-20               
HST_NSC_013935 -999.00 999.00 -999.00 999.00 13.71 0.13 0 S8-4                
HST_NSC_007292   24.58   0.64   22.58   0.81 20.32 0.11 0 NAN                 
HST_NSC_017189   19.09   0.03   17.41   0.02 15.42 0.15 0 S8-196              
HST_NSC_013743   20.16   0.03   18.81   0.04 17.54 0.02 0 S8-59               
HST_NSC_016464   21.33   0.09   20.02   0.11 19.12 0.12 0 S8-200              
HST_NSC_013631   22.05   0.11   20.55   0.05 19.33 0.10 0 S8-195              
HST_NSC_013949   19.15   0.04   17.73   0.03 16.22 0.05 0 S8-17               
HST_NSC_007273   22.65   0.16   21.24   0.09 19.86 0.04 0 NAN                 
HST_NSC_017022   21.53   0.06   19.62   0.04 17.32 0.13 0 S8-201              
HST_NSC_007441 -999.00 999.00   20.16   0.05 18.82 0.06 0 S8-96               
HST_NSC_007244   22.42   0.22   21.41   0.37 20.11 0.08 0 NAN                 
HST_NSC_001405   19.92   0.03   18.80   0.03 17.73 0.03 0 S8-207              
HST_NSC_006499   20.67   0.06   19.25   0.03 17.91 0.06 0 S8-51               
HST_NSC_013605   22.00   0.14   20.43   0.09 19.04 0.12 0 S8-89               
HST_NSC_006511   17.54   0.02   16.26   0.01 15.17 0.09 0 S8-10               
HST_NSC_001384   20.14   0.05   18.95   0.04 17.75 0.02 0 S8-128              
HST_NSC_015483   21.55   0.10   20.19   0.10 18.58 0.10 0 S8-212              
HST_NSC_016566 -999.00 999.00   19.85   0.21 18.88 0.18 0 S8-220              
HST_NSC_001325   20.20   0.06   18.92   0.04 17.81 0.08 0 S8-106              
HST_NSC_016833   19.63   0.02   18.47   0.02 17.29 0.03 0 S8-210              
HST_NSC_016594   21.29   0.07   19.66   0.04 18.24 0.10 0 S8-53               
HST_NSC_007391 -999.00 999.00 -999.00 999.00 17.82 0.08 0 S8-56               
HST_NSC_051575 -999.00 999.00 -999.00 999.00 16.95 0.03 0 S8-55               
HST_NSC_016220   21.48   0.09   20.00   0.04 18.60 0.07 0 S8-71               
HST_NSC_007132   23.21   0.49   20.93   0.10 18.99 0.11 0 S8-124              
HST_NSC_015461 -999.00 999.00 -999.00 999.00 19.87 0.22 0 S8-216              
HST_NSC_001140   22.14   0.27   20.63   0.08 18.86 0.10 0 S8-218              
HST_NSC_016915   21.34   0.05   19.78   0.03 18.36 0.14 0 S8-217              
HST_NSC_016738 -999.00 999.00   20.88   0.19 19.81 0.17 0 NAN                 
HST_NSC_038260 -999.00 999.00 -999.00 999.00 19.23 0.02 0 NAN                 
HST_NSC_001338   20.69   0.07   19.33   0.11 17.93 0.06 0 S8-102              
HST_NSC_050027 -999.00 999.00 -999.00 999.00 19.28 0.13 0 S8-209              
HST_NSC_006677   20.31   0.04   19.03   0.04 16.62 0.36 2 IRS10EE             
HST_NSC_016429   21.77   0.08   20.29   0.10 18.85 0.12 0 S8-214              
HST_NSC_016208   22.33   0.17 -999.00 999.00 19.51 0.11 0 S8-221              
HST_NSC_050000 -999.00 999.00 -999.00 999.00 18.79 0.10 0 S8-219              
HST_NSC_007206   17.57   0.02   16.24   0.01 14.86 0.05 0 S8-8                
HST_NSC_013578   16.97   0.01   15.54   0.01 13.94 0.07 0 S8-2                
HST_NSC_001450   21.03   0.05   19.77   0.06 18.11 0.11 0 S8-223              
HST_NSC_006686   20.17   0.07   18.69   0.03 17.10 0.04 0 S8-32               
HST_NSC_007241   20.60   0.05   19.37   0.03 18.22 0.11 0 S8-83               
HST_NSC_013710   20.16   0.03   18.66   0.02 17.09 0.12 0 S8-30               
HST_NSC_007485   22.11   0.06   20.59   0.08 18.94 0.10 0 S8-225              
HST_NSC_006543   20.56   0.06   19.10   0.03 17.73 0.03 0 S8-110              
HST_NSC_016496   20.52   0.10   19.10   0.02 17.88 0.05 0 S8-125              
HST_NSC_016667   22.62   0.24   21.22   0.18 19.87 0.06 0 NAN                 
HST_NSC_001397   17.48   0.01   16.20   0.02 14.80 0.09 0 NAN                 
HST_NSC_007398   19.30   0.04   18.05   0.05 16.78 0.03 0 S8-47               
HST_NSC_013721   18.77   0.01   17.60   0.03 16.58 0.04 0 S8-34               
HST_NSC_007508   21.29   0.18   19.76   0.10 17.96 0.08 0 NAN                 
HST_NSC_001513   21.14   0.04   19.61   0.03 18.08 0.08 0 S8-84               
HST_NSC_006687   20.06   0.03   18.52   0.03 17.07 0.10 0 S8-27               
HST_NSC_001122   23.29   0.34   21.20   0.13 19.19 0.09 0 S8-230              
HST_NSC_001501   19.42   0.02   17.94   0.01 16.53 0.04 0 S8-19               
HST_NSC_007561   22.70   0.37   20.98   0.12 19.40 0.15 0 NAN                 
HST_NSC_016780   19.64   0.03   18.33   0.03 17.14 0.07 0 S8-241              
HST_NSC_001414   16.03   0.01   14.64   0.01 13.27 0.11 0 irs14SW             
HST_NSC_013498   17.64   0.02   16.11   0.01 14.29 0.07 0 S8-3                
HST_NSC_006673   21.47   0.10   19.88   0.05 18.40 0.08 0 S8-73               
HST_NSC_016800   22.83   0.15   20.93   0.10 19.09 0.06 0 S8-238              
HST_NSC_016418   19.68   0.02   18.17   0.02 16.45 0.14 0 S8-236              
HST_NSC_002141   21.45   0.13   20.26   0.08 19.23 0.08 0 NAN                 
HST_NSC_007493 -999.00 999.00 -999.00 999.00 19.16 0.07 0 S8-247              
HST_NSC_015450 -999.00 999.00   21.40   0.20 19.92 0.12 0 NAN                 
HST_NSC_001341   20.94   0.07   19.61   0.05 18.47 0.11 0 S8-240              
HST_NSC_017206   23.39   0.43   21.76   0.20 19.72 0.23 0 S8-246              
HST_NSC_007219   21.32   0.09   19.73   0.08 18.50 0.21 0 S8-81               
HST_NSC_013901   19.33   0.03   17.87   0.01 16.39 0.04 0 S8-16               
HST_NSC_001350   21.22   0.07   19.94   0.08 19.06 0.09 0 S8-235              
HST_NSC_007315   19.72   0.03   18.30   0.03 16.85 0.06 0 S8-23               
HST_NSC_013893   19.51   0.02   18.43   0.01 17.34 0.03 0 S8-50               
HST_NSC_016550   21.04   0.08   19.61   0.05 18.25 0.05 0 S8-61               
HST_NSC_013714   19.61   0.04   18.21   0.01 16.86 0.05 0 S9-35               
HST_NSC_016398 -999.00 999.00   23.36   0.68 19.60 0.25 0 S8-130              
HST_NSC_017216   20.93   0.03   19.38   0.03 18.20 0.07 0 S8-248              
HST_NSC_013558   19.03   0.02   17.69   0.01 16.39 0.03 0 S8-18               
HST_NSC_007142   20.92   0.05   19.50   0.04 18.21 0.03 0 S8-74               
HST_NSC_002144   20.59   0.06   19.25   0.04 17.92 0.06 0 S8-244              
HST_NSC_016736   20.52   0.06 -999.00 999.00 17.89 0.05 0 S8-252              
HST_NSC_016308   22.20   0.18   20.67   0.15 18.82 0.09 0 S8-251              
HST_NSC_050032 -999.00 999.00 -999.00 999.00 18.67 0.09 0 S9-142              
HST_NSC_017166 -999.00 999.00   21.49   0.14 20.34 0.18 0 NAN                 
HST_NSC_006706   20.61   0.03   18.96   0.03 17.36 0.04 0 S9-34               
HST_NSC_017079   17.54   0.01   16.33   0.01 15.17 0.03 0 S9-143              
HST_NSC_007386   21.78   0.07   20.30   0.12 18.89 0.10 0 NAN                 
HST_NSC_001959   20.90   0.06   19.46   0.11 17.95 0.09 0 S9-144              
HST_NSC_015503   21.23   0.05   20.09   0.07 18.93 0.10 0 S9-146              
HST_NSC_007510   20.39   0.07   18.98   0.07 17.59 0.08 0 5star1211           
HST_NSC_007442   21.55   0.06   20.20   0.06 18.79 0.05 0 S8-116              
HST_NSC_016642   22.03   0.12   20.51   0.14 19.09 0.06 0 S9-145              
HST_NSC_006558   17.98   0.01   16.79   0.02 15.56 0.02 0 S9-15               
HST_NSC_016681 -999.00 999.00   20.74   0.08 19.78 0.21 0 NAN                 
HST_NSC_007172   22.09   0.13   20.68   0.09 18.99 0.05 0 S9-151              
HST_NSC_006507   20.95   0.04   19.55   0.04 18.13 0.03 0 S9-65               
HST_NSC_016614   20.58   0.10   19.16   0.03 17.87 0.05 0 S9-53               
HST_NSC_050029 -999.00 999.00 -999.00 999.00 18.30 0.06 0 S9-70               
HST_NSC_013625   21.01   0.09   19.63   0.08 18.17 0.10 0 S9-154              
HST_NSC_007553   20.76   0.05   19.43   0.02 18.19 0.06 0 S9-76               
HST_NSC_041630 -999.00 999.00 -999.00 999.00 18.14 0.17 0 S9-153              
HST_NSC_016831   18.98   0.09   17.93   0.05 16.65 0.03 0 S9-157              
HST_NSC_013947   17.27   0.01   15.82   0.01 14.47 0.12 0 S9-5                
HST_NSC_001454   18.76   0.02   17.29   0.02 16.12 0.03 0 S9-20               
HST_NSC_016188   23.42   0.52   21.50   0.10 19.85 0.15 0 NAN                 
HST_NSC_013508   19.47   0.02   17.96   0.02 16.32 0.07 0 S9-21               
HST_NSC_015405   23.10   0.46   23.09   0.54 20.42 0.23 0 NAN                 
HST_NSC_013603   19.75   0.02   18.25   0.02 16.78 0.03 0 S9-28               
HST_NSC_016342   20.02   0.03   18.44   0.01 16.97 0.15 0 S9-156              
HST_NSC_016442 -999.00 999.00   17.27   0.05 16.26 0.03 0 S9-158              
HST_NSC_007511   20.64   0.03   19.25   0.03 17.76 0.07 0 S9-48               
HST_NSC_016548   21.70   0.10   20.11   0.05 18.64 0.07 0 S9-164              
HST_NSC_001417 -999.00 999.00 -999.00 999.00 13.41 0.01 0 S9-3                
HST_NSC_007293   22.98   0.26   21.56   0.26 20.13 0.07 0 NAN                 
HST_NSC_001385   23.42   0.30   21.96   0.14 19.79 0.22 0 S9-160              
HST_NSC_015493 -999.00 999.00   24.04   1.00 18.42 0.22 0 S9-159              
HST_NSC_007430   18.89   0.02   17.57   0.01 16.18 0.02 0 S9-26               
HST_NSC_007513   21.65   0.08   20.20   0.07 19.09 0.24 0 S9-86               
HST_NSC_006514 -999.00 999.00   17.09   0.01 15.39 0.13 0 S9-8                
HST_NSC_001156 -999.00 999.00 -999.00 999.00 18.04 0.09 0 S9-162              
HST_NSC_016192   21.76   0.13   20.56   0.14 19.43 0.13 0 NAN                 
HST_NSC_007126   22.50   0.10   21.45   0.19 20.25 0.15 0 NAN                 
HST_NSC_016320   22.41   0.11   20.75   0.10 19.26 0.16 0 S9-167              
HST_NSC_016733   20.74   0.03   19.37   0.03 18.11 0.03 0 S9-168              
HST_NSC_038302 -999.00 999.00 -999.00 999.00 20.36 0.21 0 NAN                 
HST_NSC_001179   21.39   0.11   19.90   0.07 18.50 0.05 0 S9-165              
HST_NSC_001962   21.77   0.33   20.26   0.10 19.08 0.10 0 NAN                 
HST_NSC_022880   20.58   0.06   19.20   0.05 17.91 0.04 0 S9-50               
HST_NSC_006519   19.41   0.01   17.93   0.01 16.57 0.12 0 S9-17               
HST_NSC_051243 -999.00 999.00 -999.00 999.00 18.10 0.10 0 S9-166              
HST_NSC_016803 -999.00 999.00   21.44   0.07 19.96 0.15 0 S9-169              
HST_NSC_013930   18.20   0.02   17.02   0.02 15.81 0.03 0 S9-23               
HST_NSC_016551   21.72   0.05   19.86   0.06 17.72 0.18 0 S9-42               
HST_NSC_007248   19.49   0.02   18.07   0.02 16.37 0.06 0 S9-24               
HST_NSC_001443   19.71   0.02   18.62   0.02 17.53 0.07 0 S9-177              
HST_NSC_013555   20.73   0.03   19.29   0.05 17.80 0.03 0 S9-116              
HST_NSC_041609 -999.00 999.00 -999.00 999.00 19.01 0.07 0 S9-175              
HST_NSC_013752   20.11   0.03   18.70   0.03 17.22 0.06 0 S9-37               
HST_NSC_017036 -999.00 999.00   19.68   0.05 18.26 0.04 0 S9-178              
HST_NSC_043143 -999.00 999.00 -999.00 999.00 19.44 0.33 0 NAN                 
HST_NSC_007113   21.24   0.15   19.85   0.04 18.67 0.15 0 NAN                 
HST_NSC_007100   22.62   0.23   20.86   0.12 19.58 0.16 0 NAN                 
HST_NSC_016871   20.90   0.05   19.60   0.05 18.43 0.08 0 S9-172              
HST_NSC_043081 -999.00 999.00 -999.00 999.00 18.31 0.06 0 NAN                 
HST_NSC_016793   22.57   0.13   21.38   0.07 20.05 0.13 0 NAN                 
HST_NSC_016606 -999.00 999.00 -999.00 999.00 18.88 0.12 0 S9-188              
HST_NSC_051249 -999.00 999.00 -999.00 999.00 18.46 0.15 0 NAN                 
HST_NSC_051657 -999.00 999.00 -999.00 999.00 20.03 0.15 0 S9-182              
HST_NSC_001978   22.68   0.17   21.08   0.14 19.47 0.11 0 NAN                 
HST_NSC_013648   22.43   0.12   20.91   0.09 19.44 0.10 0 S9-185              
HST_NSC_001321   17.84   0.04   16.34   0.03 14.82 0.04 0 S9-120              
HST_NSC_007516   21.28   0.05   19.75   0.05 18.29 0.06 0 S9-78               
HST_NSC_001344   20.71   0.07   19.30   0.07 17.94 0.04 0 S9-184              
HST_NSC_016741   20.74   0.07   19.44   0.06 18.07 0.10 0 S9-179              
HST_NSC_035578 -999.00 999.00 -999.00 999.00 19.64 0.17 0 S9-103              
HST_NSC_007407   20.07   0.05   19.03   0.05 17.88 0.07 0 S9-83               
HST_NSC_013573   18.73   0.03   17.37   0.01 15.88 0.07 0 S9-13               
HST_NSC_015411 -999.00 999.00   21.60   0.14 20.19 0.19 0 NAN                 
HST_NSC_006550 -999.00 999.00 -999.00 999.00 18.82 0.07 0 S9-102              
HST_NSC_001453   16.83   0.01   15.46   0.01 14.09 0.06 0 S9-6                
HST_NSC_002138   22.26   0.33   21.04   0.15 19.48 0.16 0 NAN                 
HST_NSC_016485   21.85   0.19   20.19   0.12 18.94 0.11 0 S9-124              
HST_NSC_016573   21.29   0.09   20.06   0.04 18.41 0.18 0 S9-186              
HST_NSC_013739   19.47   0.04   18.25   0.03 16.92 0.07 0 S9-44               
HST_NSC_016577   20.43   0.04   19.16   0.05 17.83 0.05 0 NAN                 
HST_NSC_017240 -999.00 999.00 -999.00 999.00 17.92 0.07 0 S9-199              
HST_NSC_041632 -999.00 999.00 -999.00 999.00 20.38 0.97 0 NAN                 
HST_NSC_043782 -999.00 999.00 -999.00 999.00 19.15 0.60 0 S9-49               
HST_NSC_001475   19.74   0.03   18.19   0.03 16.51 0.03 0 S9-100              
HST_NSC_001351   21.02   0.07   19.64   0.04 18.27 0.04 0 S9-187              
HST_NSC_015481   21.07   0.07   19.75   0.05 18.69 0.27 0 NAN                 
HST_NSC_016612   21.51   0.14   20.11   0.07 18.82 0.06 0 S9-192              
HST_NSC_007220   20.98   0.13   19.71   0.07 17.96 0.09 0 S9-77               
HST_NSC_002080   21.89   0.13   20.46   0.12 19.16 0.26 0 S9-190              
HST_NSC_001381   21.13   0.05   19.80   0.03 18.72 0.13 0 S9-198              
HST_NSC_001530   20.37   0.10   18.99   0.15 17.70 0.10 0 S9-128              
HST_NSC_007506   17.63   0.01   16.10   0.02 14.64 0.15 0 S9-7                
HST_NSC_006528   18.02   0.01   16.75   0.01 15.93 0.13 0 S9-1                
HST_NSC_013713   20.77   0.08   19.37   0.07 17.99 0.05 0 S9-58               
HST_NSC_016732   20.83   0.11   19.21   0.05 17.37 0.15 0 S9-210              
HST_NSC_001394   17.15   0.01   15.69   0.01 14.02 0.04 0 S9-119              
HST_NSC_016356   18.73   0.05   17.15   0.02 15.54 0.05 0 NAN                 
HST_NSC_016630   21.44   0.09   19.93   0.12 18.45 0.13 0 S9-195              
HST_NSC_016196   22.21   0.15   20.82   0.14 19.31 0.09 0 S9-194              
HST_NSC_016549   20.49   0.07   19.16   0.05 17.92 0.07 0 S9-61               
HST_NSC_001420   15.95   0.02   14.92   0.01 13.75 0.04 0 S9-114              
HST_NSC_016195   21.71   0.15   20.20   0.09 18.89 0.04 0 S9-201              
HST_NSC_016236   21.73   0.14   20.06   0.06 18.71 0.08 0 S9-209              
HST_NSC_007253   22.87   0.36   21.53   0.25 19.64 0.18 0 S9-208              
HST_NSC_016966   23.21   0.29   21.98   0.21 20.42 0.03 0 NAN                 
HST_NSC_016362   19.86   0.03   18.70   0.02 17.52 0.02 0 S9-204              
HST_NSC_013929   18.06   0.01   16.96   0.01 15.82 0.01 0 S9-25               
HST_NSC_006760   19.75   0.02   18.29   0.02 16.57 0.04 0 S9-2                
HST_NSC_016564   22.40   0.15   20.97   0.12 20.19 0.09 0 NAN                 
HST_NSC_007424   21.12   0.03   19.74   0.03 18.35 0.07 0 S9-95               
HST_NSC_016427   21.11   0.04   19.63   0.04 18.19 0.08 0 S9-214              
HST_NSC_017244   18.91   0.02   17.52   0.01 16.11 0.01 0 S9-203              
HST_NSC_016678   20.97   0.04   19.73   0.04 18.41 0.07 0 S9-216              
HST_NSC_001209   19.05   0.02   18.57   0.02 17.97 0.14 0 NAN                 
HST_NSC_001584   21.47   0.08   19.95   0.05 18.37 0.06 0 S9-82               
HST_NSC_050041 -999.00 999.00 -999.00 999.00 18.76 0.04 0 NAN                 
HST_NSC_017195   19.78   0.05   17.90   0.04 16.06 0.10 0 NAN                 
HST_NSC_007505   21.00   0.05   19.41   0.04 17.94 0.05 0 S9-67               
HST_NSC_015459   23.69   0.39   21.91   0.15 20.25 0.15 0 NAN                 
HST_NSC_013700   20.90   0.09   19.55   0.06 18.31 0.08 0 S9-99               
HST_NSC_006668   17.60   0.01   16.41   0.01 15.21 0.02 0 S9-11               
HST_NSC_007420   21.56   0.05   20.20   0.05 18.53 0.20 0 S9-93               
HST_NSC_007080 -999.00 999.00   20.99   0.15 19.20 0.25 0 S9-212              
HST_NSC_007146   22.64   0.34   21.13   0.15 19.94 0.18 0 S9-224              
HST_NSC_007269   21.77   0.15   20.47   0.29 19.12 0.10 0 S9-111              
HST_NSC_007063 -999.00 999.00 -999.00 999.00 17.86 0.03 0 S9-74               
HST_NSC_017190   20.11   0.03   18.50   0.02 16.78 0.12 0 S9-217              
HST_NSC_035753 -999.00 999.00 -999.00 999.00 18.02 0.13 0 NAN                 
HST_NSC_016334   21.57   0.05   19.93   0.05 18.27 0.08 0 S9-215              
HST_NSC_050016 -999.00 999.00 -999.00 999.00 17.91 0.03 0 S9-123              
HST_NSC_007377   22.25   0.11   20.52   0.05 18.99 0.11 0 S9-104              
HST_NSC_007288   22.89   0.37   21.18   0.10 19.62 0.08 0 S9-109              
HST_NSC_017072   17.76   0.01   16.40   0.01 15.00 0.12 0 S9-221              
HST_NSC_006516   17.13   0.01   15.60   0.01 13.98 0.03 0 S9-4                
HST_NSC_013638   21.19   0.07   19.75   0.05 18.28 0.05 0 S9-62               
HST_NSC_037552 -999.00 999.00 -999.00 999.00 18.62 0.15 0 S9-222              
HST_NSC_007503   20.92   0.05   19.41   0.02 17.96 0.07 0 S9-57               
HST_NSC_007169   22.58   0.36   21.39   0.18 19.82 0.21 0 NAN                 
HST_NSC_041603 -999.00 999.00 -999.00 999.00 18.11 0.05 0 S9-231              
HST_NSC_001504   19.88   0.04   18.18   0.02 16.47 0.04 0 S9-18               
HST_NSC_001400   20.35   0.05   18.98   0.02 17.65 0.09 0 S9-235              
HST_NSC_017025 -999.00 999.00   20.38   0.05 18.94 0.02 0 S9-233              
HST_NSC_006694 -999.00 999.00 -999.00 999.00 16.84 0.07 0 S9-19               
HST_NSC_016345   21.40   0.05   20.17   0.07 18.78 0.05 0 S9-226              
HST_NSC_006676   20.50   0.05   19.32   0.02 18.08 0.03 0 S9-89               
HST_NSC_016242 -999.00 999.00 -999.00 999.00 18.02 0.04 0 S9-228              
HST_NSC_016246   22.69   0.14   21.33   0.10 19.96 0.10 0 NAN                 
HST_NSC_007568 -999.00 999.00 -999.00 999.00 17.98 0.03 0 S9-64               
HST_NSC_016303   21.29   0.06   19.90   0.06 18.46 0.08 0 S9-84               
HST_NSC_001205   19.03   0.02   18.47   0.03 17.86 0.02 0 NAN                 
HST_NSC_007482   21.06   0.07   19.63   0.05 18.34 0.15 0 S9-91               
HST_NSC_007332   19.08   0.04   17.52   0.02 15.94 0.08 0 S9-14               
HST_NSC_001353   20.33   0.04   18.95   0.03 17.53 0.03 0 S9-243              
HST_NSC_016603   22.69   0.41   21.10   0.22 19.16 0.34 0 S9-240              
HST_NSC_001495   19.02   0.02   17.49   0.01 15.85 0.03 0 S9-16               
HST_NSC_015477   22.93   0.51   21.55   0.70 19.62 0.06 0 S9-242              
HST_NSC_016499   19.97   0.08   18.52   0.04 17.12 0.04 0 S9-41               
HST_NSC_044599 -999.00 999.00 -999.00 999.00 18.53 0.07 0 NAN                 
HST_NSC_015488   21.72   0.06   20.15   0.05 18.83 0.10 0 NAN                 
HST_NSC_041619 -999.00 999.00 -999.00 999.00 17.69 0.14 0 S9-241              
HST_NSC_042319 -999.00 999.00 -999.00 999.00 17.82 0.02 0 S9-52               
HST_NSC_016301   23.20   0.54   21.54   0.16 19.50 0.25 0 S9-255              
HST_NSC_013941   18.06   0.01   16.60   0.01 15.09 0.05 0 S9-10               
HST_NSC_006524   19.04   0.02   17.75   0.02 16.45 0.05 0 S9-27               
HST_NSC_051250 -999.00 999.00 -999.00 999.00 17.80 0.06 0 S9-253              
HST_NSC_002134   21.98   0.20   20.91   0.30 19.18 0.19 0 NAN                 
HST_NSC_001432   17.14   0.01   15.99   0.02 14.95 0.05 0 S9-121              
HST_NSC_007466   21.55   0.08   20.38   0.04 19.20 0.11 0 NAN                 
HST_NSC_006523   19.55   0.02   18.11   0.01 16.64 0.05 0 S9-33               
HST_NSC_007223   22.74   0.35   21.48   0.27 20.21 0.19 0 NAN                 
HST_NSC_001337   21.09   0.06   19.75   0.06 18.41 0.12 0 S9-250              
HST_NSC_007555   20.85   0.07   19.61   0.05 18.53 0.08 0 S9-85               
HST_NSC_013909   20.04   0.05   18.88   0.02 17.76 0.04 0 S9-108              
HST_NSC_007121   21.99   0.19   20.62   0.14 18.41 0.19 0 S9-256              
HST_NSC_016723   19.00   0.02   17.69   0.02 16.35 0.03 0 S9-246              
HST_NSC_002011   21.35   0.04   19.84   0.07 18.40 0.09 0 S9-247              
HST_NSC_013720   20.20   0.05   18.88   0.04 17.37 0.06 0 S9-40               
HST_NSC_001576   20.27   0.04   18.76   0.05 17.31 0.04 0 S9-245              
HST_NSC_015583   21.63   0.08   20.04   0.07 18.71 0.14 0 S9-257              
HST_NSC_007087   20.65   0.10   19.06   0.05 17.55 0.05 0 S9-43               
HST_NSC_022855   21.20   0.11   19.69   0.07 18.11 0.12 0 S9-101              
HST_NSC_007256   20.44   0.10   19.04   0.08 17.67 0.04 0 S9-90               
HST_NSC_007031   21.56   0.10   20.32   0.12 18.74 0.14 0 S9-110              
HST_NSC_013561   20.37   0.04   19.15   0.04 17.95 0.04 0 S9-126              
HST_NSC_016709 -999.00 999.00 -999.00 999.00 17.03 0.05 0 NAN                 
HST_NSC_051248 -999.00 999.00 -999.00 999.00 16.64 0.06 0 S9-254              
HST_NSC_013736   20.46   0.02   18.93   0.02 17.58 0.03 0 S9-39               
HST_NSC_050010 -999.00 999.00 -999.00 999.00 17.76 0.02 0 S9-238              
HST_NSC_016435   19.06   0.03   17.81   0.03 16.53 0.02 0 S9-260              
HST_NSC_016643   21.41   0.11   20.00   0.07 18.71 0.13 0 S9-262              
HST_NSC_006635   21.16   0.04   19.93   0.05 18.43 0.04 0 S9-59               
HST_NSC_002156   21.80   0.14   20.35   0.09 18.72 0.25 0 S9-272              
HST_NSC_007196   25.31   1.00 -999.00 999.00 19.63 0.21 0 S9-261              
HST_NSC_001378   20.31   0.03   19.06   0.02 17.84 0.03 0 S9-263              
HST_NSC_017058   20.82   0.05   19.46   0.05 18.08 0.02 0 NAN                 
HST_NSC_007456   23.31   0.14   21.52   0.19 19.80 0.09 0 S9-264              
HST_NSC_016640   22.70   0.33   21.22   0.24 19.57 0.10 0 NAN                 
HST_NSC_016744   22.13   0.09   20.58   0.07 18.84 0.07 0 S9-275              
HST_NSC_015475   23.68   0.97   23.00   0.01 20.33 0.46 0 NAN                 
HST_NSC_007059   21.72   0.11   20.36   0.13 19.24 0.14 0 S9-112              
HST_NSC_016453   18.64   0.05   17.27   0.03 15.92 0.06 0 S9-12               
HST_NSC_007287   22.59   0.19   20.72   0.08 18.84 0.15 0 S9-73               
HST_NSC_017247   21.05   0.07   19.56   0.05 18.17 0.04 0 S9-273              
HST_NSC_001558   20.13   0.05   18.72   0.03 17.30 0.05 0 S9-265              
HST_NSC_017019 -999.00 999.00 -999.00 999.00 20.29 0.04 0 NAN                 
HST_NSC_049948 -999.00 999.00 -999.00 999.00 18.65 0.04 0 S9-277              
HST_NSC_007400   20.82   0.06   19.22   0.03 17.54 0.12 0 S9-47               
HST_NSC_007118   21.06   0.10   19.81   0.04 18.46 0.05 0 S9-274              
HST_NSC_006732   20.99   0.06   19.42   0.04 17.75 0.06 0 S9-36               
HST_NSC_016316   23.39   0.24   21.52   0.13 19.69 0.14 0 NAN                 
HST_NSC_016466   19.99   0.12   18.74   0.15 17.61 0.07 0 S9-55               
HST_NSC_016181   22.94   0.32   21.24   0.08 20.02 0.08 0 NAN                 
HST_NSC_001438   18.49   0.03   17.03   0.02 15.49 0.07 0 S9-122              
HST_NSC_006526   19.75   0.03   18.36   0.02 17.00 0.06 0 S9-29               
HST_NSC_017075   18.86   0.02   17.43   0.02 15.63 0.18 0 S9-283              
HST_NSC_013619   21.44   0.07   20.04   0.05 18.58 0.08 0 S9-281              
HST_NSC_049976 -999.00 999.00 -999.00 999.00 18.03 0.14 0 S9-268              
HST_NSC_006688   19.63   0.03   18.34   0.02 17.05 0.03 0 S9-38               
HST_NSC_001514   20.91   0.03   19.49   0.07 18.17 0.03 0 S9-288              
HST_NSC_016307   20.89   0.06   19.55   0.04 18.03 0.04 0 S9-68               
HST_NSC_016306   20.83   0.05   19.47   0.03 18.28 0.09 0 S9-66               
HST_NSC_007110 -999.00 999.00   22.04   0.32 20.29 0.22 0 NAN                 
HST_NSC_016983 -999.00 999.00 -999.00 999.00 19.12 0.14 0 S9-285              
HST_NSC_001444   18.58   0.08   17.16   0.01 15.59 0.04 0 S10-108             
HST_NSC_050051 -999.00 999.00 -999.00 999.00 17.77 0.02 0 S10-118             
HST_NSC_001483   17.69   0.02   16.35   0.02 15.04 0.05 0 S9-9                
HST_NSC_013705   21.34   0.13   19.93   0.05 18.50 0.09 0 S9-92               
HST_NSC_001206   19.14   0.03   17.79   0.02 16.39 0.04 0 S9-32               
HST_NSC_001164   21.50   0.06   20.03   0.06 18.47 0.12 0 S9-289              
HST_NSC_013920   20.27   0.04   18.71   0.02 16.88 0.08 0 S9-31               
HST_NSC_006664   18.98   0.02   17.64   0.01 16.37 0.09 0 S9-22               
HST_NSC_007093   21.55   0.06   20.00   0.09 18.48 0.05 0 S10-117             
HST_NSC_013975   19.96   0.02   18.51   0.01 17.21 0.11 0 S9-30               
HST_NSC_016608   23.56   0.31   21.72   0.18 20.24 0.09 0 NAN                 
HST_NSC_007522   20.50   0.04   19.15   0.03 17.92 0.10 0 S10-66              
HST_NSC_017172   21.67   0.21   20.27   0.17 18.89 0.02 0 S9-286              
HST_NSC_016888   21.02   0.04   19.59   0.04 18.15 0.07 0 S10-119             
HST_NSC_013554 -999.00 999.00 -999.00 999.00 18.50 0.04 0 S10-122             
HST_NSC_016364   21.89   0.06   21.03   0.07 20.18 0.17 0 NAN                 
HST_NSC_016572   21.42   0.12   20.12   0.08 19.09 0.12 0 S10-92              
HST_NSC_017178 -999.00 999.00 -999.00 999.00 19.15 0.04 0 S10-124             
HST_NSC_006638   21.16   0.07   19.74   0.05 18.32 0.02 0 S10-81              
HST_NSC_016703   19.91   0.05   18.72   0.04 17.63 0.06 0 S10-121             
HST_NSC_007422   20.17   0.02   18.58   0.02 17.22 0.19 0 S10-18              
HST_NSC_001172 -999.00 999.00 -999.00 999.00 19.21 0.05 0 S10-123             
HST_NSC_016223   21.42   0.14   19.96   0.07 18.72 0.04 0 S10-90              
HST_NSC_016515   22.57   0.26   20.56   0.11 18.37 0.19 0 S10-33              
HST_NSC_044598 -999.00 999.00 -999.00 999.00 18.31 0.06 0 S10-133             
HST_NSC_007083   22.19   0.18   20.89   0.07 19.44 0.15 0 NAN                 
HST_NSC_001604   21.72   0.08   20.85   0.11 19.84 0.21 0 NAN                 
HST_NSC_001391   19.76   0.03   18.25   0.02 16.84 0.05 0 S10-131             
HST_NSC_007536   21.28   0.09   20.01   0.04 18.87 0.11 0 S10-126             
HST_NSC_006503   20.23   0.04   18.90   0.03 17.61 0.10 0 S10-41              
HST_NSC_015408   22.90   0.23   21.40   0.06 20.25 0.13 0 NAN                 
HST_NSC_016557   20.34   0.04   19.08   0.04 17.88 0.06 0 S10-91              
HST_NSC_007431   19.82   0.02   18.48   0.02 17.17 0.07 0 S10-50              
HST_NSC_016507   20.58   0.03   19.25   0.03 17.72 0.04 0 S10-67              
HST_NSC_042309 -999.00 999.00 -999.00 999.00 18.52 0.05 0 S10-129             
HST_NSC_006637   20.32   0.03   19.06   0.04 17.77 0.10 0 S10-51              
HST_NSC_016289   20.64   0.22   19.26   0.05 18.06 0.10 0 S10-137             
HST_NSC_001319   20.74   0.11   19.36   0.07 18.00 0.20 0 S10-130             
HST_NSC_013699   19.43   0.04   18.08   0.07 16.78 0.10 0 S10-25              
HST_NSC_017235   17.93   0.02   16.68   0.01 15.73 0.03 0 S10-136             
HST_NSC_051224 -999.00 999.00 -999.00 999.00 19.00 0.04 0 S10-127             
HST_NSC_007529   20.88   0.04   19.58   0.03 18.25 0.07 0 S10-89              
HST_NSC_006720   19.98   0.02   18.38   0.01 16.73 0.08 0 S10-46              
HST_NSC_017193 -999.00 999.00 -999.00 999.00 19.45 0.06 0 NAN                 
HST_NSC_013933   16.90   0.01   15.78   0.01 14.70 0.03 0 S10-5               
HST_NSC_007563   20.87   0.07   19.50   0.03 18.15 0.07 0 S10-79              
HST_NSC_001212   19.78   0.06   18.40   0.02 17.05 0.05 0 S10-30              
HST_NSC_001251   19.65   0.03   18.20   0.03 16.73 0.04 0 S10-141             
HST_NSC_016602   20.77   0.05   19.41   0.05 18.31 0.14 0 S10-95              
HST_NSC_001376   21.15   0.05   19.82   0.04 18.52 0.03 0 S10-150             
HST_NSC_001371   19.96   0.06   18.66   0.07 17.37 0.04 0 S10-135             
HST_NSC_013905   19.95   0.04   18.54   0.02 16.88 0.08 0 S10-27              
HST_NSC_016730   20.01   0.04   18.35   0.03 16.75 0.40 0 NAN                 
HST_NSC_001370   21.34   0.07   19.82   0.08 18.82 0.17 0 S10-144             
HST_NSC_016870   22.13   0.12   20.64   0.19 19.39 0.32 0 S10-140             
HST_NSC_002050 -999.00 999.00 -999.00 999.00 18.59 0.14 0 S10-149             
HST_NSC_006562   19.71   0.05   18.24   0.04 16.61 0.02 0 S10-24              
HST_NSC_001180   23.02   0.26   21.50   0.08 19.85 0.08 0 NAN                 
HST_NSC_049949 -999.00 999.00 -999.00 999.00 19.58 0.18 0 NAN                 
HST_NSC_007116   23.22   0.31   21.55   0.17 20.12 0.14 0 NAN                 
HST_NSC_038176 -999.00 999.00 -999.00 999.00 18.78 0.07 0 S10-151             
HST_NSC_051630 -999.00 999.00 -999.00 999.00 20.07 0.12 0 NAN                 
HST_NSC_006518   19.06   0.02   17.72   0.03 16.37 0.03 0 S10-15              
HST_NSC_016713 -999.00 999.00   20.27   0.04 18.81 0.15 0 NAN                 
HST_NSC_001996   20.71   0.09   19.30   0.06 18.13 0.05 0 S10-148             
HST_NSC_004342   21.64   0.35   20.33   0.08 18.82 0.28 0 S10-153             
HST_NSC_044421 -999.00 999.00 -999.00 999.00 19.88 0.25 0 NAN                 
HST_NSC_013994 -999.00 999.00 -999.00 999.00 16.70 0.05 0 S10-14              
HST_NSC_013524   21.69   0.08   20.22   0.05 18.94 0.23 0 S10-106             
HST_NSC_007411   20.43   0.03   18.73   0.04 17.06 0.05 0 S10-21              
HST_NSC_007517 -999.00 999.00   19.52   0.06 18.34 0.05 0 S10-160             
HST_NSC_013577   17.40   0.02   15.84   0.01 14.07 0.05 0 S10-3               
HST_NSC_001540   21.87   0.10   20.41   0.06 18.87 0.02 0 S10-154             
HST_NSC_001413   18.38   0.02   17.16   0.02 16.06 0.06 0 S10-152             
HST_NSC_051626 -999.00 999.00 -999.00 999.00 20.27 0.12 0 NAN                 
HST_NSC_007461 -999.00 999.00   20.38   0.05 19.11 0.07 0 NAN                 
HST_NSC_013998   20.42   0.03   19.02   0.02 17.49 0.05 0 S10-105             
HST_NSC_006545   21.18   0.07   19.83   0.05 18.53 0.15 0 S10-59              
HST_NSC_013954   15.97   0.02   14.82   0.02 13.68 0.03 0 S10-4               
HST_NSC_001377   20.63   0.07   19.25   0.06 17.93 0.04 0 S10-156             
HST_NSC_017159   20.39   0.03   18.82   0.04 17.14 0.06 0 S10-170             
HST_NSC_013917   19.76   0.02   18.27   0.02 16.79 0.06 0 S10-19              
HST_NSC_016489   20.29   0.10   18.85   0.05 17.55 0.14 0 S10-40              
HST_NSC_002127   22.26   0.23   20.65   0.11 18.33 0.35 0 NAN                 
HST_NSC_017154   21.93   0.06   20.41   0.03 18.96 0.02 0 S10-175             
HST_NSC_007258   20.49   0.05   19.16   0.03 17.67 0.07 0 S10-163             
HST_NSC_016520   22.74   0.14   21.55   0.09 20.10 0.19 0 S10-162             
HST_NSC_016397 -999.00 999.00 -999.00 999.00 19.55 0.04 0 NAN                 
HST_NSC_007496   20.87   0.04   19.51   0.05 18.11 0.02 0 S10-69              
HST_NSC_050258   20.33   0.27   18.90   0.03 17.97 0.09 0 S10-63              
HST_NSC_001433   19.44   0.04   18.04   0.06 16.73 0.05 0 S10-36              
HST_NSC_016497   21.59   0.07   20.12   0.08 18.53 0.08 0 2star2195           
HST_NSC_006515   20.26   0.03   18.97   0.11 17.72 0.03 0 S10-104             
HST_NSC_016954   22.49   0.14   20.86   0.06 19.22 0.07 0 S10-184             
HST_NSC_016893   21.46   0.09   20.14   0.08 18.63 0.07 0 S10-174             
HST_NSC_016229   22.68   0.27   20.89   0.14 19.26 0.12 0 S10-171             
HST_NSC_001970 -999.00 999.00   21.69   0.21 18.99 0.24 0 S10-167             
HST_NSC_016575   21.66   0.19   20.32   0.15 18.76 0.09 0 S10-188             
HST_NSC_016249   23.73   0.41   21.88   0.12 20.10 0.07 0 NAN                 
HST_NSC_007259   20.76   0.06   19.44   0.03 17.97 0.07 0 S10-75              
HST_NSC_051629 -999.00 999.00 -999.00 999.00 19.72 0.09 0 NAN                 
HST_NSC_007150   20.57   0.04   19.62   0.04 18.61 0.10 0 NAN                 
HST_NSC_042292 -999.00 999.00 -999.00 999.00 19.38 0.63 0 S10-190             
HST_NSC_016609   21.75   0.08   20.50   0.08 19.27 0.04 0 NAN                 
HST_NSC_016319   24.36   0.45   22.49   0.15 20.16 0.09 0 NAN                 
HST_NSC_001151   22.58   0.09   20.71   0.07 19.04 0.08 0 S10-189             
HST_NSC_006527   19.37   0.02   17.98   0.03 16.58 0.05 0 S10-20              
HST_NSC_007388   20.22   0.03   18.81   0.02 17.43 0.06 0 S10-32              
HST_NSC_007325   21.59   0.05   20.06   0.04 18.65 0.05 0 S10-107             
HST_NSC_007556   20.49   0.05   19.13   0.03 17.79 0.03 0 S10-54              
HST_NSC_051678 -999.00 999.00 -999.00 999.00 17.71 0.07 0 S10-186             
HST_NSC_002151 -999.00 999.00 -999.00 999.00 19.05 0.08 0 NAN                 
HST_NSC_016355   22.69   0.16   21.37   0.12 20.21 0.15 0 NAN                 
HST_NSC_017054   16.77   0.02   15.64   0.01 14.57 0.03 0 S10-185             
HST_NSC_016567   20.97   0.07   19.62   0.06 18.44 0.02 0 S10-192             
HST_NSC_017176   20.93   0.04   19.39   0.02 17.94 0.11 0 S10-202             
HST_NSC_013900   19.10   0.02   17.71   0.03 16.25 0.03 0 S10-12              
HST_NSC_007470   22.66   0.16   21.21   0.12 19.94 0.13 0 NAN                 
HST_NSC_007437   21.31   0.06 -999.00 999.00 18.08 0.08 0 S10-110             
HST_NSC_001967   21.66   0.12   20.31   0.08 18.70 0.08 0 S10-194             
HST_NSC_014002 -999.00 999.00 -999.00 999.00 16.82 0.14 0 S10-10              
HST_NSC_041661 -999.00 999.00 -999.00 999.00 19.34 0.10 0 NAN                 
HST_NSC_022698 -999.00 999.00 -999.00 999.00 20.43 0.10 0 NAN                 
HST_NSC_001141   22.17   0.11   20.84   0.05 19.63 0.13 0 NAN                 
HST_NSC_001320   19.69   0.07   18.27   0.07 16.85 0.04 0 NAN                 
HST_NSC_013689   19.71   0.02   18.35   0.02 17.01 0.09 0 S10-26              
HST_NSC_007518   20.77   0.15   19.60   0.09 18.26 0.06 0 S10-210             
HST_NSC_016231   23.64   0.61   21.61   0.13 19.91 0.10 0 NAN                 
HST_NSC_050038 -999.00 999.00 -999.00 999.00 19.76 0.13 0 NAN                 
HST_NSC_001207   20.18   0.08   18.76   0.06 17.43 0.06 0 S10-213             
HST_NSC_015501   22.77   0.14   20.98   0.06 19.10 0.11 0 S10-191             
HST_NSC_013602   21.40   0.09   19.86   0.04 18.13 0.11 0 S10-199             
HST_NSC_007542   22.19   0.16   20.82   0.04 19.43 0.05 0 NAN                 
HST_NSC_017037   20.21   0.02   18.82   0.02 17.38 0.03 0 S10-221             
HST_NSC_007535   19.60   0.04   18.80   0.03 18.34 0.12 0 NAN                 
HST_NSC_035763 -999.00 999.00 -999.00 999.00 19.38 0.04 0 NAN                 
HST_NSC_016424   20.13   0.03   18.40   0.02 16.44 0.08 0 S10-207             
HST_NSC_016860   21.18   0.10   19.87   0.05 18.71 0.06 0 S10-223             
HST_NSC_037529 -999.00 999.00 -999.00 999.00 19.41 0.38 0 NAN                 
HST_NSC_001572   21.14   0.07   19.34   0.03 16.68 0.21 0 S10-198             
HST_NSC_007408   20.65   0.03   19.08   0.02 17.46 0.04 0 S10-34              
HST_NSC_051634 -999.00 999.00 -999.00 999.00 18.47 0.03 0 NAN                 
HST_NSC_017044   20.70   0.04   19.12   0.02 17.43 0.11 0 S10-217             
HST_NSC_007062 -999.00 999.00 -999.00 999.00 19.53 0.10 0 NAN                 
HST_NSC_001398   20.85   0.07   19.61   0.09 18.11 0.07 0 S10-200             
HST_NSC_016523   20.60   0.08   19.28   0.06 17.82 0.02 0 NAN                 
HST_NSC_001339   22.08   0.20   20.79   0.13 19.05 0.16 0 S10-229             
HST_NSC_016358   22.15   0.06   20.69   0.04 19.45 0.12 0 S10-214             
HST_NSC_001326   20.46   0.05   19.17   0.06 17.85 0.05 0 S10-222             
HST_NSC_006544   20.32   0.03   18.85   0.03 17.49 0.10 0 S10-319             
HST_NSC_016747   19.95   0.16   18.44   0.07 17.08 0.04 0 S10-211             
HST_NSC_007533   20.50   0.03   19.06   0.04 17.71 0.09 0 S10-73              
HST_NSC_017205   22.18   0.08   20.64   0.04 19.27 0.11 0 S10-220             
HST_NSC_001503   19.40   0.02   17.79   0.01 16.11 0.03 0 S10-233             
HST_NSC_017053   16.04   0.02   14.78   0.01 13.53 0.04 0 S10-238             
HST_NSC_001587   19.45   0.03   17.80   0.01 15.31 0.11 0 S10-230             
HST_NSC_016846   22.21   0.11   21.14   0.09 20.10 0.04 0 NAN                 
HST_NSC_007182   21.71   0.31   20.76   0.31 19.36 0.24 0 S10-242             
HST_NSC_022737   19.59   0.02   18.99   0.04 18.39 0.04 0 NAN                 
HST_NSC_016293 -999.00 999.00 -999.00 999.00 20.14 0.10 0 NAN                 
HST_NSC_007144   21.91   0.16   20.70   0.10 19.35 0.11 0 S10-241             
HST_NSC_016563   20.57   0.06   19.30   0.03 17.65 0.16 0 S10-52              
HST_NSC_016547   20.31   0.10   18.92   0.04 17.51 0.04 0 NAN                 
HST_NSC_001520   16.70   0.01   15.48   0.01 14.37 0.03 0 S10-232             
HST_NSC_007230   22.55   0.39   21.53   0.14 19.94 0.13 0 NAN                 
HST_NSC_006496 -999.00 999.00 -999.00 999.00 13.42 0.05 0 S10-1               
HST_NSC_001627   21.29   0.06   20.05   0.05 18.66 0.12 0 S10-235             
HST_NSC_016781   23.82   0.27   21.92   0.11 19.82 0.14 0 NAN                 
HST_NSC_007184   22.90   0.26   21.01   0.11 19.58 0.08 0 S10-245             
HST_NSC_016519   21.50   0.07   20.21   0.15 18.69 0.06 0 S10-251             
HST_NSC_013692   21.02   0.04   19.65   0.04 18.46 0.07 0 S10-244             
HST_NSC_006563   17.19   0.01   16.08   0.01 15.02 0.03 0 S10-7               
HST_NSC_013624   21.27   0.04   19.73   0.03 18.13 0.08 0 S10-250             
HST_NSC_007525   20.97   0.16   19.55   0.06 18.18 0.06 0 S10-83              
HST_NSC_006643 -999.00 999.00 -999.00 999.00 18.07 0.03 0 S10-71              
HST_NSC_016531   23.20   0.46   21.22   0.14 19.41 0.11 0 S10-88              
HST_NSC_006599   18.32   0.01   16.89   0.02 15.56 0.10 0 S10-6               
HST_NSC_001166   20.84   0.06   19.30   0.05 17.78 0.03 0 S10-247             
HST_NSC_001439   20.83   0.05   19.43   0.06 18.03 0.04 0 S10-257             
HST_NSC_016569   20.40   0.04   19.05   0.04 17.71 0.03 0 S10-246             
HST_NSC_013523   20.53   0.04   19.62   0.07 19.03 0.08 0 NAN                 
HST_NSC_007519   19.91   0.08   18.68   0.05 17.43 0.03 0 S10-42              
HST_NSC_050065 -999.00 999.00 -999.00 999.00 18.61 0.10 0 S10-255             
HST_NSC_001515   21.24   0.06   19.69   0.03 18.33 0.04 0 S10-248             
HST_NSC_016339   22.14   0.08   20.46   0.05 18.89 0.06 0 S10-258             
HST_NSC_007490   22.07   0.17   20.25   0.15 19.07 0.17 0 NAN                 
HST_NSC_006758 -999.00 999.00   17.62   0.01 16.18 0.08 0 S10-8               
HST_NSC_001366   20.06   0.08   18.74   0.11 17.06 0.03 0 S10-35              
HST_NSC_015452 -999.00 999.00 -999.00 999.00 19.95 0.31 0 NAN                 
HST_NSC_013913   18.94   0.02   17.84   0.02 16.77 0.03 0 S10-37              
HST_NSC_016254   21.44   0.12   20.02   0.07 18.58 0.06 0 S10-254             
HST_NSC_013952   19.68   0.03   18.51   0.04 17.43 0.03 0 S10-48              
HST_NSC_001372   20.32   0.04   18.91   0.05 17.67 0.13 0 S10-263             
HST_NSC_007515   20.06   0.02   18.81   0.02 17.62 0.06 0 S10-47              
HST_NSC_017222   20.91   0.04   19.59   0.04 18.46 0.34 0 S10-260             
HST_NSC_016719   20.74   0.05   19.27   0.03 18.06 0.25 0 S10-271             
HST_NSC_006719   20.91   0.03   19.55   0.02 18.16 0.06 0 S10-80              
HST_NSC_007067   22.61   0.19   20.60   0.09 18.93 0.09 0 S10-82              
HST_NSC_007260   20.57   0.15   19.34   0.11 17.99 0.11 0 S10-56              
HST_NSC_022673   21.08   0.06   19.98   0.08 18.74 0.09 0 S10-262             
HST_NSC_041654 -999.00 999.00 -999.00 999.00 19.62 0.28 0 NAN                 
HST_NSC_001250   21.00   0.04   19.63   0.05 18.12 0.09 0 S10-274             
HST_NSC_017225   21.40   0.14   20.14   0.14 19.21 0.14 0 S10-270             
HST_NSC_049955 -999.00 999.00 -999.00 999.00 20.16 0.10 0 NAN                 
HST_NSC_016502 -999.00 999.00   21.17   0.20 19.42 0.05 0 S10-266             
HST_NSC_013574   19.55   0.02   18.02   0.02 16.45 0.02 0 S10-11              
HST_NSC_001146   22.54   0.17   21.26   0.13 19.75 0.13 0 NAN                 
HST_NSC_051242 -999.00 999.00 -999.00 999.00 20.36 0.13 0 NAN                 
HST_NSC_022696 -999.00 999.00   17.41   0.03 16.58 0.11 0 S10-13              
HST_NSC_001560   20.86   0.08   19.47   0.03 18.12 0.05 0 S10-268             
HST_NSC_014001   18.85   0.01   17.43   0.02 16.08 0.08 0 S10-9               
HST_NSC_007117   21.94   0.08   20.43   0.05 18.92 0.11 0 NAN                 
HST_NSC_015584   25.09   0.67   22.83   0.30 19.76 0.33 0 NAN                 
HST_NSC_007543   21.25   0.06   19.77   0.04 18.29 0.08 0 S10-102             
HST_NSC_017039   20.57   0.02   19.40   0.03 18.20 0.03 0 S10-280             
HST_NSC_015406   23.05   0.15   21.97   0.14 20.45 0.10 0 NAN                 
HST_NSC_016822   24.73   0.70   22.18   0.18 20.03 0.46 0 NAN                 
HST_NSC_016607   20.90   0.10   19.54   0.05 18.16 0.10 0 S10-112             
HST_NSC_001373   20.82   0.04   19.37   0.03 17.98 0.04 0 S10-287             
HST_NSC_013651 -999.00 999.00 -999.00 999.00 17.26 0.06 0 S10-28              
HST_NSC_001322   20.73   0.03   19.35   0.02 18.06 0.07 0 S10-288             
HST_NSC_001362   21.82   0.06   20.40   0.04 18.77 0.08 0 S10-283             
HST_NSC_001157   21.91   0.09   20.19   0.06 18.56 0.12 0 S10-285             
HST_NSC_006517 -999.00 999.00 -999.00 999.00 16.44 0.02 0 S10-16              
HST_NSC_017179   20.77   0.05   19.57   0.05 18.24 0.05 0 NAN                 
HST_NSC_013511   19.47   0.02   18.00   0.01 16.64 0.14 0 S10-289             
HST_NSC_016604 -999.00 999.00 -999.00 999.00 18.10 0.11 0 NAN                 
HST_NSC_007111   20.82   0.09   19.58   0.05 18.20 0.11 0 S10-277             
HST_NSC_013956   19.36   0.04   17.95   0.02 16.55 0.05 0 S10-17              
HST_NSC_017210   21.51   0.06   20.03   0.03 18.37 0.05 0 S10-286             
HST_NSC_016981   22.46   0.13   21.01   0.07 19.77 0.13 0 NAN                 
HST_NSC_007419   20.98   0.07   19.53   0.05 18.12 0.05 0 S10-72              
HST_NSC_016370   20.78   0.02   19.01   0.01 17.41 0.30 0 S10-284             
HST_NSC_044224 -999.00 999.00 -999.00 999.00 19.75 0.09 0 NAN                 
HST_NSC_002046 -999.00 999.00 -999.00 999.00 19.45 0.20 0 NAN                 
HST_NSC_007216 -999.00 999.00 -999.00 999.00 16.68 0.07 0 S10-22              
HST_NSC_001999 -999.00 999.00   20.94   0.11 20.26 0.08 0 NAN                 
HST_NSC_001424   17.91   0.01   16.49   0.01 15.06 0.03 0 S10-103             
HST_NSC_013927   20.23   0.04   18.99   0.02 17.62 0.05 0 S10-38              
HST_NSC_015419   22.85   0.27   21.08   0.13 19.21 0.12 0 S10-292             
HST_NSC_002145   23.40   0.42   21.85   0.33 19.99 0.11 0 S10-297             
HST_NSC_007153   20.98   0.08   19.65   0.07 18.35 0.10 0 S10-74              
HST_NSC_006504 -999.00 999.00 -999.00 999.00 17.22 0.07 0 S10-29              
HST_NSC_001427   19.44   0.02   18.01   0.02 16.44 0.05 0 S10-315             
HST_NSC_002152   21.66   0.10   20.13   0.08 18.51 0.12 0 S10-310             
HST_NSC_044279 -999.00 999.00 -999.00 999.00 18.89 0.04 0 NAN                 
HST_NSC_035577 -999.00 999.00 -999.00 999.00 18.28 0.09 0 S10-304             
HST_NSC_001194   20.35   0.05   19.01   0.06 17.69 0.02 0 S10-307             
HST_NSC_016858   20.86   0.11   19.46   0.11 18.22 0.07 0 S11-122             
HST_NSC_006538   20.51   0.07   19.05   0.05 17.76 0.21 0 S10-97              
HST_NSC_001487   22.11   0.11   20.61   0.06 19.01 0.10 0 S10-317             
HST_NSC_015486   22.44   0.24   20.84   0.34 18.80 0.07 0 S10-296             
HST_NSC_049974 -999.00 999.00 -999.00 999.00 18.66 0.12 0 S10-300             
HST_NSC_007154   21.16   0.06   19.85   0.03 18.51 0.06 0 S10-109             
HST_NSC_001616   19.39   0.05   18.04   0.03 16.95 0.04 0 S10-39              
HST_NSC_004341   20.88   0.04   19.39   0.05 18.01 0.04 0 S10-291             
HST_NSC_007534   20.76   0.04   19.46   0.05 18.09 0.08 0 S11-80              
HST_NSC_006683   19.88   0.06   18.67   0.03 17.40 0.05 0 S10-77              
HST_NSC_007046   21.49   0.30   20.43   0.60 18.78 0.06 0 S10-316             
HST_NSC_001963   21.93   0.14   20.48   0.11 19.56 0.43 0 NAN                 
HST_NSC_013589   16.14   0.02   14.80   0.01 13.36 0.02 0 S10-2               
HST_NSC_016349   22.92   0.15   21.28   0.07 19.84 0.32 0 NAN                 
HST_NSC_006633   18.19   0.03   17.49   0.02 16.83 0.03 0 S10-85              
HST_NSC_016391   22.37   0.22   21.65   0.29 19.75 0.25 0 S11-113             
HST_NSC_001980   21.70   0.13   20.31   0.06 18.68 0.12 0 S11-114             
HST_NSC_017057   20.02   0.03   18.47   0.02 16.77 0.06 0 S11-112             
HST_NSC_007509   20.80   0.06   19.68   0.04 18.54 0.05 0 NAN                 
HST_NSC_015498   24.50   0.35   22.42   0.13 19.72 0.21 0 NAN                 
HST_NSC_041608 -999.00 999.00 -999.00 999.00 17.78 0.05 0 S10-313             
HST_NSC_006628   20.61   0.04   19.19   0.02 17.95 0.12 0 S10-96              
HST_NSC_016552   19.65   0.15   18.44   0.05 17.22 0.11 0 NAN                 
HST_NSC_041607 -999.00 999.00 -999.00 999.00 17.83 0.04 0 S11-118             
HST_NSC_007528   20.11   0.09   18.88   0.02 17.61 0.03 0 S10-44              
HST_NSC_014009   19.31   0.02   17.82   0.01 16.34 0.03 0 S11-14              
HST_NSC_001440   18.87   0.01   17.58   0.03 16.28 0.04 0 S11-119             
HST_NSC_013522 -999.00 999.00 -999.00 999.00 17.55 0.12 0 S11-33              
HST_NSC_016955 -999.00 999.00 -999.00 999.00 18.63 0.09 0 NAN                 
HST_NSC_043693 -999.00 999.00 -999.00 999.00 19.69 0.04 0 NAN                 
HST_NSC_007564   21.60   0.16   20.15   0.11 19.15 0.09 0 NAN                 
HST_NSC_017082   19.42   0.04   17.74   0.04 15.89 0.06 0 S11-116             
HST_NSC_001210   21.06   0.10   19.60   0.10 18.12 0.10 0 S11-117             
HST_NSC_013556   18.30   0.01   16.97   0.01 15.59 0.02 0 S11-11              
HST_NSC_035706 -999.00 999.00 -999.00 999.00 18.01 0.15 0 S11-125             
HST_NSC_016974   21.97   0.07   20.44   0.10 18.90 0.09 0 S11-121             
HST_NSC_007226   20.65   0.08   19.45   0.12 17.95 0.04 0 NAN                 
HST_NSC_051233   21.75   0.28   20.59   1.21 19.31 0.21 0 NAN                 
HST_NSC_016351   23.21   0.21   21.23   0.09 19.24 0.22 0 S11-139             
HST_NSC_007147   19.77   0.09   18.61   0.07 17.57 0.08 0 S11-45              
HST_NSC_016253   22.78   0.30   21.09   0.12 19.56 0.09 0 S11-138             
HST_NSC_016582   22.47   0.57   20.64   0.28 19.47 0.70 0 NAN                 
HST_NSC_001566   20.87   0.05   19.48   0.06 18.08 0.04 0 S11-134             
HST_NSC_016933   23.07   0.25   21.34   0.19 19.79 0.17 0 NAN                 
HST_NSC_016653   22.01   0.07   20.67   0.05 19.00 0.14 0 S11-128             
HST_NSC_001220 -999.00 999.00 -999.00 999.00 17.83 0.07 0 NAN                 
HST_NSC_001613   20.08   0.04   18.65   0.03 17.28 0.06 0 S11-149             
HST_NSC_016798   22.94   0.18   21.48   0.08 20.02 0.06 0 NAN                 
HST_NSC_001352   20.71   0.03   19.26   0.03 17.94 0.06 0 S11-132             
HST_NSC_016740   21.90   0.11   20.51   0.05 19.08 0.09 0 S11-141             
HST_NSC_017231   20.78   0.03   19.37   0.04 17.92 0.06 0 S11-140             
HST_NSC_002128 -999.00 999.00   19.95   0.04 18.70 0.08 0 S11-156             
HST_NSC_016261   21.74   0.07   20.43   0.09 19.23 0.09 0 NAN                 
HST_NSC_017061   18.15   0.02   16.82   0.01 15.49 0.04 0 S11-147             
HST_NSC_013723   20.22   0.03   18.88   0.02 17.54 0.11 0 NAN                 
HST_NSC_038036 -999.00 999.00 -999.00 999.00 19.02 0.04 0 NAN                 
HST_NSC_007097   23.09   0.56   21.31   0.22 19.44 0.30 0 S11-137             
HST_NSC_015409   22.41   0.21   21.13   0.11 19.39 0.19 0 NAN                 
HST_NSC_013500   19.20   0.01   17.60   0.01 15.99 0.06 0 S11-144             
HST_NSC_016412   17.92   0.02   16.30   0.01 14.66 0.13 0 S11-150             
HST_NSC_013637   19.64   0.04   18.40   0.03 17.30 0.10 0 S11-136             
HST_NSC_041627 -999.00 999.00 -999.00 999.00 19.94 0.07 0 NAN                 
HST_NSC_016790   21.34   0.24   19.78   0.14 18.13 0.05 0 S11-155             
HST_NSC_002146   21.92   0.13   20.31   0.06 18.68 0.11 0 S11-151             
HST_NSC_016669   20.18   0.04   18.91   0.03 17.63 0.08 0 S11-168             
HST_NSC_001249   20.02   0.06   18.64   0.04 17.28 0.04 0 S11-170             
HST_NSC_001170   21.67   0.09   20.23   0.06 18.84 0.10 0 S11-145             
HST_NSC_016708   22.08   0.23   20.71   0.13 19.34 0.05 0 NAN                 
HST_NSC_016323   18.61   0.01   17.02   0.02 15.26 0.14 0 S11-164             
HST_NSC_041605 -999.00 999.00 -999.00 999.00 18.24 0.13 0 S11-162             
HST_NSC_013922   18.15   0.01   17.01   0.01 15.95 0.04 0 S11-21              
HST_NSC_007251   21.74   0.10   20.88   0.08 19.81 0.09 0 NAN                 
HST_NSC_016777   21.46   0.11   20.30   0.18 18.52 0.10 0 S11-165             
HST_NSC_001329   20.44   0.06   19.22   0.09 17.89 0.04 0 S11-176             
HST_NSC_016250   22.22   0.36   20.65   0.14 19.58 0.10 0 S11-186             
HST_NSC_013566   18.83   0.01   17.44   0.01 16.08 0.03 0 S11-15              
HST_NSC_016664   21.56   0.14   20.39   0.05 19.12 0.21 0 S11-171             
HST_NSC_007343   21.56   0.18   20.14   0.08 18.76 0.09 0 S11-85              
HST_NSC_001375   21.13   0.05   19.68   0.04 18.29 0.05 0 S11-166             
HST_NSC_013534   18.97   0.02   18.23   0.01 17.51 0.03 0 NAN                 
HST_NSC_015448   23.23   0.37   21.61   0.20 19.32 0.12 0 S11-174             
HST_NSC_017074   20.14   0.04   18.56   0.03 17.00 0.06 0 S11-178             
HST_NSC_001195   19.74   0.03   18.53   0.02 17.45 0.06 0 S11-169             
HST_NSC_016872   22.66   0.22   21.19   0.23 17.75 0.39 0 S11-189             
HST_NSC_007254   21.83   0.17   20.49   0.17 19.35 0.14 0 S11-175             
HST_NSC_001358   21.27   0.23   19.81   0.07 18.53 0.04 0 S11-182             
HST_NSC_016328   21.10   0.04   19.43   0.03 17.79 0.09 0 S11-167             
HST_NSC_007201 -999.00 999.00 -999.00 999.00 19.69 0.12 0 NAN                 
HST_NSC_016533   21.25   0.06   19.76   0.05 18.36 0.11 0 S11-77              
HST_NSC_007170   23.19   0.31   21.76   0.18 19.94 0.21 0 NAN                 
HST_NSC_013716   17.45   0.05   16.52   0.07 13.54 0.62 2 IRS15NE             
HST_NSC_035470 -999.00 999.00 -999.00 999.00 19.00 0.07 0 S11-191             
HST_NSC_013601   21.69   0.08   20.28   0.06 18.87 0.09 0 S11-193             
HST_NSC_007347   21.50   0.06   20.06   0.06 18.72 0.08 0 S11-67              
HST_NSC_001187   21.80   0.06   20.31   0.05 18.67 0.12 0 S11-202             
HST_NSC_017183   20.82   0.08   19.25   0.03 17.72 0.11 0 S11-192             
HST_NSC_007106   21.93   0.13   20.34   0.06 18.71 0.06 0 S11-181             
HST_NSC_013711   18.93   0.03   17.57   0.03 15.71 0.52 0 S11-18              
HST_NSC_014015   20.47   0.03   18.94   0.06 17.38 0.05 0 S11-41              
HST_NSC_013945   20.19   0.08   18.96   0.08 17.49 0.03 0 S11-95              
HST_NSC_016536   22.19   0.31   20.61   0.11 19.01 0.08 0 S11-197             
HST_NSC_016773   21.92   0.23   20.35   0.19 18.97 0.23 0 S11-196             
HST_NSC_001548   21.36   0.07   20.05   0.06 18.70 0.03 0 S11-183             
HST_NSC_016767   20.70   0.05   19.30   0.03 18.21 0.49 0 NAN                 
HST_NSC_006651   20.15   0.03   18.77   0.03 17.37 0.05 0 S11-50              
HST_NSC_002079   21.48   0.06   19.92   0.05 18.43 0.09 0 S11-198             
HST_NSC_013698   19.67   0.04   18.49   0.03 17.23 0.06 0 S11-46              
HST_NSC_001428   20.26   0.03   18.79   0.02 17.42 0.03 0 S11-199             
HST_NSC_006580   17.04   0.01   15.94   0.01 14.88 0.05 0 S11-8               
HST_NSC_016526   21.30   0.09   20.00   0.05 18.72 0.05 0 S11-206             
HST_NSC_016953   24.01   0.59   22.04   0.16 20.11 0.18 0 NAN                 
HST_NSC_007138   21.61   0.17   19.97   0.08 18.61 0.13 0 S11-212             
HST_NSC_007151   21.42   0.11   20.14   0.03 18.94 0.03 0 S11-209             
HST_NSC_006513   19.47   0.02   18.19   0.02 16.91 0.02 0 S11-37              
HST_NSC_007428   21.20   0.07   19.82   0.03 18.24 0.09 0 S11-91              
HST_NSC_007489   22.56   0.18   20.68   0.12 18.64 0.18 0 S11-49              
HST_NSC_017108   20.66   0.05   19.02   0.03 17.14 0.09 0 S11-200             
HST_NSC_006681   20.03   0.03   18.58   0.02 17.15 0.08 0 S11-32              
HST_NSC_037742 -999.00 999.00 -999.00 999.00 18.69 0.05 0 S11-207             
HST_NSC_013921   18.46   0.03   17.04   0.01 15.56 0.04 0 S11-9               
HST_NSC_014000   17.69   0.01   16.57   0.01 15.46 0.01 0 S11-16              
HST_NSC_016329   17.20   0.02   16.95   0.02 16.59 0.02 0 NAN                 
HST_NSC_001407   18.39   0.02   16.90   0.02 15.45 0.03 0 S11-214             
HST_NSC_001431   19.64   0.03   18.11   0.02 16.46 0.06 0 S11-211             
HST_NSC_001460 -999.00 999.00   17.25   0.01 15.46 0.09 0 NAN                 
HST_NSC_007192   23.95   1.10   22.02   0.46 19.81 0.17 0 NAN                 
HST_NSC_002113   22.32   0.33   20.63   0.20 18.92 0.10 0 NAN                 
HST_NSC_001614   17.40   0.01   15.99   0.01 14.42 0.05 0 S11-223             
HST_NSC_007155   21.55   0.14   20.05   0.03 18.64 0.07 0 S11-84              
HST_NSC_001973   22.87   0.08   20.98   0.17 19.38 0.14 0 NAN                 
HST_NSC_016415   21.47   0.04   19.78   0.02 18.21 0.04 0 S11-222             
HST_NSC_007204   19.60   0.02   18.12   0.02 16.71 0.18 0 S11-29              
HST_NSC_007224   22.06   0.14   21.20   0.61 19.26 0.27 0 NAN                 
HST_NSC_051483 -999.00 999.00 -999.00 999.00 14.65 0.03 0 NAN                 
HST_NSC_001559   19.79   0.10   18.41   0.03 16.98 0.04 0 S11-227             
HST_NSC_016887 -999.00 999.00 -999.00 999.00 20.24 0.02 0 NAN                 
HST_NSC_007344   20.67   0.07   19.33   0.03 18.06 0.05 0 S11-75              
HST_NSC_006639   19.56   0.02   18.25   0.03 16.83 0.03 0 S11-27              
HST_NSC_007222   22.03   0.13   21.30   0.16 20.35 0.11 0 NAN                 
HST_NSC_016956   23.25   0.20   21.83   0.11 20.46 0.13 0 NAN                 
HST_NSC_017212   21.31   0.04   19.79   0.04 18.24 0.02 0 S11-224             
HST_NSC_001291   23.17   0.39   22.18   0.44 19.81 0.12 0 NAN                 
HST_NSC_007384   21.42   0.05   19.90   0.03 18.27 0.05 0 S11-87              
HST_NSC_002111   22.50   0.17   21.14   0.16 19.75 0.16 0 NAN                 
HST_NSC_001345   22.51   0.13   20.72   0.09 19.05 0.04 0 S11-226             
HST_NSC_006604   18.14   0.02   16.75   0.01 15.30 0.03 0 S11-7               
HST_NSC_016581   20.27   0.17   18.84   0.03 17.69 0.09 0 NAN                 
HST_NSC_001174   21.61   0.09   20.36   0.06 19.12 0.10 0 NAN                 
HST_NSC_001523   20.90   0.04   19.52   0.05 18.33 0.06 0 S11-225             
HST_NSC_016426   19.41   0.02   17.82   0.02 16.17 0.05 0 S11-229             
HST_NSC_001193   19.23   0.02   17.77   0.01 16.16 0.05 0 S11-228             
HST_NSC_014011   19.97   0.01   18.43   0.02 17.09 0.22 0 S11-23              
HST_NSC_007378   21.46   0.04   20.02   0.03 18.52 0.06 0 S11-59              
HST_NSC_001606   19.28   0.03   17.79   0.03 16.00 0.09 0 S11-232             
HST_NSC_007039 -999.00 999.00 -999.00 999.00 20.19 0.15 0 NAN                 
HST_NSC_002054   20.98   0.04   19.89   0.03 18.71 0.08 0 NAN                 
HST_NSC_002044   20.78   0.08   19.57   0.05 18.57 0.12 0 S11-230             
HST_NSC_006658   18.91   0.01   17.44   0.01 15.98 0.04 0 S11-10              
HST_NSC_007066   23.08   0.36   21.64   0.11 20.01 0.26 0 NAN                 
HST_NSC_001586   19.14   0.01   17.66   0.03 16.25 0.08 0 S11-13              
HST_NSC_016589   22.17   0.15   20.41   0.13 19.28 0.17 0 NAN                 
HST_NSC_001387   19.77   0.04   18.29   0.02 16.91 0.05 0 S11-236             
HST_NSC_007125   24.12   1.27   20.97   0.11 19.35 0.09 0 S11-237             
HST_NSC_014019   20.13   0.06   18.80   0.08 17.49 0.08 0 S11-56              
HST_NSC_016838   22.83   0.22   21.36   0.08 20.02 0.11 0 NAN                 
HST_NSC_001317   21.81   0.12   20.64   0.05 19.37 0.06 0 NAN                 
HST_NSC_007235   20.80   0.04   19.53   0.08 18.07 0.12 0 S11-64              
HST_NSC_017017   21.45   0.11   19.99   0.12 18.54 0.06 0 S11-239             
HST_NSC_051656 -999.00 999.00 -999.00 999.00 20.04 0.22 0 NAN                 
HST_NSC_016452   20.71   0.22   19.14   0.17 17.79 0.13 0 NAN                 
HST_NSC_001368   21.96   0.27   20.87   0.57 19.87 0.09 0 NAN                 
HST_NSC_007338   21.04   0.04   19.64   0.03 18.11 0.08 0 S11-78              
HST_NSC_001534   22.94   0.32   21.47   0.13 19.59 0.17 0 S11-247             
HST_NSC_006534   20.66   0.04   19.15   0.02 17.53 0.07 0 S11-36              
HST_NSC_016565   21.00   0.22   19.62   0.05 18.47 0.09 0 S11-248             
HST_NSC_007565   21.47   0.09   20.05   0.10 18.60 0.06 0 S11-256             
HST_NSC_016748   21.05   0.03   19.52   0.04 17.88 0.03 0 S11-249             
HST_NSC_041631 -999.00 999.00 -999.00 999.00 18.97 0.18 0 S11-253             
HST_NSC_016200   22.91   0.26   22.20   0.80 20.07 0.14 0 NAN                 
HST_NSC_016716   21.85   0.14   20.43   0.10 18.52 0.08 0 S11-251             
HST_NSC_013932   16.27   0.01   14.93   0.01 13.52 0.04 0 S11-4               
HST_NSC_001449   19.36   0.02   18.09   0.02 16.96 0.06 0 S11-246             
HST_NSC_006652   18.16   0.02   17.54   0.02 16.80 0.03 0 NAN                 
HST_NSC_007351   20.91   0.05   19.62   0.07 18.16 0.09 0 S11-79              
HST_NSC_006646 -999.00 999.00 -999.00 999.00 16.74 0.06 0 S11-19              
HST_NSC_013542 -999.00 999.00   21.15   0.08 19.84 0.16 0 S11-263             
HST_NSC_013565   19.68   0.04   18.52   0.05 17.19 0.03 0 NAN                 
HST_NSC_013899   18.28   0.01   16.97   0.01 15.59 0.02 0 S11-12              
HST_NSC_017111   20.10   0.02   18.85   0.02 17.65 0.01 0 S11-266             
HST_NSC_001477   20.68   0.03   19.13   0.02 17.36 0.15 0 S11-255             
HST_NSC_007186   21.10   0.07   20.03   0.11 18.74 0.06 0 S11-262             
HST_NSC_007412   21.31   0.08   19.62   0.04 17.90 0.07 0 S11-35              
HST_NSC_002041   21.51   0.10   20.24   0.09 19.05 0.06 0 S11-264             
HST_NSC_016766   21.44   0.07   19.97   0.07 18.58 0.08 0 S11-259             
HST_NSC_013535   20.07   0.07   18.68   0.11 17.33 0.03 0 NAN                 
HST_NSC_016206   22.55   0.21   21.27   0.12 19.49 0.10 0 S11-260             
HST_NSC_016901   22.41   0.16   21.15   0.12 19.81 0.16 0 NAN                 
HST_NSC_007499   21.74   0.10   20.40   0.08 18.80 0.16 0 NAN                 
HST_NSC_002059   21.15   0.04   19.81   0.08 18.58 0.12 0 S11-261             
HST_NSC_002186 -999.00 999.00 -999.00 999.00 19.44 0.13 0 NAN                 
HST_NSC_013629   20.14   0.05   18.77   0.03 17.33 0.07 0 S11-268             
HST_NSC_001280   20.86   0.20   19.20   0.09 17.57 0.08 0 NAN                 
HST_NSC_001974 -999.00 999.00 -999.00 999.00 19.72 0.14 0 NAN                 
HST_NSC_013923   16.21   0.01   14.87   0.01 13.45 0.03 0 irs15SW             
HST_NSC_016420   21.67   0.07   20.03   0.04 18.40 0.03 0 NAN                 
HST_NSC_016465   20.83   0.04   19.52   0.05 18.43 0.10 0 S11-96              
HST_NSC_017175   24.60   0.39   22.75   0.26 20.33 0.47 0 NAN                 
HST_NSC_007512 -999.00 999.00 -999.00 999.00 18.39 0.10 0 S11-272             
HST_NSC_006663   20.66   0.06   19.34   0.03 18.04 0.07 0 S11-62              
HST_NSC_002187   23.16   0.38   21.43   0.20 19.96 0.10 0 NAN                 
HST_NSC_006634   20.48   0.07   19.25   0.06 18.09 0.09 0 S11-76              
HST_NSC_017115   21.66   0.20   20.51   0.10 19.62 0.08 0 NAN                 
HST_NSC_016247   22.22   0.11 -999.00 999.00 18.52 0.05 0 S11-284             
HST_NSC_002135   22.06   0.11   20.40   0.06 18.95 0.03 0 S11-279             
HST_NSC_006670   19.66   0.03   18.19   0.03 16.78 0.02 0 S11-26              
HST_NSC_007336   21.09   0.03   19.76   0.03 18.54 0.09 0 S11-299             
HST_NSC_001162   21.81   0.09   20.20   0.10 18.82 0.16 0 NAN                 
HST_NSC_016711   21.42   0.07   19.99   0.05 18.56 0.19 0 S11-280             
HST_NSC_016461   21.23   0.28   20.10   0.12 18.53 0.14 0 NAN                 
HST_NSC_016501   21.62   0.15   20.23   0.07 18.92 0.14 0 S11-270             
HST_NSC_016957   22.71   0.28   21.29   0.21 19.77 0.13 0 S11-278             
HST_NSC_016205   21.97   0.12   20.45   0.06 19.10 0.11 0 S11-282             
HST_NSC_016473   20.62   0.14   19.37   0.12 17.97 0.06 0 S11-271             
HST_NSC_016764   22.84   0.20   21.57   0.14 20.21 0.21 0 NAN                 
HST_NSC_015435   22.44   0.42   20.96   0.23 18.76 0.11 0 S11-295             
HST_NSC_007423   22.76   0.12   21.11   0.09 19.60 0.10 0 NAN                 
HST_NSC_022674   20.64   0.05   19.46   0.03 18.24 0.04 0 S11-274             
HST_NSC_013915   16.57   0.02   15.51   0.02 14.45 0.07 0 S11-5               
HST_NSC_001327   22.12   0.12   20.57   0.05 18.84 0.15 0 S11-300             
HST_NSC_017246   22.38   0.13   20.79   0.07 19.07 0.08 0 S11-285             
HST_NSC_001144   19.96   0.02   18.55   0.02 17.03 0.13 0 S11-34              
HST_NSC_001519   19.33   0.03   17.98   0.02 16.66 0.02 0 S11-302             
HST_NSC_017158   22.03   0.10   20.41   0.07 18.91 0.04 0 S11-297             
HST_NSC_013928   19.59   0.03   18.21   0.02 16.97 0.08 0 S11-30              
HST_NSC_017100   21.72   0.08   19.91   0.04 18.06 0.09 0 S11-291             
HST_NSC_001213   20.69   0.06   19.27   0.04 17.85 0.02 0 S11-314             
HST_NSC_017147   19.51   0.05   18.23   0.04 16.87 0.09 0 S11-296             
HST_NSC_041644 -999.00 999.00 -999.00 999.00 20.44 0.37 0 NAN                 
HST_NSC_034592 -999.00 999.00 -999.00 999.00 18.53 0.08 0 S11-304             
HST_NSC_002042   21.59   0.12   20.32   0.06 18.94 0.08 0 NAN                 
HST_NSC_007352   19.28   0.06   18.55   0.04 17.93 0.03 0 NAN                 
HST_NSC_002023   22.29   0.10   20.81   0.08 19.27 0.10 0 S11-301             
HST_NSC_001218   19.56   0.03   18.37   0.02 17.22 0.05 0 NAN                 
HST_NSC_016783   20.03   0.02   19.37   0.03 18.59 0.02 0 NAN                 
HST_NSC_013955   19.67   0.03   18.47   0.05 17.10 0.03 0 NAN                 
HST_NSC_006559   19.12   0.02   17.62   0.02 16.12 0.09 0 S11-2               
HST_NSC_001602 -999.00 999.00   17.79   0.02 16.50 0.06 0 S11-315             
HST_NSC_006705 -999.00 999.00 -999.00 999.00 18.12 0.05 0 S11-317             
HST_NSC_007166   22.23   0.20   20.81   0.13 19.65 0.20 0 NAN                 
HST_NSC_007299   21.15   0.11   19.78   0.05 18.70 0.29 0 S11-88              
HST_NSC_013647   20.33   0.02   18.93   0.03 17.47 0.07 0 S11-322             
HST_NSC_007477   21.95   0.03   20.16   0.05 18.24 0.13 0 S11-40              
HST_NSC_013531   21.54   0.10   20.30   0.03 19.45 0.13 0 NAN                 
HST_NSC_001374   22.04   0.11   20.94   0.12 20.31 0.18 0 NAN                 
HST_NSC_006685   21.31   0.08   19.83   0.06 18.31 0.05 0 S11-308             
HST_NSC_001435   20.81   0.04   19.23   0.02 17.72 0.03 0 S11-311             
HST_NSC_017226   21.36   0.09   19.87   0.09 18.50 0.06 0 S11-321             
HST_NSC_013944 -999.00 999.00 -999.00 999.00 15.64 0.03 0 S11-22              
HST_NSC_007145   21.17   0.05   19.60   0.06 17.94 0.07 0 S11-39              
HST_NSC_006678   20.87   0.03   19.48   0.02 17.99 0.06 0 S11-60              
HST_NSC_035702 -999.00 999.00 -999.00 999.00 18.40 0.08 0 S11-312             
HST_NSC_004343   19.48   0.02   17.99   0.04 16.74 0.23 0 S11-24              
HST_NSC_014013   17.97   0.01   16.55   0.01 15.09 0.04 0 S11-6               
HST_NSC_016448   20.28   0.06   18.86   0.07 17.19 0.11 0 S11-31              
HST_NSC_006600   19.89   0.08   18.63   0.08 17.48 0.08 0 S11-92              
HST_NSC_016235   21.27   0.10   19.97   0.05 18.46 0.06 0 S11-310             
HST_NSC_007358   21.83   0.05   20.29   0.06 18.84 0.11 0 S11-68              
HST_NSC_017095   18.67   0.02   17.61   0.02 16.55 0.03 0 S11-332             
HST_NSC_007162   23.37   0.25   21.77   0.23 20.04 0.13 0 NAN                 
HST_NSC_001946   21.45   0.10   19.80   0.03 18.60 0.07 0 S11-323             
HST_NSC_016338   19.52   0.02   17.88   0.01 16.37 0.11 0 S11-328             
HST_NSC_007376 -999.00 999.00 -999.00 999.00 17.94 0.04 0 NAN                 
HST_NSC_007160   21.39   0.31   19.92   0.07 18.31 0.14 0 S11-54              
HST_NSC_016211   22.60   0.52   20.73   0.15 18.25 0.17 0 S11-66              
HST_NSC_014018   20.14   0.03   18.62   0.05 17.04 0.06 0 S11-28              
HST_NSC_006649   19.64   0.08   18.32   0.06 17.07 0.05 0 S12-26              
HST_NSC_006656   19.12   0.02   17.74   0.02 16.31 0.03 0 S11-17              
HST_NSC_001497   17.40   0.01   15.79   0.01 13.52 0.07 0 S11-316             
HST_NSC_016737 -999.00 999.00 -999.00 999.00 18.71 0.19 0 S11-319             
HST_NSC_017059   21.63   0.09   20.06   0.04 18.67 0.05 0 S11-339             
HST_NSC_013641   18.86   0.02   17.43   0.01 16.03 0.04 0 S11-318             
HST_NSC_001199   21.18   0.06   19.79   0.06 18.45 0.05 0 S11-326             
HST_NSC_001567   21.81   0.08   20.14   0.03 18.59 0.05 0 NAN                 
HST_NSC_001281   20.16   0.04   18.79   0.03 17.38 0.05 0 S11-337             
HST_NSC_001446   19.64   0.02   18.19   0.01 16.70 0.03 0 S12-85              
HST_NSC_013696   20.22   0.07   18.99   0.07 17.70 0.03 0 S11-94              
HST_NSC_007349   20.26   0.06   19.01   0.03 17.62 0.05 0 S11-42              
HST_NSC_002055   21.67   0.07   20.12   0.03 18.57 0.07 0 S11-330             
HST_NSC_007058   22.28   0.15   21.22   0.16 20.39 0.12 0 NAN                 
HST_NSC_042312 -999.00 999.00 -999.00 999.00 18.53 0.03 0 S11-333             
HST_NSC_016492   21.01   0.05   19.67   0.04 18.44 0.02 0 S11-334             
HST_NSC_050287 -999.00 999.00 -999.00 999.00 17.34 0.07 0 NAN                 
HST_NSC_001467   21.25   0.07   19.86   0.06 18.26 0.11 0 S12-90              
HST_NSC_050062 -999.00 999.00 -999.00 999.00 19.37 0.08 0 S12-91              
HST_NSC_001615   19.66   0.04   18.28   0.04 16.88 0.05 0 NAN                 
HST_NSC_001588   18.57   0.01   17.12   0.01 15.50 0.07 0 S12-89              
HST_NSC_006721   16.87   0.01   15.56   0.01 13.60 0.39 2 IRS28               
HST_NSC_001278   21.85   0.14   20.48   0.12 19.48 0.14 0 NAN                 
HST_NSC_001354   21.59   0.07   20.14   0.09 18.83 0.16 0 S12-86              
HST_NSC_007041   23.33   0.63   21.57   0.21 20.15 0.09 0 NAN                 
HST_NSC_013502   18.46   0.02   17.02   0.01 15.52 0.02 0 S12-95              
HST_NSC_050023 -999.00 999.00 -999.00 999.00 19.75 0.23 0 S12-97              
HST_NSC_014008   18.48   0.01   17.08   0.01 15.75 0.12 0 S12-9               
HST_NSC_006561 -999.00 999.00 -999.00 999.00 17.17 0.02 0 S12-39              
HST_NSC_002149   22.55   0.09   20.93   0.06 19.26 0.06 0 S12-100             
HST_NSC_013586 -999.00 999.00   15.76   0.01 14.29 0.09 0 S12-4               
HST_NSC_017182   21.71   0.11   20.15   0.08 18.61 0.08 0 S12-94              
HST_NSC_016673   21.52   0.06   19.99   0.04 18.43 0.10 0 S12-104             
HST_NSC_001349   23.33   0.29   21.43   0.07 19.33 0.09 0 NAN                 
HST_NSC_013571   19.67   0.03   18.57   0.02 17.39 0.06 0 S12-42              
HST_NSC_007348   20.22   0.04   18.92   0.02 17.68 0.06 0 S12-34              
HST_NSC_007540   19.83   0.03   18.47   0.05 17.11 0.04 0 S12-32              
HST_NSC_006506   17.58   0.01   16.07   0.01 14.38 0.04 0 S12-3               
HST_NSC_002158   22.21   0.28   20.69   0.23 19.51 0.22 0 NAN                 
HST_NSC_002002   24.26   0.54   22.03   0.22 20.40 0.09 0 NAN                 
HST_NSC_016556   19.90   0.05   18.74   0.05 17.52 0.08 0 S12-58              
HST_NSC_016802   21.29   0.05   19.59   0.03 18.05 0.08 0 S12-110             
HST_NSC_002074   21.55   0.08   20.03   0.02 18.67 0.15 0 S12-102             
HST_NSC_016514   20.11   0.04   18.63   0.03 17.14 0.15 0 S12-24              
HST_NSC_035489 -999.00 999.00 -999.00 999.00 16.23 0.04 0 S12-13              
HST_NSC_041618 -999.00 999.00 -999.00 999.00 18.41 0.07 0 S12-103             
HST_NSC_013993   17.90   0.02   16.88   0.01 15.87 0.02 0 S12-17              
HST_NSC_007551   21.15   0.08   19.75   0.10 18.26 0.04 0 S12-47              
HST_NSC_050064 -999.00 999.00 -999.00 999.00 20.02 0.19 0 NAN                 
HST_NSC_017096   21.81   0.06   20.30   0.06 18.72 0.06 0 S12-98              
HST_NSC_001521   21.49   0.19   19.81   0.04 18.14 0.09 0 S12-121             
HST_NSC_006603   16.61   0.01   15.19   0.01 13.61 0.08 0 S12-1               
HST_NSC_001217   21.00   0.12   19.58   0.06 18.08 0.06 0 S12-101             
HST_NSC_013599   17.47   0.01   16.17   0.01 14.82 0.02 0 S12-113             
HST_NSC_006539   21.52   0.07   20.11   0.06 18.79 0.26 0 S12-73              
HST_NSC_016315   20.87   0.04   19.34   0.05 17.90 0.08 0 NAN                 
HST_NSC_007390   21.04   0.05   19.62   0.03 18.23 0.04 0 S12-51              
HST_NSC_002038   21.55   0.04   20.16   0.09 18.95 0.19 0 S12-115             
HST_NSC_006665   20.07   0.06   18.68   0.02 17.34 0.04 0 S12-43              
HST_NSC_001248   21.46   0.06   19.98   0.05 18.40 0.10 0 S12-116             
HST_NSC_007302   19.60   0.03   18.22   0.04 16.72 0.04 0 S12-19              
HST_NSC_016684   22.41   0.14   20.81   0.08 19.22 0.08 0 S12-124             
HST_NSC_016982   22.83   0.19   21.24   0.16 19.62 0.01 0 S12-118             
HST_NSC_041639 -999.00 999.00 -999.00 999.00 19.01 0.12 0 S12-114             
HST_NSC_016859   23.24   0.26   21.92   0.13 20.35 0.19 0 NAN                 
HST_NSC_016422   21.40   0.05   19.83   0.07 18.30 0.04 0 S12-134             
HST_NSC_007188   21.53   0.19   20.37   0.11 19.25 0.11 0 NAN                 
HST_NSC_016584   20.86   0.08   19.63   0.06 18.32 0.22 0 S12-129             
HST_NSC_013703   20.06   0.05   18.74   0.04 17.28 0.09 0 NAN                 
HST_NSC_017065   23.31   0.11   21.77   0.08 20.23 0.17 0 NAN                 
HST_NSC_017217   22.05   0.09   20.37   0.05 18.86 0.05 0 S12-123             
HST_NSC_007435 -999.00 999.00 -999.00 999.00 18.38 0.06 0 S12-137             
HST_NSC_013963   17.38   0.01   15.98   0.01 14.54 0.03 0 S12-6               
HST_NSC_007163   20.73   0.07   19.60   0.03 18.49 0.07 0 NAN                 
HST_NSC_007557   20.50   0.08   19.03   0.13 17.46 0.06 0 S12-29              
HST_NSC_022650   22.98   0.14   21.02   0.07 19.45 0.15 0 S12-128             
HST_NSC_001942   22.12   0.11   20.71   0.09 19.24 0.09 0 S12-126             
HST_NSC_050021 -999.00 999.00 -999.00 999.00 19.99 0.20 0 NAN                 
HST_NSC_006612   18.50   0.04   17.20   0.03 16.06 0.07 0 S12-15              
HST_NSC_017034   22.43   0.07   20.81   0.07 19.32 0.04 0 S12-133             
HST_NSC_013919   18.49   0.04   17.13   0.03 15.75 0.03 0 S12-12              
HST_NSC_016757   22.50   0.15   21.06   0.13 19.52 0.12 0 NAN                 
HST_NSC_001617   20.22   0.04   18.83   0.02 17.46 0.03 0 S12-122             
HST_NSC_013892   18.50   0.03   17.38   0.01 16.23 0.04 0 NAN                 
HST_NSC_001552   21.28   0.08   19.66   0.02 18.32 0.06 0 S12-127             
HST_NSC_017085   19.32   0.02   17.83   0.01 16.29 0.10 0 S12-144             
HST_NSC_001204   21.59   0.05   19.96   0.03 18.49 0.03 0 S12-145             
HST_NSC_007328   21.76   0.09   20.11   0.06 18.43 0.05 0 S12-78              
HST_NSC_001476 -999.00 999.00 -999.00 999.00 18.10 0.08 0 S12-135             
HST_NSC_007158 -999.00 999.00 -999.00 999.00 17.25 0.04 0 NAN                 
HST_NSC_016554   20.65   0.04   19.44   0.08 18.05 0.07 0 NAN                 
HST_NSC_013513   20.45   0.05   19.25   0.04 18.08 0.03 0 S12-146             
HST_NSC_001186   21.08   0.06   19.50   0.07 18.19 0.14 0 S12-155             
HST_NSC_002015   21.75   0.11   20.17   0.08 18.71 0.05 0 S12-149             
HST_NSC_050054 -999.00 999.00 -999.00 999.00 19.71 0.18 0 NAN                 
HST_NSC_007363   22.26   0.14   20.40   0.21 19.12 0.34 0 S12-147             
HST_NSC_016215   22.44   0.40   21.09   0.23 19.04 0.17 0 S12-153             
HST_NSC_002039   21.09   0.13   19.66   0.06 18.27 0.05 0 S12-151             
HST_NSC_017145   22.84   0.06   21.21   0.08 19.57 0.15 0 S12-166             
HST_NSC_013487   21.60   0.06   20.36   0.03 18.73 0.12 0 S12-56              
HST_NSC_017170   21.63   0.08   20.01   0.05 18.16 0.10 0 S12-163             
HST_NSC_001289   24.14   0.37   22.61   0.39 20.34 0.26 0 NAN                 
HST_NSC_041599 -999.00 999.00 -999.00 999.00 19.17 0.08 0 S12-150             
HST_NSC_001577   23.07   0.24   21.16   0.11 19.07 0.18 0 S12-164             
HST_NSC_001607   20.24   0.05   18.87   0.03 17.32 0.07 0 S12-152             
HST_NSC_001528   22.12   0.18   20.53   0.06 19.17 0.12 0 NAN                 
HST_NSC_001992   23.52   0.22   21.54   0.07 19.89 0.19 0 NAN                 
HST_NSC_001196   21.84   0.09   20.58   0.06 19.45 0.06 0 NAN                 
HST_NSC_022862   21.76   0.22   20.90   0.20 19.16 0.40 0 S12-156             
HST_NSC_017103   21.54   0.05   20.05   0.03 18.68 0.01 0 S12-168             
HST_NSC_007342   21.40   0.11   19.93   0.11 18.60 0.07 0 S12-161             
HST_NSC_016676   20.92   0.05   19.59   0.02 18.30 0.07 0 S12-162             
HST_NSC_035746 -999.00 999.00 -999.00 999.00 16.46 0.06 0 S12-10              
HST_NSC_051230 -999.00 999.00 -999.00 999.00 18.81 0.05 0 S12-174             
HST_NSC_016644   21.53   0.16   20.13   0.17 18.49 0.09 0 S12-175             
HST_NSC_013655   21.97   0.07   20.48   0.07 18.89 0.05 0 S12-173             
HST_NSC_007333   21.67   0.04   19.73   0.03 17.50 0.15 0 NAN                 
HST_NSC_016372 -999.00 999.00 -999.00 999.00 18.88 0.05 0 S12-180             
HST_NSC_006692   21.46   0.06   19.95   0.03 18.55 0.04 0 S12-172             
HST_NSC_001323   22.33   0.13   20.71   0.09 18.98 0.09 0 S12-170             
HST_NSC_001357 -999.00 999.00   19.01   0.04 17.82 0.10 0 S12-186             
HST_NSC_006659   18.90   0.03   17.55   0.01 16.14 0.04 0 S12-11              
HST_NSC_013730   19.46   0.10   18.09   0.09 16.91 0.04 0 S12-28              
HST_NSC_016628   20.49   0.05   19.18   0.03 17.96 0.06 0 S12-187             
HST_NSC_022760   23.02   0.32   21.19   0.19 19.17 0.14 0 S12-176             
HST_NSC_013738   21.22   0.08   20.25   0.09 18.86 0.06 0 NAN                 
HST_NSC_001600   16.82   0.01   15.69   0.01 14.72 0.10 0 S12-178             
HST_NSC_017087   20.98   0.12   19.62   0.14 18.24 0.04 0 NAN                 
HST_NSC_051687 -999.00 999.00 -999.00 999.00 19.89 0.04 0 S12-177             
HST_NSC_006672   20.99   0.04   19.60   0.04 18.28 0.07 0 S12-48              
HST_NSC_002049   21.68   0.06   20.16   0.04 18.79 0.08 0 S12-169             
HST_NSC_016755 -999.00 999.00 -999.00 999.00 20.21 0.05 0 NAN                 
HST_NSC_002181   21.02   0.20   19.75   0.16 17.76 0.18 0 S12-184             
HST_NSC_001448   20.77   0.06   19.40   0.03 18.12 0.10 0 S12-183             
HST_NSC_016265   21.13   0.10   19.84   0.12 18.53 0.06 0 S12-182             
HST_NSC_002139 -999.00 999.00   21.88   0.16 20.32 0.07 0 NAN                 
HST_NSC_001929   22.23   0.09   20.57   0.17 18.75 0.11 0 S12-189             
HST_NSC_022761   21.77   0.11   20.28   0.04 18.84 0.16 0 NAN                 
HST_NSC_001272   21.04   0.09   19.64   0.03 18.24 0.05 0 S12-202             
HST_NSC_051607 -999.00 999.00 -999.00 999.00 20.14 0.08 0 NAN                 
HST_NSC_006616   21.03   0.05   19.87   0.03 18.93 0.08 0 S12-193             
HST_NSC_007141   21.05   0.20   19.71   0.04 18.39 0.04 0 S12-191             
HST_NSC_002150   22.97   0.15   21.44   0.13 19.71 0.11 0 NAN                 
HST_NSC_014004   19.72   0.03   18.59   0.03 17.54 0.08 0 NAN                 
HST_NSC_016618   22.88   0.25   20.98   0.12 19.00 0.14 0 S12-204             
HST_NSC_001421   21.82   0.05   20.26   0.04 18.84 0.03 0 S12-196             
HST_NSC_013747   19.90   0.03   18.59   0.02 17.28 0.03 0 NAN                 
HST_NSC_006695 -999.00 999.00 -999.00 999.00 16.84 0.04 0 S12-18              
HST_NSC_016804   23.38   0.17   21.78   0.24 20.24 0.08 0 NAN                 
HST_NSC_017073   21.37   0.06   19.68   0.04 18.17 0.07 0 S12-192             
HST_NSC_016539   22.25   0.26   20.90   0.10 19.67 0.12 0 NAN                 
HST_NSC_016750 -999.00 999.00 -999.00 999.00 18.64 0.06 0 NAN                 
HST_NSC_035701 -999.00 999.00 -999.00 999.00 18.78 0.05 0 S12-199             
HST_NSC_016322   21.88   0.03   20.21   0.06 18.40 0.08 0 NAN                 
HST_NSC_016894   22.14   0.09   20.68   0.08 19.27 0.16 0 S12-195             
HST_NSC_006602   20.40   0.03   19.02   0.03 17.70 0.04 0 S12-38              
HST_NSC_001463   21.76   0.12   20.21   0.11 18.26 0.06 0 S12-198             
HST_NSC_001252   18.38   0.01   16.83   0.01 15.18 0.05 0 S12-212             
HST_NSC_016297 -999.00 999.00 -999.00 999.00 19.83 0.10 0 NAN                 
HST_NSC_017223   22.40   0.12   21.13   0.10 19.60 0.07 0 NAN                 
HST_NSC_007359   20.97   0.07   19.62   0.05 18.47 0.09 0 S12-80              
HST_NSC_035774 -999.00 999.00 -999.00 999.00 18.94 0.15 0 NAN                 
HST_NSC_017141   22.68   0.24   20.92   0.16 19.36 0.24 0 S12-201             
HST_NSC_016441   18.12   0.01   16.95   0.02 15.78 0.01 0 S12-206             
HST_NSC_007137   22.79   0.11   21.36   0.18 20.13 0.19 0 NAN                 
HST_NSC_017161   22.62   0.09   20.92   0.07 19.00 0.09 0 S12-216             
HST_NSC_001592   21.25   0.05   19.86   0.05 18.48 0.07 0 S12-205             
HST_NSC_007156   21.06   0.21   19.58   0.18 18.01 0.10 0 S12-36              
HST_NSC_001190   21.34   0.06   20.19   0.05 18.80 0.02 0 S12-210             
HST_NSC_007467   21.21   0.07   19.69   0.06 18.16 0.09 0 S12-62              
HST_NSC_016760 -999.00 999.00 -999.00 999.00 18.93 0.12 0 NAN                 
HST_NSC_014021   20.93   0.06   19.52   0.03 18.02 0.06 0 S12-77              
HST_NSC_016769   22.41   0.22   21.24   0.09 19.56 0.08 0 NAN                 
HST_NSC_022756   22.41   0.36   20.61   0.10 19.04 0.31 0 S12-218             
HST_NSC_001496   22.49   0.08   20.51   0.06 18.90 0.07 0 NAN                 
HST_NSC_001181   21.91   0.11   20.14   0.06 18.40 0.06 0 NAN                 
HST_NSC_046540 -999.00 999.00 -999.00 999.00 20.00 0.08 0 NAN                 
HST_NSC_007421 -999.00 999.00 -999.00 999.00 18.11 0.10 0 S12-211             
HST_NSC_038038 -999.00 999.00 -999.00 999.00 19.58 0.11 0 NAN                 
HST_NSC_016266   21.52   0.10   20.77   0.10 20.04 0.26 0 NAN                 
HST_NSC_002108   21.93   0.09   20.31   0.08 18.54 0.13 0 S12-224             
HST_NSC_017093 -999.00 999.00 -999.00 999.00 18.99 0.12 0 S12-231             
HST_NSC_016332   24.19   0.34   21.73   0.17 19.88 0.13 0 S12-223             
HST_NSC_007372   21.40   0.09   19.97   0.03 18.12 0.22 0 S12-72              
HST_NSC_015485   23.06   0.19   21.42   0.15 19.78 0.05 0 NAN                 
HST_NSC_007355 -999.00 999.00   19.23   0.06 18.01 0.07 0 S12-227             
HST_NSC_001455   20.45   0.02   18.83   0.02 17.20 0.07 0 S12-228             
HST_NSC_034530 -999.00 999.00 -999.00 999.00 18.53 0.03 0 NAN                 
HST_NSC_017237   21.45   0.05   19.79   0.04 17.99 0.06 0 S12-233             
HST_NSC_006617   16.47   0.01   15.32   0.02 14.19 0.04 0 S12-5               
HST_NSC_041637 -999.00 999.00 -999.00 999.00 20.19 0.40 0 NAN                 
HST_NSC_016494   22.04   0.16   21.01   0.29 19.58 0.17 0 NAN                 
HST_NSC_017029   22.07   0.06   20.68   0.06 19.23 0.06 0 S12-235             
HST_NSC_002179   21.58   0.19   20.19   0.19 17.99 0.16 0 S12-232             
HST_NSC_013662   22.02   0.10   19.91   0.04 17.80 0.14 0 S12-23              
HST_NSC_007205   22.46   0.23   20.67   0.10 18.28 0.20 0 S12-245             
HST_NSC_001624   22.03   0.09   20.38   0.07 18.71 0.03 0 S12-236             
HST_NSC_013667   20.78   0.11   19.26   0.04 17.47 0.07 0 S12-35              
HST_NSC_007107   21.43   0.08   20.06   0.05 18.61 0.04 0 S12-238             
HST_NSC_035778 -999.00 999.00 -999.00 999.00 19.95 0.13 0 NAN                 
HST_NSC_006690   19.88   0.05   19.37   0.03 18.38 0.04 0 3star1715           
HST_NSC_007164   20.81   0.15   20.22   0.15 18.97 0.10 0 NAN                 
HST_NSC_001365   22.06   0.12   20.62   0.06 19.26 0.04 0 S12-242             
HST_NSC_013585   20.12   0.03   19.46   0.04 18.72 0.11 0 NAN                 
HST_NSC_013660   23.03   0.22   21.29   0.10 19.99 0.36 0 NAN                 
HST_NSC_006521   19.32   0.02   17.89   0.02 16.40 0.03 0 S12-16              
HST_NSC_016895   22.21   0.08   21.19   0.11 19.90 0.06 0 NAN                 
HST_NSC_007366   20.50   0.11   19.13   0.13 18.06 0.12 0 S12-237             
HST_NSC_006653   20.85   0.05   19.45   0.06 18.24 0.11 0 S12-46              
HST_NSC_016752 -999.00 999.00 -999.00 999.00 20.50 0.07 0 NAN                 
HST_NSC_007367   22.29   0.21   20.69   0.09 19.23 0.09 0 S12-259             
HST_NSC_007486   21.39   0.07   20.18   0.03 18.70 0.09 0 S12-261             
HST_NSC_001993   22.58   0.12   20.95   0.10 19.45 0.12 0 S12-247             
HST_NSC_013687   19.96   0.18   18.45   0.05 17.69 0.50 0 S12-252             
HST_NSC_007360   20.54   0.08   19.42   0.04 18.17 0.03 0 S12-254             
HST_NSC_016340   20.68   0.05   19.18   0.05 17.70 0.03 0 S12-262             
HST_NSC_013510   20.77   0.03   19.37   0.02 18.01 0.13 0 S12-249             
HST_NSC_022670 -999.00 999.00 -999.00 999.00 18.63 0.04 0 NAN                 
HST_NSC_006609   20.25   0.04   18.95   0.04 17.84 0.08 0 S12-44              
HST_NSC_001591   20.75   0.10   19.72   0.05 18.57 0.05 0 S12-257             
HST_NSC_022657   21.06   0.05   19.61   0.05 18.14 0.06 0 S12-75              
HST_NSC_016715   22.43   0.31   20.65   0.17 19.09 0.12 0 S12-251             
HST_NSC_022866 -999.00 999.00 -999.00 999.00 17.01 0.34 0 NAN                 
HST_NSC_013547   22.70   0.26   20.26   0.06 17.92 0.29 0 S12-20              
HST_NSC_001434   21.98   0.11   20.52   0.06 19.14 0.06 0 S12-246             
HST_NSC_007416   18.16   0.01   16.53   0.01 14.65 0.08 0 S12-2               
HST_NSC_002154   23.52   0.21 -999.00 999.00 20.09 0.17 0 NAN                 
HST_NSC_013568   16.69   0.01   15.55   0.01 14.38 0.01 0 S12-8               
HST_NSC_007449   20.51   0.03   19.27   0.03 18.01 0.08 0 S12-74              
HST_NSC_013598   20.64   0.03   19.38   0.03 18.18 0.04 0 S12-260             
HST_NSC_006640   21.54   0.06   20.25   0.03 19.13 0.04 0 S12-268             
HST_NSC_017102   21.05   0.05   19.45   0.02 17.80 0.08 0 S12-263             
HST_NSC_007044   21.69   0.18   20.20   0.06 18.55 0.15 0 S12-65              
HST_NSC_050049 -999.00 999.00 -999.00 999.00 18.93 0.05 0 NAN                 
HST_NSC_017168   22.23   0.14   20.77   0.05 19.24 0.18 0 S12-265             
HST_NSC_001361   22.85   0.34   21.66   0.24 20.37 0.08 0 NAN                 
HST_NSC_007544   21.76   0.03   20.27   0.06 18.60 0.10 0 S12-69              
HST_NSC_001390 -999.00 999.00 -999.00 999.00 17.50 0.04 0 S12-264             
HST_NSC_016776   22.66   0.14   21.21   0.15 19.77 0.12 0 NAN                 
HST_NSC_051677 -999.00 999.00 -999.00 999.00 18.34 0.03 0 S12-258             
HST_NSC_017110   19.73   0.01   18.75   0.02 17.79 0.01 0 S12-272             
HST_NSC_017204   22.73   0.17   21.17   0.08 19.46 0.09 0 NAN                 
HST_NSC_007471   22.06   0.10   20.41   0.03 18.86 0.18 0 S12-71              
HST_NSC_007168   21.86   0.07   20.81   0.45 18.78 0.13 0 S12-267             
HST_NSC_022731   22.46   0.13   20.68   0.05 18.19 0.18 0 S12-33              
HST_NSC_001508   21.17   0.04   19.64   0.04 18.05 0.04 0 S12-276             
HST_NSC_007394   21.17   0.10   19.57   0.04 17.80 0.09 0 S12-31              
HST_NSC_006731   22.32   0.18   20.73   0.13 18.95 0.05 0 S12-278             
HST_NSC_002067   22.00   0.23   20.38   0.03 19.16 0.07 0 S12-273             
HST_NSC_043182 -999.00 999.00 -999.00 999.00 19.08 0.12 0 S12-269             
HST_NSC_001937   22.43   0.11   21.22   0.14 20.06 0.06 0 NAN                 
HST_NSC_001415   21.82   0.13   20.17   0.06 18.65 0.12 0 S12-271             
HST_NSC_013968   19.32   0.02   17.60   0.02 15.60 0.09 0 S12-7               
HST_NSC_007114   22.62   0.15   21.23   0.18 19.16 0.06 0 S12-277             
HST_NSC_017066 -999.00 999.00   19.50   0.04 18.31 0.08 0 S12-275             
HST_NSC_001544   22.53   0.20   20.64   0.10 19.19 0.17 0 S13-74              
HST_NSC_016400   21.53   0.15   20.68   0.10 19.54 0.03 0 NAN                 
HST_NSC_007065   21.86   0.16   20.74   0.14 19.33 0.08 0 NAN                 
HST_NSC_017224   19.47   0.03   18.00   0.02 16.46 0.02 0 S13-70              
HST_NSC_016179 -999.00 999.00 -999.00 999.00 19.59 0.11 0 NAN                 
HST_NSC_017157 -999.00 999.00 -999.00 999.00 18.78 0.07 0 S13-75              
HST_NSC_015457   23.07   0.24   21.46   0.09 19.84 0.08 0 NAN                 
HST_NSC_007530   20.72   0.02   19.43   0.02 18.07 0.03 0 S13-71              
HST_NSC_002068   22.10   0.24   20.86   0.13 19.58 0.11 0 NAN                 
HST_NSC_017134 -999.00 999.00 -999.00 999.00 18.48 0.16 0 NAN                 
HST_NSC_013979   18.22   0.03   16.60   0.03 14.85 0.12 0 S13-83              
HST_NSC_016416   20.22   0.02   18.73   0.02 17.25 0.02 0 S13-85              
HST_NSC_013959   19.56   0.05   18.10   0.04 16.66 0.05 0 S13-8               
HST_NSC_017138 -999.00 999.00 -999.00 999.00 19.52 0.05 0 NAN                 
HST_NSC_051625 -999.00 999.00 -999.00 999.00 19.27 0.06 0 NAN                 
HST_NSC_006714   20.28   0.05   18.98   0.04 17.71 0.04 0 S13-22              
HST_NSC_016702   21.76   0.11   20.16   0.06 18.87 0.31 0 NAN                 
HST_NSC_006693   20.96   0.05   19.42   0.05 18.03 0.10 0 S13-57              
HST_NSC_016483   20.46   0.23   19.01   0.13 17.87 0.07 0 S13-81              
HST_NSC_001132   22.82   0.07   21.29   0.13 19.58 0.09 0 S13-90              
HST_NSC_036434 -999.00 999.00 -999.00 999.00 20.32 0.12 0 NAN                 
HST_NSC_007361   21.10   0.10   20.11   0.16 18.79 0.06 0 NAN                 
HST_NSC_001364   21.40   0.05   20.05   0.04 18.90 0.11 0 NAN                 
HST_NSC_001150   21.92   0.08   20.41   0.06 18.93 0.06 0 S13-91              
HST_NSC_001603   21.18   0.06   19.79   0.05 18.54 0.11 0 S13-88              
HST_NSC_001148 -999.00 999.00 -999.00 999.00 18.39 0.06 0 S13-89              
HST_NSC_017140   22.37   0.06   20.64   0.06 18.67 0.12 0 S13-94              
HST_NSC_016864   22.70   0.18   21.69   0.21 20.37 0.26 0 NAN                 
HST_NSC_037549 -999.00 999.00 -999.00 999.00 18.96 0.06 0 S13-93              
HST_NSC_001589   20.89   0.03   19.47   0.03 18.00 0.06 0 S13-95              
HST_NSC_013643   21.64   0.06   20.36   0.06 18.97 0.09 0 S13-100             
HST_NSC_002182   21.32   0.07   19.74   0.05 18.30 0.06 0 S13-98              
HST_NSC_016428   21.37   0.06   19.83   0.05 18.43 0.07 0 S13-97              
HST_NSC_013742   20.97   0.06   19.69   0.03 18.33 0.09 0 NAN                 
HST_NSC_006605   19.68   0.04   18.34   0.03 17.03 0.03 0 NAN                 
HST_NSC_007356   21.04   0.05   19.76   0.03 18.46 0.07 0 S13-60              
HST_NSC_022639   22.76   0.25   21.42   0.15 20.09 0.02 0 NAN                 
HST_NSC_007383   19.72   0.03   18.15   0.02 16.43 0.12 0 S13-6               
HST_NSC_042315 -999.00 999.00 -999.00 999.00 19.08 0.12 0 S13-102             
HST_NSC_001609 -999.00 999.00 -999.00 999.00 18.61 0.03 0 S13-105             
HST_NSC_001273   20.85   0.09   19.51   0.09 18.21 0.13 0 S13-106             
HST_NSC_050058 -999.00 999.00 -999.00 999.00 19.50 0.11 0 NAN                 
HST_NSC_001399   20.28   0.03   18.73   0.02 17.12 0.04 0 S13-109             
HST_NSC_013737   19.82   0.04   18.67   0.02 17.45 0.03 0 S13-65              
HST_NSC_006522   18.62   0.01   17.17   0.01 15.61 0.03 0 S13-4               
HST_NSC_015397   22.90   0.18   21.26   0.13 19.49 0.32 0 NAN                 
HST_NSC_013504   19.09   0.03   18.28   0.05 17.45 0.04 0 NAN                 
HST_NSC_015460   22.51   0.15   20.56   0.11 18.99 0.04 0 S13-108             
HST_NSC_017144 -999.00 999.00   23.78   0.27 20.33 0.33 0 NAN                 
HST_NSC_007054   21.79   0.10   20.31   0.09 18.64 0.07 0 S13-104             
HST_NSC_015502   24.20   0.49   22.33   0.24 20.24 0.19 0 NAN                 
HST_NSC_001457   20.60   0.06   18.74   0.02 16.89 0.05 0 S13-103             
HST_NSC_001964 -999.00 999.00   22.02   0.54 20.12 0.11 0 NAN                 
HST_NSC_013515   19.43   0.02   18.69   0.04 17.81 0.06 0 S13-128             
HST_NSC_006736   20.10   0.07   18.74   0.04 17.39 0.08 0 NAN                 
HST_NSC_001267   20.62   0.04   19.36   0.02 18.14 0.03 0 S13-113             
HST_NSC_016946 -999.00 999.00 -999.00 999.00 19.38 0.11 0 S13-111             
HST_NSC_001145   25.31   0.01   22.31   0.21 20.06 0.09 0 NAN                 
HST_NSC_007537   22.52   0.21   20.96   0.10 19.07 0.11 0 S13-122             
HST_NSC_001185   22.93   0.16   21.46   0.05 20.27 0.09 0 NAN                 
HST_NSC_007405   20.09   0.02   18.60   0.01 17.12 0.06 0 S13-13              
HST_NSC_016881   22.93   0.09   21.50   0.13 19.74 0.08 0 S13-123             
HST_NSC_006512   19.84   0.05   18.35   0.03 16.89 0.04 0 S13-15              
HST_NSC_001121   21.53   0.09   20.01   0.05 18.53 0.06 0 S13-119             
HST_NSC_017055   19.26   0.02   17.51   0.01 16.09 0.19 0 NAN                 
HST_NSC_035801   20.54   0.08   19.11   0.02 17.52 0.06 0 S13-19              
HST_NSC_002034   20.57   0.04   19.30   0.04 17.96 0.07 0 S13-126             
HST_NSC_007102 -999.00 999.00 -999.00 999.00 19.72 0.05 0 NAN                 
HST_NSC_007425   19.79   0.01   18.61   0.02 17.45 0.04 0 S13-32              
HST_NSC_006622   20.13   0.04   18.55   0.02 17.02 0.16 0 S13-10              
HST_NSC_002176   21.36   0.09   20.10   0.49 18.52 0.17 0 S13-131             
HST_NSC_013673   20.91   0.06   19.55   0.08 18.43 0.07 0 S13-51              
HST_NSC_006667   20.94   0.06   19.37   0.05 17.92 0.03 0 S13-50              
HST_NSC_017207 -999.00 999.00 -999.00 999.00 17.88 0.12 0 S13-117             
HST_NSC_001244   18.95   0.02   17.62   0.02 16.34 0.05 0 S13-129             
HST_NSC_017009   22.50   0.10   20.82   0.08 19.28 0.06 0 S13-137             
HST_NSC_006619   16.72   0.02   15.55   0.02 14.38 0.02 0 S13-3               
HST_NSC_001612   18.84   0.02   18.55   0.03 18.17 0.16 0 NAN                 
HST_NSC_017010   18.52   0.02   16.82   0.01 15.04 0.10 0 NAN                 
HST_NSC_013550   21.67   0.05   19.94   0.02 18.19 0.13 0 NAN                 
HST_NSC_016324   21.70   0.05   19.97   0.03 18.22 0.06 0 S13-134             
HST_NSC_001550   22.38   0.12   20.74   0.10 19.00 0.14 0 S13-142             
HST_NSC_007306   22.27   0.15   21.26   0.13 20.22 0.10 0 NAN                 
HST_NSC_002177   20.84   0.12 -999.00 999.00 18.74 0.09 0 NAN                 
HST_NSC_001441   21.63   0.04   20.10   0.06 18.60 0.04 0 S13-144             
HST_NSC_007149   20.80   0.05   19.44   0.04 18.12 0.03 0 S13-38              
HST_NSC_013507   20.95   0.10   19.48   0.04 18.14 0.05 0 S13-147             
HST_NSC_007135   20.86   0.04   19.44   0.02 18.03 0.04 0 S13-41              
HST_NSC_002178 -999.00 999.00   19.35   0.06 18.12 0.06 0 NAN                 
HST_NSC_017047   21.32   0.06   19.68   0.04 18.20 0.13 0 S13-132             
HST_NSC_007526   20.73   0.05   19.24   0.03 17.73 0.06 0 S13-20              
HST_NSC_013984   19.79   0.02   18.32   0.02 16.77 0.04 0 S13-11              
HST_NSC_016784   22.91   0.19   21.29   0.10 19.46 0.09 0 S13-145             
HST_NSC_001618   21.88   0.03   20.33   0.06 18.74 0.05 0 S13-138             
HST_NSC_001575   22.08   0.04   20.41   0.02 18.77 0.08 0 S13-136             
HST_NSC_007073   21.51   0.20   19.99   0.11 18.46 0.05 0 S13-141             
HST_NSC_006733   18.43   0.03   17.54   0.02 16.50 0.03 0 NAN                 
HST_NSC_001253   20.46   0.05   19.04   0.06 17.61 0.11 0 NAN                 
HST_NSC_007562   22.18   0.12   20.56   0.15 18.92 0.08 0 S13-148             
HST_NSC_006641   20.58   0.03   19.25   0.03 17.94 0.03 0 S13-143             
HST_NSC_006691   21.42   0.08   19.93   0.07 18.54 0.06 0 S13-152             
HST_NSC_016336   21.30   0.05   19.73   0.04 18.09 0.05 0 S13-151             
HST_NSC_006679   21.81   0.05   20.20   0.07 18.48 0.02 0 S13-55              
HST_NSC_050214 -999.00 999.00   19.94   0.05 18.57 0.08 0 S13-150             
HST_NSC_016495 -999.00 999.00   20.42   0.19 19.32 0.11 0 NAN                 
HST_NSC_013650   20.61   0.06   19.30   0.03 18.04 0.05 0 S13-165             
HST_NSC_013733   20.24   0.04   18.98   0.02 17.73 0.05 0 S13-149             
HST_NSC_001286   20.59   0.06   19.27   0.03 18.08 0.14 0 S13-156             
HST_NSC_006551   19.35   0.02   17.85   0.02 16.26 0.06 0 S13-7               
HST_NSC_002014   23.30   0.26   21.32   0.07 19.34 0.08 0 S13-160             
HST_NSC_016367   19.41   0.02   17.67   0.01 15.90 0.08 0 S13-157             
HST_NSC_016269   21.59   0.14   20.48   0.09 19.18 0.07 0 S13-153             
HST_NSC_001561   20.77   0.02   19.14   0.03 18.01 0.31 0 S13-164             
HST_NSC_001593   17.46   0.01   16.28   0.01 15.14 0.04 0 S13-166             
HST_NSC_006611   20.60   0.06   19.27   0.05 17.80 0.08 0 S13-25              
HST_NSC_016699   21.14   0.09   19.65   0.07 18.35 0.06 0 S13-155             
HST_NSC_001621   18.32   0.03   16.89   0.02 15.42 0.03 0 S13-161             
HST_NSC_050043 -999.00 999.00 -999.00 999.00 19.64 0.17 0 NAN                 
HST_NSC_006647   20.29   0.11   19.04   0.07 17.88 0.11 0 S13-37              
HST_NSC_051229 -999.00 999.00 -999.00 999.00 20.25 0.19 0 NAN                 
HST_NSC_042313 -999.00 999.00 -999.00 999.00 17.47 0.24 0 S13-14              
HST_NSC_007450   19.97   0.02   18.83   0.02 17.70 0.02 0 S13-63              
HST_NSC_001555   23.39   0.27   21.30   0.10 19.39 0.21 0 S13-168             
HST_NSC_017092   17.06   0.02   15.66   0.02 14.23 0.02 0 NAN                 
HST_NSC_017132   22.56   0.16   20.74   0.05 19.16 0.07 0 NAN                 
HST_NSC_007257   21.00   0.05   19.62   0.03 18.21 0.04 0 S13-48              
HST_NSC_002024   21.49   0.07   20.03   0.04 18.70 0.06 0 S13-171             
HST_NSC_016620   21.52   0.09   20.14   0.10 18.56 0.17 0 S13-182             
HST_NSC_016825   23.50   0.32   21.64   0.12 19.71 0.04 0 S13-184             
HST_NSC_002071   23.10   0.43   21.72   0.24 19.91 0.13 0 NAN                 
HST_NSC_016977   21.19   0.09   19.88   0.08 18.57 0.16 0 S13-183             
HST_NSC_016440   18.59   0.02   17.39   0.01 16.19 0.02 0 S13-185             
HST_NSC_016675   19.55   0.06   18.26   0.05 17.04 0.17 0 NAN                 
HST_NSC_001282   22.56   0.19   21.18   0.10 20.12 0.13 0 NAN                 
HST_NSC_001422   21.89   0.10   20.42   0.06 19.04 0.07 0 S13-181             
HST_NSC_006750   21.67   0.04   20.22   0.04 18.75 0.02 0 S13-180             
HST_NSC_016443   24.39   0.87   22.00   0.16 20.23 0.22 0 S13-47              
HST_NSC_015594   22.78   0.15   21.29   0.09 19.91 0.11 0 NAN                 
HST_NSC_007443   22.97   0.20   21.08   0.18 19.55 0.10 0 S13-64              
HST_NSC_022641   21.11   0.06   19.71   0.03 18.32 0.03 0 S13-58              
HST_NSC_007286   22.76   0.25   21.31   0.11 20.28 0.18 0 NAN                 
HST_NSC_051671 -999.00 999.00 -999.00 999.00 17.40 0.06 0 NAN                 
HST_NSC_016212 -999.00 999.00 -999.00 999.00 19.98 0.18 0 NAN                 
HST_NSC_001270   20.66   0.07   19.22   0.05 17.81 0.07 0 S13-186             
HST_NSC_007321   22.33   0.12   21.18   0.08 19.32 0.14 0 S13-192             
HST_NSC_016658   22.12   0.25   20.68   0.09 19.55 0.14 0 NAN                 
HST_NSC_001647   20.24   0.04   18.88   0.04 17.50 0.03 0 S13-190             
HST_NSC_001257   19.38   0.02   18.06   0.02 16.65 0.05 0 S13-193             
HST_NSC_051458 -999.00 999.00 -999.00 999.00 17.99 0.05 0 NAN                 
HST_NSC_001492   21.63   0.05   20.08   0.04 18.58 0.04 0 S13-198             
HST_NSC_007180   23.64   0.39   21.62   0.28 19.52 0.08 0 S13-199             
HST_NSC_001285   19.12   0.02   18.00   0.03 16.97 0.05 0 S13-201             
HST_NSC_002027 -999.00 999.00   20.28   0.07 19.14 0.16 0 S13-191             
HST_NSC_015495 -999.00 999.00   21.63   0.11 20.03 0.09 0 NAN                 
HST_NSC_016626 -999.00 999.00   20.81   0.11 19.74 0.15 0 NAN                 
HST_NSC_001216   21.41   0.06   19.69   0.11 18.10 0.10 0 S13-203             
HST_NSC_041660 -999.00 999.00 -999.00 999.00 18.76 0.05 0 S13-213             
HST_NSC_007307   21.34   0.20   19.94   0.17 18.93 0.15 0 S13-200             
HST_NSC_006737   19.40   0.06   18.10   0.05 16.87 0.02 0 S13-27              
HST_NSC_007337   20.95   0.14   19.99   0.18 18.39 0.11 0 NAN                 
HST_NSC_013982   20.77   0.03   19.42   0.04 18.11 0.04 0 S13-45              
HST_NSC_007304   22.12   0.12   20.73   0.11 19.43 0.22 0 S13-205             
HST_NSC_013489   20.03   0.03   19.07   0.02 17.83 0.10 0 S13-35              
HST_NSC_016395 -999.00 999.00 -999.00 999.00 19.30 0.07 0 S13-210             
HST_NSC_007068   23.24   0.51   21.76   0.16 20.34 0.14 0 NAN                 
HST_NSC_013680   20.62   0.04   19.42   0.03 18.16 0.03 0 S13-46              
HST_NSC_001242   19.60   0.09   18.12   0.05 16.62 0.09 0 S13-218             
HST_NSC_013553   19.16   0.02   17.72   0.02 16.25 0.09 0 S13-216             
HST_NSC_006627   18.13   0.02   16.67   0.02 15.24 0.03 0 S13-2               
HST_NSC_006500   20.62   0.01   18.93   0.03 17.00 0.11 0 S13-9               
HST_NSC_017146   21.90   0.05   20.88   0.07 19.90 0.12 0 NAN                 
HST_NSC_006610   21.93   0.13   20.64   0.19 18.83 0.11 0 S13-225             
HST_NSC_013495   20.79   0.07   19.34   0.09 17.95 0.04 0 S13-49              
HST_NSC_006497   20.44   0.02   18.96   0.02 17.48 0.04 0 S13-18              
HST_NSC_013559   18.97   0.03   17.67   0.02 16.36 0.03 0 S13-226             
HST_NSC_013657   21.11   0.05   19.93   0.05 18.59 0.05 0 S13-68              
HST_NSC_013628   21.15   0.07   19.68   0.03 18.19 0.08 0 S13-215             
HST_NSC_016940 -999.00 999.00 -999.00 999.00 20.18 0.10 0 S13-228             
HST_NSC_001255 -999.00 999.00 -999.00 999.00 17.70 0.05 0 S13-219             
HST_NSC_007148   21.81   0.10   20.25   0.04 18.74 0.08 0 S13-53              
HST_NSC_007345 -999.00 999.00   20.30   0.07 18.84 0.06 0 NAN                 
HST_NSC_016491 -999.00 999.00 -999.00 999.00 18.40 0.08 0 NAN                 
HST_NSC_001215   21.30   0.05   19.81   0.03 18.37 0.04 0 S13-230             
HST_NSC_002066   21.66   0.11   20.43   0.11 19.50 0.09 0 NAN                 
HST_NSC_016385   17.85   0.01   16.32   0.01 14.70 0.06 0 S13-236             
HST_NSC_051459 -999.00 999.00 -999.00 999.00 18.85 0.09 0 S13-33              
HST_NSC_001260   20.82   0.06   19.44   0.04 18.08 0.08 0 S13-233             
HST_NSC_002000   21.98   0.14   20.63   0.08 18.83 0.04 0 NAN                 
HST_NSC_050275 -999.00 999.00   19.27   0.05 18.06 0.03 0 S13-23              
HST_NSC_001386   21.29   0.04   19.88   0.03 18.51 0.11 0 S13-229             
HST_NSC_016934 -999.00 999.00 -999.00 999.00 19.74 0.18 0 NAN                 
HST_NSC_016801   20.92   0.05   19.40   0.06 17.90 0.07 0 S13-242             
HST_NSC_013618   19.60   0.04   18.18   0.03 17.02 0.05 0 S13-231             
HST_NSC_022759   20.34   0.02   18.77   0.02 17.21 0.13 0 S13-235             
HST_NSC_006747   21.80   0.08   20.23   0.06 18.92 0.09 0 S13-56              
HST_NSC_016487 -999.00 999.00   19.39   0.03 18.20 0.07 0 NAN                 
HST_NSC_006636   21.33   0.07   19.85   0.04 18.34 0.07 0 NAN                 
HST_NSC_013792   20.08   0.02   18.48   0.02 16.58 0.05 0 S13-5               
HST_NSC_006654   20.69   0.05   19.27   0.04 17.95 0.07 0 S13-34              
HST_NSC_016199   20.88   0.10   19.59   0.05 18.34 0.08 0 NAN                 
HST_NSC_001159   23.25   0.14   21.59   0.18 20.26 0.40 0 NAN                 
HST_NSC_006607   19.83   0.04   18.63   0.03 17.59 0.09 0 S13-40              
HST_NSC_001388   19.68   0.03   17.80   0.01 15.91 0.12 0 S13-238             
HST_NSC_041606 -999.00 999.00 -999.00 999.00 20.43 0.20 0 NAN                 
HST_NSC_044602 -999.00 999.00 -999.00 999.00 18.53 0.07 0 S13-240             
HST_NSC_001269 -999.00 999.00   20.26   0.05 18.91 0.06 0 S13-239             
HST_NSC_006632   19.49   0.01   18.32   0.02 17.17 0.02 0 S13-24              
HST_NSC_001309   21.88   0.16   20.07   0.05 18.35 0.12 0 S13-241             
HST_NSC_001312   19.75   0.03   18.45   0.05 17.18 0.06 0 S13-237             
HST_NSC_001258   20.31   0.05   19.02   0.07 17.70 0.03 0 S13-252             
HST_NSC_041659 -999.00 999.00 -999.00 999.00 18.91 0.09 0 NAN                 
HST_NSC_017003   20.74   0.03   19.17   0.02 17.65 0.12 0 S13-244             
HST_NSC_001642   20.84   0.05   19.25   0.04 17.96 0.20 0 S13-247             
HST_NSC_017131   22.90   0.18   20.73   0.06 18.72 0.14 0 S13-246             
HST_NSC_007507   22.38   0.13   20.75   0.12 19.17 0.07 0 NAN                 
HST_NSC_006520   17.68   0.01   16.36   0.01 14.82 0.06 0 S13-1               
HST_NSC_007395   20.43   0.02   18.88   0.02 17.24 0.04 0 S13-16              
HST_NSC_016961   21.91   0.10   20.43   0.13 18.81 0.08 0 S13-245             
HST_NSC_036356 -999.00 999.00 -999.00 999.00 20.38 0.07 0 NAN                 
HST_NSC_002174   21.30   0.14   20.13   0.07 18.79 0.06 0 S13-251             
HST_NSC_017127   22.33   0.12   20.64   0.04 18.77 0.12 0 S13-248             
HST_NSC_026581   22.89   0.22   21.16   0.07 19.55 0.20 0 NAN                 
HST_NSC_001167   24.57   0.69   22.12   0.20 20.27 0.08 0 NAN                 
HST_NSC_007103   20.63   0.05   19.32   0.05 17.88 0.07 0 S14-34              
HST_NSC_022742   23.47   0.40   21.71   0.15 20.19 0.49 0 NAN                 
HST_NSC_022719   20.89   0.11   19.41   0.04 18.10 0.12 0 NAN                 
HST_NSC_001165   22.81   0.12   21.21   0.09 19.51 0.23 0 S14-62              
HST_NSC_001247   21.01   0.06   19.59   0.03 18.40 0.07 0 S13-254             
HST_NSC_030086   22.23   0.09   20.74   0.11 19.04 0.03 0 S14-65              
HST_NSC_001437   19.77   0.02   18.58   0.02 17.42 0.02 0 S14-72              
HST_NSC_002188   21.69   0.09   20.34   0.10 19.04 0.11 0 NAN                 
HST_NSC_001605   20.76   0.04   19.32   0.04 17.85 0.04 0 S14-73              
HST_NSC_007053   22.52   0.16   21.13   0.09 19.80 0.14 0 S14-68              
HST_NSC_001643   16.28   0.02   15.06   0.01 13.48 0.06 0 S14-75              
HST_NSC_035487 -999.00 999.00 -999.00 999.00 19.86 0.04 0 NAN                 
HST_NSC_006739   19.44   0.13   18.01   0.05 16.63 0.05 0 S14-21              
HST_NSC_026561   22.14   0.07   20.67   0.05 18.96 0.13 0 S14-70              
HST_NSC_051664 -999.00 999.00 -999.00 999.00 17.67 0.02 0 NAN                 
HST_NSC_001961 -999.00 999.00   22.26   0.23 20.31 0.19 0 NAN                 
HST_NSC_002030   21.20   0.12   20.02   0.10 18.52 0.11 0 S14-71              
HST_NSC_007218 -999.00 999.00   21.34   0.11 19.41 0.08 0 NAN                 
HST_NSC_015456   23.30   0.37   21.52   0.09 20.01 0.08 0 NAN                 
HST_NSC_013732   19.80   0.03   18.65   0.02 17.50 0.06 0 NAN                 
HST_NSC_013506   19.68   0.02   18.24   0.02 16.83 0.27 0 S14-78              
HST_NSC_007228   22.09   0.11   20.71   0.09 19.84 0.26 0 NAN                 
HST_NSC_001539   22.57   0.09   20.57   0.04 18.67 0.08 0 NAN                 
HST_NSC_013600   20.17   0.04   18.85   0.09 17.60 0.04 0 S14-80              
HST_NSC_029323   20.18   0.03   18.88   0.02 17.66 0.03 0 S14-76              
HST_NSC_016666   20.95   0.11   19.52   0.03 18.12 0.07 0 S14-79              
HST_NSC_016811   22.74   0.51   21.02   0.10 19.76 0.10 0 NAN                 
HST_NSC_001557   20.57   0.03   19.03   0.02 17.56 0.04 0 S14-86              
HST_NSC_006674   20.69   0.03   18.96   0.02 17.17 0.13 0 S14-13              
HST_NSC_001429   21.45   0.07   20.08   0.06 18.63 0.05 0 S14-99              
HST_NSC_016228   21.42   0.15   20.02   0.09 18.61 0.07 0 S14-50              
HST_NSC_017135   22.57   0.15   20.51   0.07 18.45 0.38 0 NAN                 
HST_NSC_026571   21.88   0.05   20.21   0.05 18.79 0.08 0 S14-88              
HST_NSC_022686 -999.00 999.00   18.13   0.02 16.81 0.03 0 S14-14              
HST_NSC_006595   19.34   0.02   18.14   0.02 17.04 0.05 0 S14-18              
HST_NSC_017021   20.58   0.03   19.04   0.04 17.43 0.04 0 S14-82              
HST_NSC_007064   22.10   0.11   20.92   0.08 19.10 0.08 0 NAN                 
HST_NSC_007350   22.67   0.19 -999.00 999.00 19.99 0.11 0 NAN                 
HST_NSC_001324   20.42   0.03   18.90   0.03 17.32 0.08 0 S14-87              
HST_NSC_007438 -999.00 999.00   19.85   0.05 18.42 0.03 0 S14-95              
HST_NSC_006745   19.91   0.06   18.50   0.04 16.79 0.02 0 S14-9               
HST_NSC_016631   21.02   0.06   19.56   0.08 18.18 0.07 0 S14-96              
HST_NSC_022875   21.50   0.13   20.02   0.19 18.88 0.23 0 S14-52              
HST_NSC_007165   21.06   1.66   19.36   0.12 17.87 0.09 0 S14-41              
HST_NSC_016943   24.41   0.95   21.39   0.19 18.53 0.33 0 NAN                 
HST_NSC_051605 -999.00 999.00 -999.00 999.00 20.20 0.08 0 NAN                 
HST_NSC_013727   19.85   0.03   18.51   0.02 17.24 0.06 0 NAN                 
HST_NSC_016931 -999.00 999.00 -999.00 999.00 19.81 0.08 0 NAN                 
HST_NSC_051598 -999.00 999.00 -999.00 999.00 19.64 0.12 0 S14-84              
HST_NSC_013636   21.12   0.07   19.83   0.11 18.37 0.10 0 NAN                 
HST_NSC_015439   24.25   0.39   21.90   0.16 19.11 0.14 0 NAN                 
HST_NSC_017033   22.26   0.27   20.74   0.09 18.88 0.10 0 S14-93              
HST_NSC_016437   19.70   0.02   18.24   0.01 16.76 0.02 0 S14-106             
HST_NSC_007433   20.89   0.04   19.60   0.10 18.14 0.07 0 S14-43              
HST_NSC_030004   21.74   0.08   20.24   0.05 18.78 0.09 0 S14-98              
HST_NSC_044465 -999.00 999.00 -999.00 999.00 18.57 0.07 0 S14-115             
HST_NSC_001191   21.96   0.09   20.54   0.03 18.83 0.06 0 S14-111             
HST_NSC_006645   21.67   0.07   20.46   0.07 19.12 0.06 0 NAN                 
HST_NSC_029997 -999.00 999.00 -999.00 999.00 17.96 0.04 0 S14-110             
HST_NSC_001336   20.81   0.07   19.58   0.05 18.30 0.04 0 NAN                 
HST_NSC_001315   20.50   0.10   19.23   0.11 18.04 0.12 0 S14-108             
HST_NSC_001620   19.84   0.06   18.44   0.03 17.16 0.05 0 NAN                 
HST_NSC_006624   15.24   0.02   14.13   0.01 12.27 0.08 2 IRS17               
HST_NSC_013652   20.13   0.05   18.80   0.04 17.42 0.04 0 S14-100             
HST_NSC_007531   20.63   0.05   19.19   0.07 17.71 0.06 0 NAN                 
HST_NSC_001570   21.54   0.06   20.08   0.07 18.48 0.12 0 S14-114             
HST_NSC_001506   19.61   0.02   17.83   0.01 15.93 0.02 0 S14-117             
HST_NSC_007357 -999.00 999.00   19.37   0.04 18.09 0.01 0 S14-55              
HST_NSC_026511   20.58   0.05   18.85   0.02 17.36 0.10 0 S14-8               
HST_NSC_007077   21.72   0.13   20.25   0.06 19.03 0.12 0 S14-112             
HST_NSC_007191   22.30   0.27   20.95   0.15 19.79 0.29 0 NAN                 
HST_NSC_012980   20.08   0.02   18.62   0.02 17.22 0.06 0 S14-19              
HST_NSC_001203   21.20   0.06   19.81   0.03 18.20 0.13 0 S14-119             
HST_NSC_016908   22.61   0.24   21.04   0.06 19.54 0.04 0 NAN                 
HST_NSC_007311   20.71   0.04   19.41   0.07 18.18 0.05 0 S14-118             
HST_NSC_016907   22.38   0.22   20.83   0.09 18.88 0.09 0 NAN                 
HST_NSC_002035   21.46   0.07   20.06   0.03 18.52 0.07 0 S14-121             
HST_NSC_001590   18.26   0.02   17.99   0.02 17.32 0.08 0 NAN                 
HST_NSC_001648   20.14   0.03   18.78   0.02 17.34 0.06 0 S14-130             
HST_NSC_001161   22.42   0.21   20.49   0.13 19.02 0.17 0 NAN                 
HST_NSC_007527   21.35   0.08   19.95   0.04 18.59 0.03 0 S14-51              
HST_NSC_042496 -999.00 999.00 -999.00 999.00 20.11 0.12 0 NAN                 
HST_NSC_001279   21.59   0.07   20.10   0.05 18.61 0.04 0 S14-128             
HST_NSC_017043   22.36   0.18   20.61   0.07 18.98 0.10 0 S14-145             
HST_NSC_029975   21.50   0.07   20.14   0.04 18.74 0.05 0 S14-132             
HST_NSC_016696   22.22   0.22   20.86   0.07 19.81 0.11 0 NAN                 
HST_NSC_001445   19.25   0.01   17.62   0.01 15.88 0.01 0 S14-144             
HST_NSC_017125   21.48   0.06   19.82   0.02 18.20 0.03 0 S14-143             
HST_NSC_051537 -999.00 999.00 -999.00 999.00 16.25 0.04 0 S14-10              
HST_NSC_030091   21.12   0.06   19.73   0.04 18.15 0.07 0 S14-150             
HST_NSC_026498   18.86   0.02   17.08   0.01 15.32 0.14 0 NAN                 
HST_NSC_016617   20.49   0.06   18.87   0.04 17.05 0.06 0 S14-11              
HST_NSC_007190   21.33   0.09   20.15   0.38 18.21 0.16 0 3star1721           
HST_NSC_007245   22.87   0.18   20.92   0.09 18.98 0.08 0 NAN                 
HST_NSC_037748 -999.00 999.00 -999.00 999.00 17.18 0.05 0 S14-44              
HST_NSC_001644   20.61   0.06   19.31   0.15 18.05 0.12 0 S14-129             
HST_NSC_016788   22.85   0.18   21.13   0.11 19.24 0.13 0 S14-136             
HST_NSC_016929   22.31   0.13   20.85   0.06 19.31 0.17 0 S14-149             
HST_NSC_017165 -999.00 999.00 -999.00 999.00 20.04 0.08 0 NAN                 
HST_NSC_001554   22.11   0.10   20.55   0.07 18.79 0.07 0 S14-141             
HST_NSC_030083   23.35   0.37   21.39   0.21 19.62 0.08 0 S14-151             
HST_NSC_001246   20.37   0.06   19.01   0.07 17.59 0.05 0 S14-156             
HST_NSC_006684   19.22   0.02   17.98   0.02 16.59 0.04 0 S14-20              
HST_NSC_002006   21.51   0.11   20.27   0.14 18.74 0.14 0 S14-146             
HST_NSC_006738   20.18   0.06   18.90   0.02 17.60 0.08 0 1star1478           
HST_NSC_029410   21.72   0.25   20.20   0.12 18.56 0.07 0 S14-147             
HST_NSC_016379   22.69   0.36   21.62   0.30 20.32 0.43 0 NAN                 
HST_NSC_041697 -999.00 999.00 -999.00 999.00 19.42 0.12 0 NAN                 
HST_NSC_001636 -999.00 999.00   17.33   0.02 16.20 0.06 0 S14-157             
HST_NSC_030001   21.88   0.10   20.38   0.04 18.81 0.08 0 S14-160             
HST_NSC_013626   20.86   0.05   19.42   0.03 18.04 0.04 0 S14-161             
HST_NSC_006821   21.89   0.08   20.62   0.08 19.56 0.11 0 NAN                 
HST_NSC_008234   20.50   0.03   19.15   0.03 17.81 0.04 0 S14-26              
HST_NSC_001313   21.49   0.09   19.94   0.04 18.41 0.07 0 S14-169             
HST_NSC_007541   21.63   0.06   20.09   0.04 18.78 0.09 0 NAN                 
HST_NSC_016318   21.38   0.06   19.55   0.02 17.56 0.09 0 S14-163             
HST_NSC_013106   20.89   0.13   19.48   0.09 18.30 0.19 0 NAN                 
HST_NSC_049969 -999.00 999.00 -999.00 999.00 19.81 0.13 0 S14-158             
HST_NSC_001198   21.65   0.08   20.08   0.03 18.57 0.04 0 S14-170             
HST_NSC_001958 -999.00 999.00   21.31   0.07 20.21 0.28 0 NAN                 
HST_NSC_001236   20.12   0.09   19.00   0.08 17.58 0.09 0 S14-162             
HST_NSC_013509   19.88   0.03   18.78   0.02 17.69 0.03 0 NAN                 
HST_NSC_026524   18.63   0.02   17.11   0.01 15.54 0.06 0 S14-3               
HST_NSC_007389   18.38   0.01   16.78   0.01 15.23 0.10 0 S14-2               
HST_NSC_002001   21.08   0.13   19.61   0.05 17.89 0.05 0 S14-155             
HST_NSC_015429 -999.00 999.00 -999.00 999.00 19.74 0.30 0 NAN                 
HST_NSC_006816   20.25   0.02   18.99   0.04 17.78 0.04 0 S14-30              
HST_NSC_022757 -999.00 999.00 -999.00 999.00 19.25 0.13 0 S14-60              
HST_NSC_013479   20.62   0.06   19.14   0.05 18.04 0.16 0 S14-177             
HST_NSC_017027 -999.00 999.00 -999.00 999.00 18.71 0.08 0 NAN                 
HST_NSC_043785 -999.00 999.00 -999.00 999.00 18.81 0.07 0 NAN                 
HST_NSC_001259   20.88   0.05   19.28   0.05 17.68 0.05 0 S14-175             
HST_NSC_016668   21.02   0.10   19.97   0.10 18.51 0.11 0 NAN                 
HST_NSC_016996   19.95   0.02   18.22   0.01 16.32 0.11 0 S14-183             
HST_NSC_016411   21.59   0.10   20.12   0.03 18.68 0.06 0 S14-181             
HST_NSC_002175   21.44   0.08   19.97   0.05 18.68 0.06 0 NAN                 
HST_NSC_007078   21.60   0.10   20.37   0.12 18.92 0.09 0 NAN                 
HST_NSC_001632 -999.00 999.00 -999.00 999.00 18.33 0.13 0 S14-178             
HST_NSC_007346 -999.00 999.00   19.49   0.03 18.20 0.03 0 3star1658           
HST_NSC_037694 -999.00 999.00 -999.00 999.00 19.93 0.09 0 S14-180             
HST_NSC_007298   22.38   0.23   21.61   0.37 19.87 0.12 0 NAN                 
HST_NSC_006606   18.01   0.02   16.68   0.02 15.32 0.04 0 S14-4               
HST_NSC_026590   20.20   0.03   18.59   0.01 17.18 0.17 0 S14-6               
HST_NSC_007339   20.63   0.04   19.38   0.02 18.21 0.03 0 NAN                 
HST_NSC_001635   17.98   0.06   16.78   0.10 15.38 0.04 0 S14-190             
HST_NSC_029516   22.86   0.16   21.30   0.21 19.76 0.12 0 S14-188             
HST_NSC_013110   20.36   0.10   19.02   0.07 17.42 0.07 0 S14-31              
HST_NSC_029104   23.35   0.23   22.04   0.13 20.43 0.07 0 NAN                 
HST_NSC_016918 -999.00 999.00 -999.00 999.00 20.20 0.16 0 NAN                 
HST_NSC_008347   21.36   0.10   20.02   0.05 18.64 0.07 0 S14-187             
HST_NSC_001306   20.22   0.12   19.24   0.26 18.36 0.45 0 S14-189             
HST_NSC_016209   23.35   0.46   21.53   0.23 20.31 0.35 0 NAN                 
HST_NSC_001392   20.28   0.03   18.66   0.02 16.94 0.10 0 S14-191             
HST_NSC_006825   19.91   0.11   18.95   0.08 17.29 0.16 0 S14-36              
HST_NSC_007365   19.92   0.03   18.57   0.04 17.20 0.06 0 S14-23              
HST_NSC_001348   21.82   0.10   20.38   0.10 18.98 0.13 0 NAN                 
HST_NSC_002036   21.38   0.16   20.09   0.09 18.54 0.11 0 S14-194             
HST_NSC_006680   20.96   0.04   19.33   0.03 17.71 0.15 0 S14-25              
HST_NSC_001303 -999.00 999.00 -999.00 999.00 18.87 0.07 0 S14-196             
HST_NSC_008350   21.09   0.05   19.69   0.04 18.22 0.10 0 S14-195             
HST_NSC_050090 -999.00 999.00 -999.00 999.00 17.90 0.05 0 NAN                 
HST_NSC_026496   19.21   0.02   18.03   0.01 16.89 0.02 0 S14-22              
HST_NSC_006824   21.89   0.08   20.48   0.03 19.52 0.13 0 S14-197             
HST_NSC_013770   21.08   0.08   19.77   0.11 18.17 0.12 0 S14-61              
HST_NSC_001598 -999.00 999.00   20.27   0.03 18.85 0.05 0 S14-199             
HST_NSC_006597   18.46   0.02   17.28   0.02 16.07 0.02 0 S14-24              
HST_NSC_001650   20.18   0.03   18.78   0.02 17.24 0.08 0 S14-201             
HST_NSC_001314   20.81   0.03   19.38   0.03 18.10 0.04 0 NAN                 
HST_NSC_016920   23.20   0.21   21.32   0.13 19.95 0.22 0 S14-204             
HST_NSC_017038   22.65   0.18   21.06   0.07 19.58 0.12 0 NAN                 
HST_NSC_007504   21.73   0.13   20.26   0.04 18.64 0.09 0 NAN                 
HST_NSC_006650   19.42   0.02   18.04   0.02 16.61 0.05 0 S14-12              
HST_NSC_029245 -999.00 999.00   20.94   0.07 19.28 0.07 0 S14-212             
HST_NSC_022714   23.22   0.27   21.57   0.10 19.31 0.29 0 NAN                 
HST_NSC_001308   21.18   0.11   19.79   0.08 18.46 0.08 0 NAN                 
HST_NSC_026558   21.65   0.10   20.15   0.06 18.65 0.09 0 S14-202             
HST_NSC_001630   17.22   0.02   15.83   0.02 14.41 0.09 0 S14-203             
HST_NSC_006626   19.28   0.05   17.88   0.03 16.37 0.06 0 S14-7               
HST_NSC_002004   22.29   0.11   20.91   0.05 19.52 0.14 0 NAN                 
HST_NSC_037671 -999.00 999.00 -999.00 999.00 18.05 0.01 0 S14-211             
HST_NSC_016341   16.89   0.01   15.47   0.01 13.98 0.02 0 S14-213             
HST_NSC_007015   21.15   0.10   19.85   0.04 18.38 0.10 0 S14-56              
HST_NSC_030079   22.89   0.20   21.37   0.15 19.84 0.06 0 NAN                 
HST_NSC_029511   22.06   0.12   20.52   0.07 18.76 0.14 0 S14-210             
HST_NSC_007502   21.95   0.08   20.36   0.05 18.82 0.05 0 NAN                 
HST_NSC_001310   21.14   0.08   19.85   0.03 18.51 0.05 0 NAN                 
HST_NSC_029904   22.77   0.10   21.19   0.05 19.60 0.08 0 S14-217             
HST_NSC_013630   21.10   0.06   19.71   0.06 18.25 0.05 0 S14-218             
HST_NSC_041707 -999.00 999.00 -999.00 999.00 19.86 0.08 0 NAN                 
HST_NSC_007060   20.89   0.04   19.76   0.04 18.63 0.11 0 NAN                 
HST_NSC_016240 -999.00 999.00 -999.00 999.00 19.90 0.21 0 NAN                 
HST_NSC_006614   20.43   0.02   19.12   0.02 17.93 0.10 0 S14-42              
HST_NSC_007567   21.94   0.10   20.36   0.06 18.97 0.14 0 S15-42              
HST_NSC_001631 -999.00 999.00 -999.00 999.00 16.78 0.06 0 S15-46              
HST_NSC_008328   21.23   0.13   19.90   0.07 18.08 0.08 0 S15-43              
HST_NSC_007016   20.76   0.04   19.43   0.03 18.00 0.04 0 S14-27              
HST_NSC_008238   21.12   0.07   20.10   0.05 19.21 0.14 0 NAN                 
HST_NSC_016986   18.37   0.01   17.16   0.01 15.98 0.02 0 S15-52              
HST_NSC_007340   21.50   0.08   20.11   0.06 18.67 0.07 0 NAN                 
HST_NSC_041820 -999.00 999.00 -999.00 999.00 20.22 0.14 0 NAN                 
HST_NSC_001633   17.58   0.02   16.21   0.01 14.78 0.02 0 S15-48              
HST_NSC_006935   22.71   0.23   21.49   0.14 20.25 0.17 0 NAN                 
HST_NSC_007157   20.75   0.05   19.37   0.06 18.02 0.07 0 NAN                 
HST_NSC_001638   19.99   0.12   18.71   0.10 17.45 0.10 0 NAN                 
HST_NSC_022658   18.85   0.02   17.47   0.02 16.11 0.04 0 S15-6               
HST_NSC_002101   18.61   0.03   17.50   0.01 16.36 0.04 0 S15-55              
HST_NSC_002169   22.05   0.13   20.95   0.10 19.77 0.07 0 NAN                 
HST_NSC_007523   22.21   0.18   20.80   0.05 19.05 0.12 0 3star1679           
HST_NSC_015603 -999.00 999.00   18.41   0.02 16.54 0.09 0 S15-53              
HST_NSC_013642   19.36   0.04   17.89   0.02 16.53 0.05 0 S15-56              
HST_NSC_007134   21.93   0.20   20.74   0.10 20.10 0.44 0 NAN                 
HST_NSC_017174 -999.00 999.00 -999.00 999.00 19.40 0.04 0 NAN                 
HST_NSC_013606   15.86   0.03   14.54   0.03 12.96 0.05 0 NAN                 
HST_NSC_049865 -999.00 999.00 -999.00 999.00 18.72 0.09 0 NAN                 
HST_NSC_008237   21.07   0.03   19.77   0.03 18.43 0.02 0 S15-30              
HST_NSC_006666   20.97   0.07   19.32   0.02 17.82 0.06 0 S15-16              
HST_NSC_006560   19.84   0.02   18.37   0.02 16.89 0.03 0 S15-8               
HST_NSC_006734   20.53   0.05   19.18   0.03 17.84 0.05 0 S15-35              
HST_NSC_000500   21.61   0.18   20.26   0.16 18.93 0.08 0 S15-64              
HST_NSC_029912   23.86   0.24   21.81   0.12 20.25 0.07 0 NAN                 
HST_NSC_015251   21.79   0.23   20.43   0.24 19.01 0.09 0 S15-62              
HST_NSC_029097   21.00   0.04   19.36   0.03 17.78 0.07 0 S15-59              
HST_NSC_029405   21.60   0.14   20.05   0.06 18.34 0.13 0 S15-39              
HST_NSC_051646 -999.00 999.00 -999.00 999.00 19.99 0.15 0 NAN                 
HST_NSC_017032 -999.00 999.00 -999.00 999.00 17.47 0.05 0 S15-69              
HST_NSC_023071   23.14   0.28   21.80   0.25 20.46 0.11 0 NAN                 
HST_NSC_001568   21.41   0.06   19.93   0.04 18.77 0.23 0 S15-61              
HST_NSC_029228   22.07   0.14   20.52   0.06 18.84 0.05 0 S15-65              
HST_NSC_006642   18.46   0.01   16.92   0.01 15.34 0.05 0 S15-1               
HST_NSC_015946   22.62   0.30   21.02   0.17 19.08 0.12 0 S15-66              
HST_NSC_016903 -999.00 999.00 -999.00 999.00 20.08 0.14 0 NAN                 
HST_NSC_057336   20.84   0.07   19.49   0.05 18.14 0.08 0 S15-73              
HST_NSC_008230   19.63   0.09   18.27   0.08 16.95 0.03 0 NAN                 
HST_NSC_007305   21.68   0.09   20.30   0.09 19.23 0.24 0 NAN                 
HST_NSC_006743   21.55   0.13   20.32   0.11 19.08 0.06 0 3star1757           
HST_NSC_023077   21.26   0.70   19.49   0.04 17.97 0.06 0 S15-19              
HST_NSC_007566   20.44   0.03   19.05   0.02 17.67 0.09 0 S15-37              
HST_NSC_006525   21.06   0.07   19.46   0.06 17.73 0.07 0 S15-21              
HST_NSC_058031   20.77   0.07   19.35   0.03 17.99 0.06 0 S15-76              
HST_NSC_001811   20.35   0.04   19.12   0.05 17.77 0.06 0 S15-72              
HST_NSC_007354   20.32   0.04   18.96   0.04 17.84 0.07 0 S15-36              
HST_NSC_000323 -999.00 999.00 -999.00 999.00 17.90 0.09 0 S15-74              
HST_NSC_029508   22.01   0.10   20.38   0.05 19.07 0.08 0 S15-80              
HST_NSC_006822   21.61   0.08   20.19   0.08 18.99 0.10 0 NAN                 
HST_NSC_015573   21.08   0.04   19.74   0.03 18.43 0.02 0 S15-82              
HST_NSC_029149 -999.00 999.00 -999.00 999.00 15.60 0.23 0 S15-78              
HST_NSC_007069   22.33   0.22   20.50   0.06 18.86 0.14 0 S15-31              
HST_NSC_002102   19.96   0.04   18.69   0.05 17.50 0.05 0 S15-77              
HST_NSC_015113   21.22   0.04   19.74   0.02 18.33 0.05 0 S15-89              
HST_NSC_058006   20.86   0.08   19.57   0.05 18.19 0.08 0 S15-85              
HST_NSC_000320   19.47   0.05   18.13   0.03 16.73 0.06 0 S15-81              
HST_NSC_044863 -999.00 999.00 -999.00 999.00 20.00 0.45 0 NAN                 
HST_NSC_006615   18.84   0.03   17.22   0.01 15.49 0.08 0 S15-3               
HST_NSC_001808   18.93   0.05   17.56   0.02 16.24 0.05 0 S15-84              
HST_NSC_015653   23.80   0.36   22.53   0.38 19.93 0.11 0 NAN                 
HST_NSC_016068 -999.00 999.00   20.39   0.04 19.27 0.13 0 NAN                 
HST_NSC_029373 -999.00 999.00 -999.00 999.00 18.56 0.06 0 4star3024           
HST_NSC_007436   21.90   0.06   20.32   0.03 18.58 0.07 0 NAN                 
HST_NSC_029191   15.72   0.01   15.53   0.01 15.41 0.03 0 NAN                 
HST_NSC_006510 -999.00 999.00   18.62   0.02 17.09 0.03 0 S15-11              
HST_NSC_006798   22.41   0.15   21.33   0.22 20.10 0.13 0 NAN                 
HST_NSC_007266   22.09   0.12   20.72   0.08 19.30 0.06 0 NAN                 
HST_NSC_007243   22.70   0.22   21.46   0.14 19.78 0.08 0 NAN                 
HST_NSC_029384   21.71   0.16   20.26   0.06 18.58 0.07 0 NAN                 
HST_NSC_016813   22.57   0.14   21.11   0.20 19.28 0.05 0 S15-95              
HST_NSC_007514   21.25   0.04   19.83   0.04 18.41 0.03 0 S15-40              
HST_NSC_008358   20.36   0.05   19.01   0.02 17.63 0.12 0 S15-18              
HST_NSC_008235   20.03   0.04   18.75   0.05 17.47 0.03 0 S15-20              
HST_NSC_002163   22.60   0.22   21.06   0.17 19.70 0.16 0 NAN                 
HST_NSC_007362   21.02   0.15   19.56   0.07 17.91 0.12 0 S15-27              
HST_NSC_029110   20.00   0.05   18.25   0.02 16.65 0.06 0 S15-92              
HST_NSC_026553   20.04   0.03   18.53   0.01 17.04 0.05 0 S15-13              
HST_NSC_008360 -999.00 999.00 -999.00 999.00 17.24 0.03 0 S15-22              
HST_NSC_008357   22.36   0.26   20.21   0.10 17.86 0.21 0 S15-15              
HST_NSC_043422 -999.00 999.00 -999.00 999.00 17.98 0.04 0 S15-96              
HST_NSC_008210   17.17   0.02   16.08   0.03 14.94 0.08 0 S15-5               
HST_NSC_029906   21.91   0.08   21.20   0.07 20.47 0.06 0 NAN                 
HST_NSC_015115   22.45   0.11   21.01   0.09 19.45 0.07 0 NAN                 
HST_NSC_006598   20.46   0.03   19.12   0.04 17.78 0.05 0 star1361            
HST_NSC_007140   21.60   0.07   20.54   0.06 19.63 0.07 0 NAN                 
HST_NSC_000310 -999.00 999.00 -999.00 999.00 18.40 0.07 0 NAN                 
HST_NSC_026470   19.53   0.03   18.36   0.02 17.19 0.02 0 S15-34              
HST_NSC_029899   23.34   0.29   21.41   0.12 19.58 0.25 0 S15-97              
HST_NSC_026563   22.24   0.14   20.65   0.05 19.05 0.05 0 S15-98              
HST_NSC_008212   20.16   0.02   18.80   0.03 17.51 0.03 0 S15-38              
HST_NSC_006675   21.31   0.10   19.96   0.05 18.52 0.04 0 NAN                 
HST_NSC_013168   21.88   0.17   20.34   0.12 19.03 0.11 0 NAN                 
HST_NSC_001957 -999.00 999.00   18.39   0.05 17.31 0.06 0 S15-101             
HST_NSC_056452 -999.00 999.00   20.85   0.08 19.26 0.11 0 S15-105             
HST_NSC_001637   20.62   0.03   19.32   0.03 17.93 0.07 0 NAN                 
HST_NSC_029583   21.73   0.08   20.30   0.07 19.01 0.14 0 S15-100             
HST_NSC_029606   23.07   0.35   20.98   0.12 19.72 0.05 0 NAN                 
HST_NSC_029223   22.66   0.32   20.94   0.08 19.12 0.09 0 S15-104             
HST_NSC_015943   22.63   0.17   21.07   0.14 18.91 0.15 0 S15-107             
HST_NSC_000318   20.88   0.07   19.82   0.08 18.76 0.34 0 S15-108             
HST_NSC_008348   19.97   0.03   18.87   0.02 17.65 0.04 0 S15-32              
HST_NSC_006623   17.49   0.01   16.08   0.01 14.63 0.04 0 S15-2               
HST_NSC_029503   23.55   0.71   21.81   0.30 19.55 0.15 0 S15-110             
HST_NSC_022882   21.43   0.04   19.94   0.04 18.36 0.05 0 S15-109             
HST_NSC_056404   22.52   0.23   20.81   0.06 19.33 0.10 0 S15-111             
HST_NSC_026582   21.25   0.07   19.84   0.03 18.48 0.04 0 S15-112             
HST_NSC_006936   21.62   0.11   20.17   0.06 18.65 0.06 0 S15-24              
HST_NSC_007539   21.89   0.13   20.47   0.06 18.96 0.07 0 NAN                 
HST_NSC_006565   20.07   0.12   18.81   0.06 17.38 0.07 0 S15-25              
HST_NSC_043153 -999.00 999.00 -999.00 999.00 18.36 0.06 0 NAN                 
HST_NSC_006828   21.95   0.20   20.89   0.13 19.23 0.06 0 NAN                 
HST_NSC_007309   22.09   0.15   20.95   0.14 19.85 0.15 0 NAN                 
HST_NSC_022659 -999.00 999.00 -999.00 999.00 17.50 0.12 0 NAN                 
HST_NSC_007341 -999.00 999.00   19.93   0.04 18.51 0.03 0 NAN                 
HST_NSC_057342   20.21   0.03   18.75   0.02 17.38 0.09 0 S15-115             
HST_NSC_029101   21.72   0.04   20.10   0.05 18.72 0.12 0 S15-113             
HST_NSC_007524 -999.00 999.00 -999.00 999.00 18.37 0.03 0 NAN                 
HST_NSC_022703   22.23   0.14   21.31   0.11 20.13 0.10 0 NAN                 
HST_NSC_036573 -999.00 999.00 -999.00 999.00 20.31 0.18 0 NAN                 
HST_NSC_001225   20.98   0.03   19.65   0.02 18.34 0.04 0 NAN                 
HST_NSC_007071   22.62   0.25   20.82   0.24 19.69 0.23 0 NAN                 
HST_NSC_002097   16.91   0.02   15.53   0.02 14.08 0.02 0 S15-118             
HST_NSC_001922   19.30   0.03   17.89   0.02 16.57 0.08 0 S15-122             
HST_NSC_029527   21.29   0.13   20.03   0.03 18.58 0.10 0 NAN                 
HST_NSC_006766   20.86   0.12   19.57   0.04 18.51 0.09 0 S15-117             
HST_NSC_006781   18.26   0.12   17.15   0.09 15.87 0.07 0 NAN                 
HST_NSC_057287   20.87   0.05   19.36   0.07 17.88 0.08 0 S15-119             
HST_NSC_029998   23.37   0.41   22.50   0.17 19.83 0.21 0 NAN                 
HST_NSC_007072   22.24   0.25   20.58   0.19 19.30 0.10 0 NAN                 
HST_NSC_006662   20.68   0.04   19.31   0.02 17.93 0.02 0 NAN                 
HST_NSC_049990 -999.00 999.00 -999.00 999.00 20.19 0.22 0 NAN                 
HST_NSC_026499   21.29   0.04   19.77   0.05 18.20 0.07 0 S15-125             
HST_NSC_000159   21.32   0.09   20.06   0.14 18.62 0.04 0 S15-121             
HST_NSC_023094   23.96   0.22   21.81   0.08 19.88 0.15 0 S15-124             
HST_NSC_035136 -999.00 999.00 -999.00 999.00 20.11 0.15 0 NAN                 
HST_NSC_006768   21.50   0.13   20.20   0.08 19.13 0.23 0 S15-126             
HST_NSC_029248   21.87   0.06   19.77   0.02 17.57 0.12 0 S15-123             
HST_NSC_026639   19.90   0.02   18.18   0.02 16.35 0.06 0 NAN                 
HST_NSC_022649   19.68   0.03   18.21   0.04 16.71 0.05 0 NAN                 
HST_NSC_008211   18.88   0.02   17.70   0.02 16.54 0.04 0 S15-10              
HST_NSC_008354   21.96   0.12   21.03   0.13 19.54 0.05 0 NAN                 
HST_NSC_058052   22.79   0.15   21.00   0.15 19.67 0.32 0 S15-128             
HST_NSC_006770   20.93   0.06   19.45   0.06 18.14 0.16 0 S16-9               
HST_NSC_026574   18.06   0.01   17.85   0.01 17.53 0.01 0 NAN                 
HST_NSC_007101   22.30   0.22   21.31   0.25 20.46 0.15 0 NAN                 
HST_NSC_030009   22.66   0.24   21.02   0.08 19.16 0.12 0 NAN                 
HST_NSC_041103 -999.00 999.00 -999.00 999.00 19.87 0.16 0 NAN                 
HST_NSC_007265 -999.00 999.00   20.40   0.08 18.99 0.03 0 NAN                 
HST_NSC_001803   20.18   0.04   18.90   0.05 17.75 0.15 0 S15-127             
HST_NSC_029354   21.02   0.08   19.60   0.04 18.34 0.04 0 NAN                 
HST_NSC_029090   21.35   0.10   19.79   0.09 17.92 0.08 0 S16-21              
HST_NSC_006578   22.26   0.20   20.95   0.12 19.45 0.05 0 NAN                 
HST_NSC_001751   20.11   0.08   18.64   0.03 16.46 0.20 0 S16-20              
HST_NSC_013074   20.58   0.06   19.29   0.07 17.96 0.09 0 NAN                 
HST_NSC_026490 -999.00 999.00   16.28   0.01 14.77 0.07 0 S16-1               
HST_NSC_026536   21.95   0.06   20.29   0.06 18.78 0.16 0 S16-22              
HST_NSC_006689   21.26   0.08   19.67   0.03 18.14 0.03 0 NAN                 
HST_NSC_057799   20.82   0.05   19.22   0.04 17.87 0.24 0 S16-23              
HST_NSC_000311   22.26   0.25   20.48   0.22 19.28 0.19 0 S16-25              
HST_NSC_007532   21.38   0.07   19.78   0.07 18.18 0.05 0 NAN                 
HST_NSC_026562   22.60   0.10   20.99   0.06 19.53 0.05 0 S16-27              
HST_NSC_035800 -999.00 999.00 -999.00 999.00 19.34 0.07 0 NAN                 
HST_NSC_007335   21.64   0.13   20.56   0.15 19.32 0.07 0 NAN                 
HST_NSC_026421   21.16   0.05   19.77   0.04 18.25 0.05 0 S16-24              
HST_NSC_008359 -999.00 999.00   18.38   0.02 17.05 0.05 0 S16-12              
HST_NSC_006596   18.90   0.05   17.61   0.02 16.28 0.06 0 NAN                 
HST_NSC_036711 -999.00 999.00 -999.00 999.00 18.95 0.16 0 NAN                 
HST_NSC_051185 -999.00 999.00 -999.00 999.00 18.72 0.09 0 S16-26              
HST_NSC_029153   22.93   0.30   21.46   0.30 19.65 0.09 0 NAN                 
HST_NSC_000314   20.66   0.14   19.36   0.06 18.21 0.09 0 S16-31              
HST_NSC_006621   19.58   0.03   18.24   0.02 17.04 0.04 0 NAN                 
HST_NSC_007308   21.07   0.08   19.67   0.07 18.15 0.04 0 NAN                 
HST_NSC_000157   20.42   0.05   19.27   0.03 18.15 0.03 0 S16-33              
HST_NSC_006829 -999.00 999.00   21.56   0.22 20.42 0.18 0 NAN                 
HST_NSC_056444   22.41   0.13   20.73   0.07 19.41 0.16 0 S16-34              
HST_NSC_029419   21.07   0.14   19.53   0.13 17.92 0.05 0 NAN                 
HST_NSC_016140   23.43   0.31   21.64   0.10 19.88 0.14 0 S16-32              
HST_NSC_023093   22.24   0.11   20.43   0.05 18.64 0.08 0 S16-36              
HST_NSC_008352   20.66   0.05   19.03   0.02 17.17 0.06 0 S16-6               
HST_NSC_006746 -999.00 999.00   19.38   0.05 18.04 0.12 0 NAN                 
HST_NSC_001749   21.17   0.05   19.68   0.05 18.19 0.07 0 NAN                 
HST_NSC_029195   20.87   0.04   19.62   0.02 18.41 0.03 0 S16-40              
HST_NSC_058083   22.48   0.17   20.98   0.11 19.63 0.09 0 NAN                 
HST_NSC_008232   19.75   0.03   18.05   0.02 16.37 0.14 0 NAN                 
HST_NSC_057880   22.27   0.15   20.72   0.06 19.23 0.06 0 NAN                 
HST_NSC_001921   19.09   0.02   17.76   0.02 16.41 0.03 0 S16-39              
HST_NSC_015109   21.69   0.08   20.19   0.04 18.56 0.09 0 S16-37              
HST_NSC_013435   17.39   0.01   15.95   0.01 14.52 0.05 0 S16-2               
HST_NSC_008179   19.59   0.06   18.21   0.05 16.82 0.03 0 S16-4               
HST_NSC_001798   20.39   0.09   18.97   0.03 17.62 0.08 0 S16-43              
HST_NSC_057800   20.91   0.05   19.26   0.02 17.71 0.16 0 S16-49              
HST_NSC_000312   20.26   0.06   18.99   0.06 17.55 0.02 0 S16-47              
HST_NSC_029460 -999.00 999.00 -999.00 999.00 18.42 0.02 0 NAN                 
HST_NSC_007023   21.31   0.09   20.06   0.04 18.83 0.06 0 S16-45              
HST_NSC_007018   20.54   0.04   19.28   0.03 17.88 0.10 0 S16-17              
HST_NSC_008367   20.76   0.05   19.33   0.04 18.09 0.10 0 S16-10              
HST_NSC_057809   22.39   0.14   20.85   0.15 19.41 0.13 0 S16-48              
HST_NSC_008372   20.11   0.05   18.75   0.09 17.31 0.04 0 NAN                 
HST_NSC_006742   19.26   0.02   17.89   0.01 16.49 0.04 0 NAN                 
HST_NSC_022897   19.21   0.06   17.67   0.03 16.25 0.05 0 S16-16              
HST_NSC_000360   22.73   0.46   22.42   0.89 19.92 0.15 0 NAN                 
HST_NSC_007353   21.09   0.10   19.78   0.06 18.50 0.07 0 NAN                 
HST_NSC_000326   19.86   0.06   18.63   0.03 17.48 0.06 0 S16-51              
HST_NSC_001801   19.38   0.11   18.19   0.11 16.90 0.10 0 NAN                 
HST_NSC_001748   19.58   0.03   18.27   0.02 17.12 0.02 0 NAN                 
HST_NSC_008209 -999.00 999.00   19.72   0.02 18.39 0.04 0 4star2756           
HST_NSC_007020 -999.00 999.00 -999.00 999.00 19.35 0.09 0 NAN                 
HST_NSC_006762   20.56   0.05   19.26   0.04 17.95 0.09 0 NAN                 
HST_NSC_026587   21.19   0.09   19.70   0.07 18.37 0.11 0 S16-53              
HST_NSC_008362   21.66   0.10   20.31   0.06 18.86 0.04 0 NAN                 
HST_NSC_026466   20.42   0.17   18.94   0.03 17.47 0.02 0 NAN                 
HST_NSC_029249   22.09   0.07   21.03   0.06 19.44 0.06 0 S16-56              
HST_NSC_006777   19.65   0.02   18.31   0.02 16.87 0.02 0 S16-5               
HST_NSC_008369   19.58   0.02   18.41   0.02 17.28 0.02 0 S16-8               
HST_NSC_023081   21.45   0.24   20.76   0.24 19.47 0.06 0 NAN                 
HST_NSC_000152   22.74   0.51   21.99   0.12 20.33 0.22 0 NAN                 
HST_NSC_006735   20.69   0.05   19.30   0.07 17.98 0.09 0 NAN                 
HST_NSC_026416   21.48   0.04   19.85   0.01 18.29 0.14 0 NAN                 
HST_NSC_057881   21.78   0.08   20.26   0.03 18.75 0.07 0 NAN                 
HST_NSC_057872   22.54   0.35   21.31   0.35 19.65 0.07 0 NAN                 
HST_NSC_056269   21.37   0.04   20.30   0.04 19.27 0.06 0 NAN                 
HST_NSC_001747   19.13   0.01   17.87   0.02 16.56 0.04 0 S16-60              
HST_NSC_029367   20.87   0.10   20.09   0.06 19.09 0.08 0 NAN                 
HST_NSC_007017 -999.00 999.00   21.21   0.14 20.17 0.08 0 NAN                 
HST_NSC_026608   22.55   0.13   20.81   0.07 19.17 0.11 0 NAN                 
HST_NSC_029613   19.90   0.13   18.23   0.03 16.56 0.08 0 NAN                 
HST_NSC_015623   17.46   0.01   16.28   0.01 14.28 0.29 2 SiO-15              
HST_NSC_000374   22.24   0.10   20.67   0.05 19.14 0.13 0 NAN                 
HST_NSC_008240   17.19   0.01   15.80   0.01 14.30 0.02 0 NAN                 
HST_NSC_007319   21.01   0.06   19.54   0.05 18.14 0.03 0 NAN                 
HST_NSC_026460   20.96   0.07   19.40   0.02 17.95 0.07 0 S16-63              
HST_NSC_000151   21.57   0.14   20.29   0.07 19.21 0.11 0 S16-65              
HST_NSC_006608   21.29   0.08   19.85   0.06 18.25 0.03 0 NAN                 
HST_NSC_006815   21.63   0.09   20.63   0.11 19.84 0.10 0 NAN                 
HST_NSC_026618   15.99   0.01   15.78   0.01 15.55 0.02 0 NAN                 
HST_NSC_026480   14.38   0.01   14.22   0.01 14.05 0.01 0 NAN                 
HST_NSC_008373   18.67   0.02   17.49   0.02 16.25 0.08 0 S16-3               
HST_NSC_015622   21.24   0.04   19.16   0.02 16.83 0.20 0 S16-64              
HST_NSC_006827   19.60   0.06   18.28   0.03 17.13 0.08 0 NAN                 
HST_NSC_026656   20.04   0.04   18.63   0.02 17.20 0.06 0 S16-7               
HST_NSC_000154   20.05   0.04   18.69   0.02 17.55 0.05 0 S16-67              
HST_NSC_007076   20.27   0.08   18.99   0.08 17.70 0.03 0 NAN                 
HST_NSC_007310   20.00   0.04   18.61   0.03 17.26 0.09 0 NAN                 
HST_NSC_007105   20.59   0.05   19.28   0.03 17.95 0.06 0 NAN                 
HST_NSC_006944 -999.00 999.00   19.87   0.12 18.51 0.04 0 NAN                 
HST_NSC_058022   21.43   0.07   20.14   0.03 18.79 0.04 0 NAN                 
HST_NSC_029415   22.41   0.15   20.91   0.13 19.46 0.07 0 NAN                 
HST_NSC_001793   20.03   0.02   18.77   0.02 17.44 0.05 0 S16-68              
HST_NSC_057334   22.13   0.09   20.59   0.04 19.40 0.12 0 NAN                 
HST_NSC_022841   20.88   0.09   19.52   0.05 18.25 0.05 0 S16-18              
HST_NSC_006661   20.83   0.03   19.32   0.02 17.85 0.07 0 NAN                 
HST_NSC_000342   19.22   0.05   18.11   0.08 17.14 0.09 0 NAN                 
HST_NSC_007025   21.19   0.08   19.84   0.03 18.51 0.03 0 S16-69              
HST_NSC_000493 -999.00 999.00 -999.00 999.00 19.47 0.05 0 NAN                 
HST_NSC_051475 -999.00 999.00 -999.00 999.00 17.64 0.03 0 NAN                 
HST_NSC_048713 -999.00 999.00 -999.00 999.00 19.72 0.07 0 NAN                 
HST_NSC_001723   20.22   0.02   18.67   0.01 17.12 0.05 0 S16-70              
HST_NSC_029114   21.59   0.05   19.90   0.03 18.10 0.05 0 NAN                 
HST_NSC_006774   22.03   0.25   20.65   0.08 19.04 0.17 0 NAN                 
HST_NSC_008236   18.90   0.02   17.83   0.02 16.77 0.03 0 NAN                 
HST_NSC_057807   21.70   0.07   20.29   0.04 19.10 0.23 0 S16-74              
HST_NSC_006644 -999.00 999.00 -999.00 999.00 18.12 0.08 0 NAN                 
HST_NSC_001794   20.81   0.08   19.64   0.07 18.52 0.04 0 S16-71              
HST_NSC_029916   21.67   0.06   20.22   0.05 18.75 0.11 0 S16-73              
HST_NSC_029396   21.90   0.08   20.63   0.05 19.49 0.16 0 NAN                 
HST_NSC_029542   21.65   0.13   19.76   0.03 17.96 0.12 0 NAN                 
HST_NSC_026538   22.58   0.16   20.86   0.10 19.27 0.11 0 NAN                 
HST_NSC_006780   20.36   0.03   19.05   0.02 17.73 0.05 0 S17-7               
HST_NSC_029438   20.68   0.68   19.08   0.06 17.83 0.04 0 NAN                 
HST_NSC_000491   20.53   0.05   19.29   0.05 17.97 0.03 0 S17-15              
HST_NSC_006945   22.22   0.13   20.66   0.14 18.82 0.11 0 NAN                 
HST_NSC_057340   21.33   0.12   19.86   0.07 18.42 0.05 0 NAN                 
HST_NSC_000368   21.60   0.10   20.28   0.11 18.78 0.12 0 S17-14              
HST_NSC_006769   20.82   0.06   19.50   0.05 18.29 0.05 0 NAN                 
HST_NSC_008356   19.69   0.03   18.35   0.03 17.05 0.03 0 NAN                 
HST_NSC_036885 -999.00 999.00 -999.00 999.00 19.14 0.09 0 NAN                 
HST_NSC_001792   19.26   0.02   18.00   0.01 16.73 0.02 0 S17-16              
HST_NSC_008233   19.57   0.03   18.13   0.03 16.77 0.02 0 NAN                 
HST_NSC_036611 -999.00 999.00 -999.00 999.00 19.73 0.17 0 NAN                 
HST_NSC_008346   20.23   0.03   18.97   0.03 17.77 0.04 0 NAN                 
HST_NSC_006946   21.62   0.19   20.17   0.18 18.68 0.07 0 S17-17              
HST_NSC_006817   20.10   0.04   18.74   0.04 17.25 0.05 0 NAN                 
HST_NSC_023037   20.65   0.05   19.21   0.04 17.78 0.11 0 S17-12              
HST_NSC_006939   22.29   0.15   21.19   0.17 20.13 0.13 0 NAN                 
HST_NSC_001741   18.79   0.03   17.78   0.01 16.76 0.04 0 S17-19              
HST_NSC_008370   21.36   0.08   20.37   0.12 18.98 0.18 0 NAN                 
HST_NSC_008315   18.92   0.02   17.42   0.02 16.01 0.02 0 S17-4               
HST_NSC_008363   20.10   0.05   18.84   0.03 17.66 0.01 0 NAN                 
HST_NSC_001734   20.57   0.04   19.19   0.03 17.95 0.04 0 S17-20              
HST_NSC_006778   21.32   0.06   20.08   0.06 18.77 0.03 0 NAN                 
HST_NSC_057812   20.87   0.03   19.75   0.03 18.44 0.06 0 NAN                 
HST_NSC_041113 -999.00 999.00 -999.00 999.00 18.35 0.03 0 NAN                 
HST_NSC_029103   22.32   0.19   20.75   0.10 19.21 0.03 0 S17-22              
HST_NSC_000146   21.86   0.17   20.67   0.12 19.69 0.14 0 NAN                 
HST_NSC_008183   19.55   0.01   18.29   0.02 17.14 0.07 0 NAN                 
HST_NSC_041110 -999.00 999.00 -999.00 999.00 19.90 0.13 0 NAN                 
HST_NSC_029533 -999.00 999.00 -999.00 999.00 18.89 0.08 0 NAN                 
HST_NSC_056453   23.20   0.34   21.31   0.05 19.55 0.38 0 NAN                 
HST_NSC_037687 -999.00 999.00 -999.00 999.00 19.08 0.04 0 NAN                 
HST_NSC_029241   23.95   0.45   21.31   0.11 19.13 0.09 0 NAN                 
HST_NSC_000147   23.70   0.85   21.64   0.38 20.32 0.31 0 NAN                 
HST_NSC_006784   20.22   0.02   18.79   0.02 17.22 0.07 0 S17-6               
HST_NSC_001821   20.93   0.14   19.69   0.17 18.35 0.09 0 S17-25              
HST_NSC_007159   20.67   0.03   19.68   0.04 18.68 0.04 0 NAN                 
HST_NSC_006779   20.30   0.21   18.96   0.11 17.69 0.05 0 S17-10              
HST_NSC_006767   19.85   0.03   18.52   0.03 17.19 0.02 0 NAN                 
HST_NSC_006564 -999.00 999.00 -999.00 999.00 19.92 0.10 0 NAN                 
HST_NSC_008319   20.26   0.04   18.99   0.02 17.77 0.04 0 S17-9               
HST_NSC_029375 -999.00 999.00   20.87   0.12 19.84 0.08 0 NAN                 
HST_NSC_029152   22.66   0.13   20.06   0.03 16.36 0.45 0 NAN                 
HST_NSC_026494   21.06   0.07   19.78   0.14 18.29 0.02 0 NAN                 
HST_NSC_007024   22.10   0.12   20.83   0.15 19.66 0.19 0 NAN                 
HST_NSC_001730   20.84   0.05   19.64   0.03 18.76 0.20 0 S17-29              
HST_NSC_001733   18.87   0.03   17.88   0.05 16.83 0.02 0 S17-31              
HST_NSC_026634   21.57   0.15   20.11   0.15 18.51 0.07 0 NAN                 
HST_NSC_049602 -999.00 999.00 -999.00 999.00 19.78 0.38 0 NAN                 
HST_NSC_006773   21.25   0.05   20.02   0.04 18.78 0.05 0 NAN                 
HST_NSC_026607   21.88   0.14   20.32   0.07 18.77 0.03 0 NAN                 
HST_NSC_006947   20.65   0.03   19.30   0.02 18.09 0.06 0 S17-13              
HST_NSC_036789 -999.00 999.00 -999.00 999.00 17.46 0.02 0 S17-11              
HST_NSC_008314   20.27   0.04   18.95   0.04 17.77 0.03 0 S17-8               
HST_NSC_001728   20.54   0.05   19.27   0.04 17.93 0.10 0 S17-32              
HST_NSC_029588   20.85   0.06   19.43   0.03 17.94 0.05 0 NAN                 
HST_NSC_026646 -999.00 999.00   19.12   0.12 17.67 0.05 0 NAN                 
HST_NSC_022730   19.77   0.03   18.52   0.03 17.29 0.02 0 NAN                 
HST_NSC_001729   18.57   0.02   17.29   0.02 16.04 0.03 0 S17-33              
HST_NSC_007021   21.22   0.03   19.87   0.04 18.23 0.11 0 NAN                 
HST_NSC_006785   22.03   0.10   20.51   0.08 19.19 0.12 0 NAN                 
HST_NSC_026657   20.92   0.07   19.64   0.04 18.26 0.03 0 NAN                 
HST_NSC_029603   21.47   0.16   20.16   0.09 18.95 0.12 0 NAN                 
HST_NSC_000363   22.25   0.07   20.61   0.05 19.50 0.16 0 NAN                 
HST_NSC_029557   21.72   0.06   20.13   0.04 18.82 0.14 0 NAN                 
HST_NSC_029611 -999.00 999.00 -999.00 999.00 18.94 0.08 0 NAN                 
HST_NSC_008313   19.87   0.05   18.61   0.07 17.30 0.06 0 3star2487           
HST_NSC_056461   22.19   0.09   20.58   0.03 19.02 0.04 0 NAN                 
HST_NSC_001754   18.42   0.01   17.35   0.01 16.26 0.02 0 S17-36              
HST_NSC_022688   20.53   0.04   19.17   0.03 17.96 0.05 0 NAN                 
HST_NSC_048141 -999.00 999.00 -999.00 999.00 19.53 0.03 0 NAN                 
HST_NSC_008375   20.89   0.07   19.66   0.04 18.39 0.04 0 NAN                 
HST_NSC_029424   20.55   0.03   19.00   0.02 17.51 0.04 0 NAN                 
HST_NSC_023044 -999.00 999.00 -999.00 999.00 20.08 0.05 0 NAN                 
HST_NSC_029514 -999.00 999.00 -999.00 999.00 20.30 0.20 0 NAN                 
HST_NSC_006765   21.11   0.07   19.79   0.03 18.50 0.09 0 NAN                 
HST_NSC_008188   17.12   0.01   15.72   0.01 14.28 0.02 0 S17-3               
HST_NSC_029386   21.63   0.12   20.44   0.08 19.41 0.07 0 NAN                 
HST_NSC_007019   19.59   0.03   18.30   0.04 17.01 0.04 0 NAN                 
HST_NSC_022672   16.77   0.01   15.41   0.01 14.06 0.05 0 S17-2               
HST_NSC_000484   20.63   0.09   19.29   0.10 18.03 0.13 0 S17-38              
HST_NSC_006795   20.27   0.05   18.86   0.07 17.61 0.11 0 NAN                 
HST_NSC_015282 -999.00 999.00 -999.00 999.00 17.13 0.05 0 S17-39              
HST_NSC_000359   21.32   0.10   19.96   0.03 18.66 0.09 0 S17-40              
HST_NSC_008349   19.68   0.07   18.29   0.11 16.94 0.04 0 NAN                 
HST_NSC_006741   18.13   0.01   16.64   0.01 15.09 0.04 0 S17-1               
HST_NSC_048183 -999.00 999.00 -999.00 999.00 19.31 0.05 0 NAN                 
HST_NSC_001724   20.21   0.04   18.93   0.04 17.65 0.03 0 S18-4               
HST_NSC_007028   20.51   0.04   19.20   0.05 17.94 0.04 0 NAN                 
HST_NSC_000344   20.07   0.03   18.62   0.03 17.06 0.02 0 NAN                 
HST_NSC_030084 -999.00 999.00   21.41   0.06 19.65 0.09 0 NAN                 
HST_NSC_006818   21.16   0.11   19.63   0.06 18.22 0.04 0 NAN                 
HST_NSC_022642   18.38   0.02   16.74   0.02 15.00 0.07 0 NAN                 
HST_NSC_008241   18.78   0.02   17.32   0.01 15.62 0.07 0 NAN                 
HST_NSC_026531   21.93   0.21   20.71   0.38 19.41 0.13 0 NAN                 
HST_NSC_006788   21.50   0.14   20.36   0.10 19.03 0.11 0 NAN                 
HST_NSC_006793   20.11   0.09   18.72   0.06 17.43 0.06 0 NAN                 
HST_NSC_000357   20.67   0.04   19.46   0.04 18.25 0.05 0 S18-5               
HST_NSC_026560   20.22   0.02   19.48   0.02 18.68 0.06 0 NAN                 
HST_NSC_029478   21.56   0.10   20.20   0.04 18.70 0.10 0 NAN                 
HST_NSC_008344   20.35   0.02   19.02   0.04 17.75 0.05 0 NAN                 
HST_NSC_006782   20.71   0.04   19.39   0.04 18.07 0.08 0 NAN                 
HST_NSC_023084   22.02   0.10   20.69   0.05 19.25 0.03 0 NAN                 
HST_NSC_006786 -999.00 999.00   18.20   0.11 16.86 0.05 0 NAN                 
HST_NSC_026545   19.59   0.02   18.02   0.01 16.38 0.07 0 NAN                 
HST_NSC_006831   20.44   0.03   19.14   0.02 17.80 0.05 0 S18-3               
HST_NSC_029551   22.86   0.14   21.00   0.12 19.01 0.11 0 NAN                 
HST_NSC_022677   20.77   0.06   19.56   0.09 18.05 0.11 0 NAN                 
HST_NSC_006792   21.16   0.06   19.70   0.09 18.21 0.10 0 NAN                 
HST_NSC_026519   19.07   0.02   17.54   0.02 15.95 0.04 0 NAN                 
HST_NSC_006849   20.92   0.11   19.59   0.02 18.29 0.04 0 NAN                 
HST_NSC_008361   20.16   0.10   18.93   0.11 17.63 0.07 0 NAN                 
HST_NSC_008365   16.91   0.01   15.50   0.01 13.69 0.03 0 NAN                 
HST_NSC_023042   21.15   0.08   19.67   0.05 18.40 0.02 0 NAN                 
HST_NSC_026620   20.95   0.06   19.49   0.04 18.05 0.03 0 NAN                 
HST_NSC_001845   18.86   0.02   17.21   0.01 15.39 0.14 0 S18-8               
HST_NSC_006999   23.54   0.42   21.63   0.39 19.44 0.20 0 NAN                 
HST_NSC_029420   22.33   0.16   20.75   0.05 19.24 0.05 0 NAN                 
HST_NSC_041667 -999.00 999.00 -999.00 999.00 18.94 0.11 0 NAN                 
HST_NSC_029608 -999.00 999.00 -999.00 999.00 17.89 0.03 0 NAN                 
HST_NSC_000297 -999.00 999.00 -999.00 999.00 19.95 0.15 0 NAN                 
HST_NSC_036569 -999.00 999.00 -999.00 999.00 19.47 0.15 0 NAN                 
HST_NSC_008182   14.08   0.02   13.90   0.01 13.71 0.01 0 NAN                 
HST_NSC_026395   24.65   0.59   21.36   0.09 18.49 0.31 0 NAN                 
HST_NSC_008189   16.72   0.01   15.33   0.02 13.91 0.08 0 NAN                 
HST_NSC_001779   20.69   0.05   19.44   0.04 18.20 0.05 0 S18-9               
HST_NSC_029189   21.27   0.05   19.16   0.01 16.86 0.16 0 S18-11              
HST_NSC_029408   20.10   0.20   18.68   0.06 17.19 0.14 0 NAN                 
HST_NSC_008320 -999.00 999.00 -999.00 999.00 16.89 0.02 0 NAN                 
HST_NSC_006870 -999.00 999.00 -999.00 999.00 19.61 0.06 0 NAN                 
HST_NSC_008312   18.21   0.02   16.68   0.02 15.13 0.02 0 S18-1               
HST_NSC_008330 -999.00 999.00 -999.00 999.00 16.65 0.14 0 S18-2               
HST_NSC_026505   19.16   0.03   18.49   0.04 17.86 0.15 0 NAN                 
HST_NSC_026513   16.30   0.01   14.75   0.01 13.09 0.11 0 NAN                 
HST_NSC_041687   21.83   0.24 -999.00 999.00 18.87 0.11 0 NAN                 
HST_NSC_001774   17.30   0.01   16.52   0.01 15.78 0.01 0 NAN                 
HST_NSC_001841   21.51   0.07   20.40   0.08 19.31 0.12 0 NAN                 
HST_NSC_026643   21.21   0.08   19.68   0.04 18.15 0.05 0 NAN                 
HST_NSC_000350 -999.00 999.00 -999.00 999.00 19.14 0.09 0 NAN                 
HST_NSC_000139   20.98   0.11   19.62   0.10 18.23 0.06 0 NAN                 
HST_NSC_008186   18.27   0.01   16.91   0.01 15.60 0.02 0 NAN                 
HST_NSC_000307   21.58   0.09   20.35   0.11 19.16 0.08 0 NAN                 
HST_NSC_008327   17.43   0.02   15.99   0.01 14.51 0.02 0 NAN                 
HST_NSC_008185   19.77   0.02   18.40   0.02 17.04 0.04 0 NAN                 
HST_NSC_029465   21.66   0.08   20.16   0.06 18.87 0.11 0 NAN                 
HST_NSC_029322 -999.00 999.00   22.35   0.31 20.45 0.08 0 NAN                 
HST_NSC_007001   20.75   0.06   19.35   0.03 18.10 0.03 0 NAN                 
HST_NSC_029461   21.66   0.10   20.02   0.03 18.62 0.04 0 NAN                 
HST_NSC_041498 -999.00 999.00 -999.00 999.00 19.70 0.21 0 NAN                 
HST_NSC_006952   21.13   0.09   19.72   0.08 18.42 0.07 0 NAN                 
HST_NSC_006953   22.93   0.23   21.23   0.17 19.41 0.13 0 NAN                 
HST_NSC_029416   21.55   0.12   20.24   0.06 18.98 0.07 0 NAN                 
HST_NSC_006832 -999.00 999.00 -999.00 999.00 18.19 0.07 0 NAN                 
HST_NSC_022854   22.13   0.13   20.49   0.05 18.95 0.04 0 NAN                 
HST_NSC_026461   19.14   0.01   17.58   0.02 16.02 0.02 0 NAN                 
HST_NSC_041090 -999.00 999.00 -999.00 999.00 19.15 0.13 0 NAN                 
HST_NSC_026526   20.99   0.05   19.63   0.03 18.42 0.11 0 NAN                 
HST_NSC_006871   19.25   0.02   17.59   0.02 15.73 0.06 0 NAN                 
HST_NSC_023061   21.53   0.09   20.22   0.04 18.83 0.06 0 NAN                 
HST_NSC_036695 -999.00 999.00 -999.00 999.00 19.49 0.03 0 NAN                 
HST_NSC_008322   18.87   0.02   17.60   0.02 16.36 0.03 0 NAN                 
HST_NSC_029376   20.19   0.05   18.73   0.03 17.30 0.05 0 NAN                 
HST_NSC_026658   18.43   0.02   16.91   0.02 15.29 0.07 0 NAN                 
HST_NSC_029487   22.25   0.21   20.71   0.12 18.76 0.11 0 NAN                 
HST_NSC_022691   20.41   0.04   19.04   0.04 17.59 0.07 0 NAN                 
HST_NSC_029518   22.67   0.33   21.10   0.27 18.92 0.13 0 NAN                 
HST_NSC_029392   21.65   0.07   20.16   0.07 18.52 0.08 0 NAN                 
HST_NSC_029351   21.72   0.11   20.44   0.06 19.03 0.11 0 NAN                 
HST_NSC_029409   22.06   0.24   20.44   0.07 19.62 0.41 0 NAN                 
HST_NSC_006794   21.67   0.18   20.18   0.08 18.85 0.10 0 NAN                 
HST_NSC_041091 -999.00 999.00 -999.00 999.00 19.89 0.10 0 NAN                 
HST_NSC_026532   22.39   0.38   20.61   0.06 19.38 0.17 0 NAN                 
HST_NSC_006955   21.65   0.07   20.12   0.05 18.36 0.12 0 NAN                 
HST_NSC_026418   20.75   0.02   19.12   0.02 17.39 0.08 0 NAN                 
HST_NSC_029387   21.75   0.12   20.47   0.10 19.12 0.06 0 NAN                 
HST_NSC_026518   20.90   0.07   19.42   0.05 18.04 0.09 0 NAN                 
HST_NSC_043178 -999.00 999.00 -999.00 999.00 19.82 0.13 0 NAN                 
HST_NSC_001761   21.30   0.05   19.86   0.03 18.35 0.05 0 NAN                 
HST_NSC_029600   18.94   0.02   17.52   0.03 15.93 0.13 0 NAN                 
HST_NSC_029326   23.23   0.25   21.14   0.14 18.93 0.10 0 S19-1               
HST_NSC_006970   21.92   0.10   20.33   0.09 18.71 0.04 0 NAN                 
HST_NSC_026632   20.51   0.03   19.24   0.02 18.02 0.03 0 NAN                 
HST_NSC_006868   21.39   0.12   19.97   0.11 18.41 0.07 0 NAN                 
HST_NSC_008342   21.94   0.07   20.36   0.07 18.93 0.13 0 NAN                 
HST_NSC_008334   20.57   0.03   19.20   0.03 17.89 0.06 0 NAN                 
HST_NSC_008341   20.30   0.03   18.80   0.02 17.49 0.14 0 NAN                 
HST_NSC_029173 -999.00 999.00 -999.00 999.00 19.22 0.13 0 NAN                 
HST_NSC_029163   23.04   0.18   21.61   0.18 20.32 0.11 0 NAN                 
HST_NSC_026648   18.56   0.02   17.12   0.02 15.57 0.05 0 NAN                 
HST_NSC_026413   21.70   0.10   20.19   0.06 18.55 0.04 0 NAN                 
HST_NSC_026512   20.28   0.02   20.01   0.03 19.38 0.05 0 NAN                 
HST_NSC_000002   16.25   0.02   16.04   0.01 15.84 0.01 1 4057481821013263360 
HST_NSC_029594 -999.00 999.00 -999.00 999.00 17.87 0.17 0 NAN                 
HST_NSC_026554   20.84   0.18   19.57   0.05 18.00 0.05 0 NAN                 
HST_NSC_026585   22.85   0.18   21.17   0.10 19.58 0.08 0 NAN                 
HST_NSC_029525   21.88   0.08   20.59   0.08 19.30 0.04 0 NAN                 
HST_NSC_022692   20.25   0.06   19.11   0.06 17.96 0.10 0 NAN                 
HST_NSC_006872   20.36   0.04   19.06   0.02 17.75 0.03 0 NAN                 
HST_NSC_029581   22.05   0.11   20.34   0.03 18.67 0.06 0 NAN                 
HST_NSC_026507   20.67   0.09   19.01   0.02 17.81 0.10 0 NAN                 
HST_NSC_026497   19.36   0.02   18.02   0.02 16.73 0.03 0 NAN                 
HST_NSC_026549   20.92   0.05   19.56   0.03 18.13 0.03 0 NAN                 
HST_NSC_036359 -999.00 999.00 -999.00 999.00 19.20 0.17 0 NAN                 
HST_NSC_022665   22.39   0.14   21.12   0.16 19.94 0.30 0 NAN                 
HST_NSC_048172 -999.00 999.00 -999.00 999.00 19.00 0.08 0 NAN                 
HST_NSC_026419   20.56   0.03   18.95   0.02 17.33 0.03 0 NAN                 
HST_NSC_008336   19.41   0.03   18.07   0.02 16.70 0.06 0 NAN                 
HST_NSC_008243   21.73   0.07   20.26   0.04 18.77 0.05 0 NAN                 
HST_NSC_006877   20.34   0.11   19.12   0.03 17.53 0.11 0 NAN                 
HST_NSC_026525   18.93   0.02   17.85   0.02 16.81 0.02 0 NAN                 
HST_NSC_006882   21.89   0.09   20.59   0.06 19.25 0.12 0 NAN                 
HST_NSC_026542   21.31   0.05   19.91   0.05 18.54 0.04 0 NAN                 
HST_NSC_029592   21.34   0.12   19.94   0.07 18.66 0.06 0 NAN                 
HST_NSC_029385   19.91   0.04   18.60   0.03 17.34 0.03 0 NAN                 
HST_NSC_026572   21.49   0.09   19.94   0.13 18.33 0.04 0 NAN                 
HST_NSC_006957   21.89   0.08   20.28   0.14 18.84 0.21 0 NAN                 
HST_NSC_026645   20.36   0.05   18.98   0.02 17.71 0.05 0 NAN                 
HST_NSC_026506   20.58   0.03   19.47   0.03 18.36 0.04 0 NAN                 
HST_NSC_006568   22.04   0.08   20.42   0.08 18.57 0.15 0 NAN                 
HST_NSC_026410   19.45   0.02   17.77   0.01 15.99 0.06 0 NAN                 
HST_NSC_026516   19.37   0.02   17.90   0.02 16.47 0.03 0 NAN                 
HST_NSC_026595 -999.00 999.00   19.69   0.04 18.51 0.14 0 NAN                 
HST_NSC_036703 -999.00 999.00 -999.00 999.00 20.43 0.09 0 NAN                 
HST_NSC_006889   22.58   0.28   20.84   0.13 19.14 0.06 0 NAN                 
HST_NSC_029585   22.41   0.10   20.73   0.08 19.03 0.07 0 NAN                 
HST_NSC_022671   22.21   0.14   20.57   0.04 18.91 0.06 0 NAN                 
HST_NSC_008147   18.62   0.03   17.84   0.02 17.11 0.12 0 NAN                 
HST_NSC_026423   21.48   0.07   19.98   0.04 18.57 0.02 0 NAN                 
HST_NSC_026534   21.64   0.08   20.20   0.05 18.68 0.04 0 NAN                 
HST_NSC_026500   21.81   0.09   20.16   0.03 18.52 0.04 0 NAN                 
HST_NSC_022763   23.14   0.28   21.27   0.15 19.22 0.21 0 NAN                 
HST_NSC_029161   23.73   0.45   21.62   0.17 20.05 0.14 0 NAN                 
HST_NSC_026552   21.70   0.07   20.19   0.06 18.72 0.05 0 NAN                 
HST_NSC_029519   23.77   0.45   22.05   0.21 20.49 0.14 0 NAN                 
HST_NSC_029391   21.97   0.10   20.37   0.03 18.86 0.04 0 NAN                 
HST_NSC_026508 -999.00 999.00 -999.00 999.00 17.01 0.03 0 NAN                 
HST_NSC_029401   22.29   0.12   20.88   0.10 19.57 0.03 0 NAN                 
HST_NSC_029170   23.26   0.38   21.55   0.22 19.38 0.14 0 NAN                 
HST_NSC_006837   20.91   0.07   19.95   0.07 18.97 0.11 0 NAN                 
HST_NSC_026424   21.06   0.04   19.66   0.03 18.27 0.12 0 NAN                 
HST_NSC_029174   22.79   0.18   21.31   0.08 19.89 0.13 0 NAN                 
HST_NSC_026501   19.63   0.03   17.98   0.02 16.25 0.05 0 NAN                 
HST_NSC_026515   20.66   0.03   19.16   0.02 17.62 0.03 0 NAN                 
HST_NSC_026543   21.24   0.05   19.86   0.02 18.55 0.02 0 NAN                 
HST_NSC_029505 -999.00 999.00 -999.00 999.00 18.85 0.07 0 NAN                 
HST_NSC_029403   21.82   0.06   20.27   0.04 18.65 0.06 0 NAN                 
HST_NSC_026479   21.47   0.08   19.94   0.03 18.48 0.05 0 NAN                 
HST_NSC_026509   21.61   0.05   19.96   0.03 18.24 0.04 0 NAN                 
HST_NSC_000034   15.72   0.01   15.54   0.01 15.35 0.01 1 4057481786652843136 
HST_NSC_041830 -999.00 999.00 -999.00 999.00 15.36 0.62 2 IRS19NW             
HST_NSC_000033   14.82   0.01   14.65   0.01 14.49 0.02 1 4057481752293115648 
HST_NSC_000024   16.20   0.02   15.98   0.01 15.78 0.01 1 4057481790947281536 
HST_NSC_029882   17.77   0.01   16.89   0.02 14.06 0.68 2 SiO-14              
HST_NSC_000037   15.51   0.01   15.31   0.02 15.05 0.02 1 4057481786652854784 
HST_NSC_000023   15.89   0.01   15.69   0.01 15.45 0.01 1 4057481722235386368 
HST_NSC_000036   15.13   0.02   14.95   0.01 14.73 0.03 1 4057481786652848512 
HST_NSC_000022   14.05   0.02   13.92   0.01 13.78 0.01 1 4057481790954865536 
HST_NSC_010801   22.75   0.17   20.84   0.10 17.73 0.30 2 SiO-11              
HST_NSC_000852   17.64   0.01   16.38   0.01 14.73 0.31 2 SiO-16              
HST_NSC_000035   13.58   0.01   13.46   0.01 13.35 0.01 1 4057481786652844160 
HST_NSC_000030   15.76   0.01   15.55   0.01 15.33 0.01 1 4057481717938509312 
HST_NSC_005236   14.99   0.01   14.27   0.01 11.78 0.29 2 SiO-6               
HST_NSC_000027   15.01   0.01   14.86   0.01 14.69 0.01 1 4057481717933358848 
HST_NSC_000007   15.48   0.01   15.30   0.01 15.11 0.01 1 4057482027171032832 
HST_NSC_000028   15.52   0.01   15.33   0.01 15.14 0.01 1 4057481717933359360 
HST_NSC_000012   14.50   0.01   14.33   0.01 14.16 0.01 1 4057482031473040768 
HST_NSC_000008   14.87   0.01   14.69   0.01 14.50 0.01 1 4057482027171037696 
HST_NSC_000019   16.36   0.02   16.13   0.01 15.86 0.01 1 4057482203271729536 
HST_NSC_000040   16.13   0.01   15.91   0.01 15.61 0.01 1 4057481790947275264 
HST_NSC_000018   15.20   0.01   14.95   0.01 14.70 0.01 1 4057482203271728640 
HST_NSC_000031   13.42   0.01   13.34   0.01 13.27 0.01 1 4057481722235384320 
HST_NSC_000016   16.18   0.02   15.99   0.01 15.75 0.01 1 4057482198969726848 
HST_NSC_000039   15.87   0.01   15.68   0.01 15.46 0.01 1 4057481786652839040 
HST_NSC_000013   15.61   0.01   15.39   0.01 15.11 0.01 1 4057482130250236544 
HST_NSC_000005   15.51   0.01   15.34   0.02 15.15 0.01 1 4057481992811276544 
HST_NSC_000009   15.46   0.01   15.25   0.01 15.04 0.01 1 4057482027171038976 
HST_NSC_000010   15.97   0.01   15.76   0.01 15.54 0.01 1 4057482027171041664 
HST_NSC_000038   16.00   0.01   15.78   0.01 15.56 0.01 1 4057481786653520896 
HST_NSC_000015   16.18   0.01   15.98   0.01 15.73 0.01 1 4057482130250242176 
HST_NSC_000011   16.16   0.01   15.95   0.01 15.73 0.01 1 4057482027171043200 
HST_NSC_000017   15.69   0.01   15.50   0.01 15.33 0.01 1 4057482198969733376 
HST_NSC_000001   15.71   0.02   15.53   0.02 15.33 0.01 1 4057481683573622528 
HST_NSC_000006   15.29   0.01   15.09   0.01 14.89 0.01 1 4057481992811280768 
HST_NSC_000020   15.34   0.01   15.12   0.02 14.90 0.01 1 4057481889732059520 
HST_NSC_000025   13.85   0.01   13.74   0.02 13.62 0.01 1 4057481683573626880 
HST_NSC_000032   15.50   0.01   15.32   0.01 15.12 0.01 1 4057481717933350528 
HST_NSC_000003   14.66   0.01   14.48   0.01 14.31 0.01 1 4057481889732060288 
HST_NSC_000021   14.40   0.01   14.25   0.01 14.06 0.02 1 4057482134552243840 
HST_NSC_000014   15.82   0.02   15.65   0.01 15.45 0.02 1 4057482130250238208 
HST_NSC_000026   14.99   0.01   14.82   0.01 14.64 0.01 1 4057481717933348608 
HST_NSC_000029 -999.00 999.00 -999.00 999.00 15.97 0.01 1 4057481717934037760 
HST_NSC_000004   16.90   0.02   16.75   0.01 16.48 0.02 1 4057481894027446400 


==> anc/datafile7.txt <==
Title: The HST-Gaia Near-Infrared Astrometric Reference Frame 
       near the Milky Way Galactic Center 
Authors: Hosek M.W., Do T., Martinez G.D., Lewis-Merrill R., 
         Ghez A.M., Lu J.R., Sakai S., Anderson J. 
Table: HST-Gaia Proper Motions: SgrA*-at-Rest Coordinates
================================================================================
Byte-by-byte Description of file: datafile7.txt
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1- 14 A14    ---      ID       HST Star Identifier
  16- 23 F8.4   arcsec   deltaRA  Sgr A*-at-Rest Right ascension (1)
  25- 28 F4.2   mas    e_deltaRA  Uncertainty in deltaRA (1) (2)
  30- 37 F8.4   arcsec   deltaDE  Sgr A*-at-Rest Declination 
  39- 42 F4.2   mas    e_deltaDE  Uncertainty in deltaDE (2)
  44- 49 F6.2   mas/yr   pmRA     Sgr A*-at-Rest proper motion along deltaRA (1)
  51- 54 F4.2   mas/yr e_pmRA     Uncertainty in pmRA (1) (2)
  56- 60 F5.2   mas/yr   pmDE     Sgr A*-at-Rest proper motion along deltaDE
  62- 65 F4.2   mas/yr e_pmDE     Uncertainty in pmDE (2)
  67- 75 F9.4   yr       t0       Reference epoch of Sgr A*-at-Rest proper motions (3)
  77- 77 I1     ---      Ref      Reference star type (4)
  79- 97 A19    ---      AName    Alternate name (5)
--------------------------------------------------------------------------------
Note (1): These values are multiplied by cos(DE).
Note (2): The reported uncertainties do not include the systematic uncertainty between the HST-Gaia and SgrA*-at-Rest frames as discussed in section 4.2.2
Note (3): calculated as the astrometric-error weighted average time 
          across the epoch dates in Table 1.
Note (4): 
    0 = Secondary reference star;
    1 = primary reference star;
    2 = maser
Note (5): If applicable (either from Sakai et al. (2019) [2019ApJ...873...65S]
          or the Gaia-DR3 catalog).
--------------------------------------------------------------------------------
HST_NSC_007314   0.0137 3.76  -0.2925 3.84  -5.81 0.90 10.05 0.89 2018.4467 0 S0-6                
HST_NSC_007079   0.2626 1.01  -0.6155 1.00   8.02 0.25 -5.15 0.25 2015.4906 0 S0-9                
HST_NSC_006757   0.5422 0.43  -0.3986 0.42   3.31 0.18 -0.85 0.18 2019.6907 0 S0-13               
HST_NSC_007316  -0.5360 5.06   0.4391 1.06   0.90 0.94  2.47 0.30 2019.3942 0 S0-12               
HST_NSC_007214  -0.7304 0.40  -0.3036 0.46   2.95 0.08 -1.90 0.10 2018.5698 0 S0-14               
HST_NSC_007322   0.3089 1.25   0.8443 1.25  -8.43 0.38  3.00 0.38 2012.8189 0 S1-3                
HST_NSC_006751   0.3076 5.72  -0.8739 5.27  -3.40 0.92  4.50 0.88 2013.5218 0 S1-5                
HST_NSC_016387  -0.8275 9.01   0.4384 2.66   7.57 1.83 -1.68 0.66 2017.8891 0 S1-26               
HST_NSC_007323   1.0858 0.84   0.0458 0.58   5.16 0.16  0.94 0.13 2017.6056 0 S1-1                
HST_NSC_006701   0.9668 0.24   0.6109 0.22  -9.44 0.05  7.04 0.04 2018.6155 0 irs16C              
HST_NSC_007303   0.9642 2.18  -0.6250 0.45   9.21 0.37  4.11 0.11 2018.5453 0 S1-4                
HST_NSC_013591   0.1297 0.11   1.2208 0.10   6.04 0.03  0.63 0.02 2018.1927 0 irs16NW             
HST_NSC_001147  -1.0355 0.76  -0.6808 0.75  -4.73 0.16 -3.61 0.16 2019.2305 0 S1-32               
HST_NSC_007207  -0.7115 1.96  -1.0346 1.90  13.64 0.29 -2.07 0.28 2012.6814 0 S1-12               
HST_NSC_050069  -1.0782 0.67   0.7871 0.66 -10.96 0.38  4.96 0.37 2021.3399 0 S1-6                
HST_NSC_007108   0.9014 1.55  -1.0068 1.39   2.84 0.28 -1.15 0.26 2019.5298 0 S1-34               
HST_NSC_007209  -1.2829 0.20  -0.4250 0.20   6.17 0.04 -8.05 0.04 2016.1813 0 S1-14               
HST_NSC_017015  -1.3536 0.80   0.4477 0.29  -0.45 0.16 -4.25 0.06 2018.3854 0 S1-15               
HST_NSC_006759   1.1692 0.29  -0.9287 0.47   6.77 0.06  3.17 0.10 2018.1977 0 irs16SW             
HST_NSC_001551  -1.1535 0.48  -1.0156 0.59  -2.08 0.10 -7.46 0.12 2016.2483 0 S1-13               
HST_NSC_016433  -1.4983 0.81  -0.5504 0.14   8.47 0.16 -3.23 0.03 2017.9578 0 S1-22               
HST_NSC_016439  -1.5974 1.29   0.0319 0.80   5.73 0.26 -6.96 0.18 2020.2609 0 S1-21               
HST_NSC_013646   0.4853 0.45   1.5983 1.04   3.86 0.14 -0.87 0.21 2020.5983 0 S1-20               
HST_NSC_007127   1.6726 1.39  -0.0740 1.16  -1.26 0.39  1.67 0.33 2019.3566 0 S1-53               
HST_NSC_001221   0.4892 4.94  -1.6065 0.75   2.51 0.69 -4.24 0.17 2020.0175 0 S1-17               
HST_NSC_016651   0.0210 1.89   1.6838 2.71   0.39 0.34 -1.91 0.46 2014.5373 0 S1-52               
HST_NSC_013514  -0.8580 1.66   1.5020 1.81  -7.52 0.33  0.31 0.36 2018.2844 0 S1-18               
HST_NSC_003619  -0.8599 0.15  -1.5312 0.36   4.48 0.04 -3.80 0.08 2017.8983 0 S1-23               
HST_NSC_050046  -1.7835 1.86   0.1392 0.55  -6.31 0.85 -2.32 0.34 2020.4865 0 S1-49               
HST_NSC_007215   0.7578 0.15  -1.7144 0.40   2.61 0.04 -6.68 0.08 2018.6385 0 S1-24               
HST_NSC_013505  -1.5111 0.43   1.3219 0.16   4.86 0.08 -6.09 0.04 2018.5826 0 irs29N              
HST_NSC_001135  -1.4863 0.90  -1.4045 0.99   3.15 0.20 -0.06 0.22 2017.1603 0 S2-3                
HST_NSC_006700   1.9534 3.15  -0.6157 4.58  -0.20 0.58  1.75 0.79 2019.6011 0 S2-11               
HST_NSC_007475   0.8998 0.87   1.8530 0.49  -7.88 0.16  1.09 0.10 2014.1114 0 S2-7                
HST_NSC_006709   1.9744 0.53   0.6213 2.62  -2.42 0.11  6.30 0.44 2015.2100 0 irs16CC             
HST_NSC_016382  -1.8874 0.88   0.9247 0.88   1.23 0.21  0.95 0.21 2018.8076 0 irs29S              
HST_NSC_001134  -1.7982 0.51  -1.1400 1.00   2.48 0.15  2.60 0.24 2020.8489 0 NAN                 
HST_NSC_001941  -0.4598 0.53  -2.0882 0.51  -1.37 0.14  1.82 0.14 2019.9682 0 S2-41               
HST_NSC_007317   1.6717 6.64  -1.3662 4.72   9.90 1.19  4.29 0.87 2018.8391 0 NAN                 
HST_NSC_013596  -0.4991 0.22   2.1260 0.37   2.45 0.05  4.33 0.08 2018.6701 0 S2-2                
HST_NSC_001947   0.4862 1.14  -2.1883 1.11  -3.83 0.46 -6.26 0.45 2021.5770 0 NAN                 
HST_NSC_037499   1.9683 1.05  -1.0807 1.05   5.12 0.68  3.30 0.68 2021.3712 0 irs16SW-E           
HST_NSC_006704   2.2841 0.24  -0.1617 0.27  -2.28 0.06  5.92 0.06 2017.9038 0 S2-22               
HST_NSC_005419   0.0024 0.15  -2.2947 0.19   3.51 0.03 -6.10 0.04 2018.3237 0 irs33N              
HST_NSC_001472  -1.5358 0.85  -1.7065 0.30   9.42 0.13 -3.99 0.07 2018.4650 0 S2-21               
HST_NSC_013611   0.3055 0.17   2.3093 0.14  -8.70 0.04  0.51 0.04 2019.0569 0 S2-19               
HST_NSC_013518  -1.1513 0.60   2.0405 0.64  -8.71 0.13 -1.35 0.14 2019.6345 0 NAN                 
HST_NSC_006752   1.4171 0.11  -1.8838 0.09   9.03 0.03 -0.28 0.02 2018.1177 0 S2-17               
HST_NSC_006698   1.6410 3.58   1.7267 0.90  -0.38 0.55 -0.88 0.21 2017.6866 0 S2-23               
HST_NSC_001201   0.9214 2.28  -2.2153 3.97   4.39 0.50 -0.09 0.83 2014.9146 0 S2-55               
HST_NSC_051606   0.4020 1.30  -2.4703 1.30  -1.62 0.59 -2.05 0.59 2019.2419 0 S2-198              
HST_NSC_007211   0.7872 1.12  -2.3928 0.76   2.98 0.24  2.96 0.18 2017.0758 0 S2-25               
HST_NSC_013635  -1.4331 0.26   2.0796 0.25   1.08 0.06  1.31 0.06 2019.3178 0 NAN                 
HST_NSC_017041  -2.5329 1.00   0.0328 0.88  -0.40 0.18  2.16 0.19 2019.7320 0 S2-200              
HST_NSC_016652  -0.6532 0.58   2.4540 0.73  -0.58 0.12 -1.77 0.16 2018.6744 0 S2-63               
HST_NSC_016421  -2.3937 0.95  -0.9220 0.95   0.57 0.23 -3.57 0.23 2019.1922 0 S2-67               
HST_NSC_041600   0.1458 3.18  -2.6004 3.33  -3.71 0.76 -2.12 0.76 2017.3644 0 S2-212              
HST_NSC_001128  -1.5026 4.55  -2.1633 2.50   0.95 1.01  3.28 0.56 2018.6798 0 NAN                 
HST_NSC_016706  -1.8445 1.67   1.9427 1.76  -5.39 0.40 -2.32 0.42 2017.7124 0 S2-68               
HST_NSC_007368   2.6973 0.70  -0.1847 1.99  -7.66 0.15  0.61 0.37 2019.6481 0 S2-31               
HST_NSC_016674   1.2671 4.72   2.4229 8.23  -1.49 0.83 -1.46 1.40 2015.0432 0 S2-254              
HST_NSC_044456  -2.1230 1.36  -1.7393 1.36   6.52 1.15  3.05 1.15 2020.1105 0 S2-259              
HST_NSC_016406  -0.8915 0.46   2.5965 0.46  -1.81 0.09  5.23 0.09 2018.1652 0 S2-69               
HST_NSC_007128   2.6393 1.51  -0.8240 3.05   0.04 0.29  4.84 0.59 2015.8281 0 S2-75               
HST_NSC_013614   0.0489 0.33   2.7847 0.34  -8.78 0.07  0.97 0.08 2017.7253 0 S2-74               
HST_NSC_017018  -2.5897 3.54   1.0343 3.38   1.62 0.59  3.99 0.57 2020.6540 0 S2-261              
HST_NSC_001468  -1.7509 1.57  -2.2251 1.38   0.92 0.27 -2.03 0.24 2013.3567 0 S2-77               
HST_NSC_016423  -2.8364 0.24  -0.2807 0.39  -1.99 0.06  0.18 0.09 2019.4900 0 S2-78               
HST_NSC_006717   2.1590 1.62   1.8645 1.47  -4.22 0.69  6.54 0.58 2020.2868 0 S2-80               
HST_NSC_051632   2.5138 1.37   1.4175 1.37   0.21 0.50 -1.52 0.50 2020.7947 0 S2-304              
HST_NSC_016187   0.4686 3.97   2.8521 2.58   9.40 1.35  0.29 1.03 2019.1400 0 S2-273              
HST_NSC_017149  -2.4254 1.03   1.5946 1.01  -0.91 0.24 -3.68 0.23 2019.9467 0 S2-316              
HST_NSC_036457  -0.5696 1.27  -2.8575 1.26   2.24 0.53 -0.06 0.53 2021.3268 0 NAN                 
HST_NSC_001945   0.9637 3.89  -2.7866 4.01  -4.58 0.85  1.11 0.85 2017.6528 0 S2-319              
HST_NSC_013593  -1.3195 0.44   2.6501 0.27  -5.12 0.09 -4.08 0.05 2015.5573 0 NAN                 
HST_NSC_001951   1.6568 0.75  -2.4771 1.82   0.56 0.17 -1.48 0.39 2018.5621 0 S2-84               
HST_NSC_016672   0.7232 7.13   2.9141 3.06   4.18 1.52  0.69 1.18 2020.3632 0 NAN                 
HST_NSC_013587   1.1220 0.20   2.7913 0.17  -0.37 0.04  1.45 0.04 2017.8345 0 S2-32               
HST_NSC_037494   2.7426 1.91  -1.3184 1.90   8.17 1.22  2.31 1.22 2021.3262 0 NAN                 
HST_NSC_006716   2.9171 0.20   0.8781 0.18   2.77 0.04 -9.28 0.04 2018.1136 0 irs16NE             
HST_NSC_013653   0.2931 6.56   3.0393 6.77  13.12 0.64 -4.41 0.56 2018.6917 0 S3-14               
HST_NSC_016889  -3.0552 1.62  -0.1122 6.17  -0.13 0.66  4.20 1.21 2020.7485 0 S3-61               
HST_NSC_007278   2.3036 2.27   2.0609 1.94  -1.96 0.58 -3.27 0.45 2017.6944 0 S3-77               
HST_NSC_016237  -2.0618 0.86   2.3948 0.85  -0.25 0.20 -2.64 0.20 2018.7159 0 S3-110              
HST_NSC_016649  -1.3385 0.28   2.8655 0.27   4.99 0.19  0.74 0.18 2020.3827 0 S3-17               
HST_NSC_007409   3.1197 0.15   0.5566 0.26   4.14 0.04  0.64 0.06 2018.2761 0 S3-2                
HST_NSC_007301   3.1150 2.96  -0.5900 1.45   2.45 0.68  0.21 0.38 2019.9801 0 S3-3                
HST_NSC_001464  -1.4817 0.10  -2.8146 0.09   7.86 0.03 -1.92 0.02 2018.0766 0 S3-19               
HST_NSC_007329   2.9806 0.30  -1.1130 0.34   2.26 0.07  4.75 0.08 2018.2464 0 S3-5                
HST_NSC_007497   1.8032 1.82   2.6705 1.34  -5.88 0.39 -5.21 0.28 2017.3236 0 S3-124              
HST_NSC_001484   0.7620 0.11  -3.1507 0.09   6.70 0.02 -1.42 0.02 2018.3254 0 irs33E              
HST_NSC_001469  -0.3117 0.14  -3.2276 0.57   3.13 0.03 -1.51 0.11 2018.7739 0 S3-22               
HST_NSC_006710   3.2423 0.36  -0.1155 0.51   1.23 0.08 -6.95 0.11 2018.0378 0 S3-6                
HST_NSC_013726   1.3433 1.21   2.9535 0.35  -7.39 0.23  0.40 0.08 2019.1525 0 S3-25               
HST_NSC_001626   1.9144 0.35  -2.6262 0.34  -0.83 0.09 -1.19 0.09 2018.0680 0 S3-7                
HST_NSC_013608  -0.7669 0.62   3.1729 0.62   7.74 0.21 -3.62 0.21 2020.0224 0 S3-28               
HST_NSC_001458  -2.5289 0.13  -2.0641 0.13   5.92 0.03  1.29 0.03 2017.1616 0 S3-26               
HST_NSC_013615  -0.3313 1.36   3.2742 0.61  -1.38 0.26 -6.46 0.13 2016.2739 0 S3-27               
HST_NSC_007213   1.6509 0.22  -2.9080 0.22  -1.02 0.05  4.15 0.05 2017.0374 0 S3-30               
HST_NSC_035676  -3.2180 3.47   0.9197 3.46  -2.97 1.01  2.18 0.99 2019.0012 0 NAN                 
HST_NSC_001120  -1.8281 1.15  -2.8171 0.46   0.82 0.24  1.43 0.10 2017.2190 0 S3-155              
HST_NSC_007279   2.9375 1.56   1.6433 1.56   4.55 0.88  4.25 0.88 2021.4255 0 NAN                 
HST_NSC_016410  -2.8782 0.21   1.7621 0.26   3.04 0.05  6.73 0.07 2019.0623 0 S3-149              
HST_NSC_007488   3.3473 0.96   0.4340 2.12  -2.54 0.21  3.28 0.44 2016.7092 0 S3-31               
HST_NSC_001129  -0.0177 3.91  -3.3765 2.84   7.21 0.83 -0.06 0.62 2018.0255 0 S3-162              
HST_NSC_016393   1.5752 7.34   3.0010 1.84  -5.09 1.55  2.27 0.42 2017.4106 0 NAN                 
HST_NSC_016677   0.9268 1.54   3.2688 2.90  -1.04 0.35  1.95 0.64 2017.7342 0 NAN                 
HST_NSC_001182   1.4558 0.91  -3.0701 0.45   1.81 0.18  1.41 0.10 2019.1755 0 S3-29               
HST_NSC_001547   0.4064 1.81  -3.3827 0.61  -1.58 0.33 -1.73 0.13 2019.1854 0 S3-156              
HST_NSC_001126  -0.5246 0.39  -3.3681 3.71  -3.98 0.08  4.85 0.57 2015.5224 0 S3-178              
HST_NSC_046530  -3.3937 2.00   0.3723 0.47   1.27 1.70  2.49 0.43 2022.2670 0 NAN                 
HST_NSC_007281   2.4519 1.09   2.3815 1.08   4.65 0.86  1.75 0.85 2021.9607 0 NAN                 
HST_NSC_042282  -3.0123 0.44  -1.6880 0.25  -3.47 0.11 -2.64 0.07 2019.3240 0 irs13E1             
HST_NSC_007406   3.4155 0.48  -0.5086 0.48   1.25 0.11  0.10 0.11 2019.0185 0 S3-8                
HST_NSC_016657  -1.2511 1.16   3.2264 1.90  -4.24 0.26 -5.19 0.38 2018.9921 0 S3-35               
HST_NSC_035805   3.2360 0.75  -1.2846 0.77  -0.15 0.43 -1.18 0.45 2020.7023 0 S3-34               
HST_NSC_013557   0.6507 0.20   3.4301 0.42  -0.33 0.05 -1.65 0.09 2018.8799 0 S3-198              
HST_NSC_016979  -3.2140 2.51   1.3779 0.99  -1.59 1.07 -2.56 0.57 2020.3904 0 S3-190              
HST_NSC_006707   3.3353 0.21  -1.0639 0.22  -0.45 0.05  5.31 0.05 2019.5661 0 S3-10               
HST_NSC_007417   2.9114 7.90   1.9921 7.10   2.38 0.67 -9.04 1.08 2014.6484 0 NAN                 
HST_NSC_016413  -3.1190 0.27   1.7057 1.29   1.22 0.16  4.66 0.50 2020.8640 0 S3-216              
HST_NSC_001538  -0.9311 0.25  -3.4333 0.30   6.09 0.06 -3.29 0.07 2017.6144 0 S3-208              
HST_NSC_007473   3.4719 1.55  -0.7956 0.73   2.03 0.44  2.61 0.25 2019.9842 0 S3-36               
HST_NSC_006753   2.3165 0.46  -2.7084 4.24  -3.57 0.12  1.27 0.59 2019.6024 0 S3-12               
HST_NSC_042489  -3.2941 0.47  -1.4119 0.46  -5.82 0.17  2.08 0.17 2020.2654 0 irs13E4             
HST_NSC_016634   1.5693 0.23   3.2262 0.22   2.51 0.06  2.47 0.06 2018.5809 0 S3-207              
HST_NSC_001944   1.3233 3.39  -3.3375 1.65  -0.22 0.60 -2.73 0.38 2020.6916 0 S3-215              
HST_NSC_037747   3.1843 2.66   1.7462 3.61  -4.38 1.64 -3.66 1.89 2022.6751 0 S3-254              
HST_NSC_035775   2.4608 0.92   2.6937 1.59   0.48 0.27  3.08 0.46 2018.8799 0 S3-241              
HST_NSC_017167  -3.5685 0.61   0.8428 0.61  -3.73 0.13 -3.79 0.13 2015.3354 0 S3-260              
HST_NSC_007498   3.5295 0.40   1.0574 2.19  -2.19 0.09 -2.38 0.40 2019.2271 0 S3-39               
HST_NSC_042329  -3.2688 0.56  -1.7255 0.19  -6.56 0.16  0.27 0.08 2020.2009 0 irs13E2             
HST_NSC_007095   3.4422 0.38   1.3691 1.00   3.41 0.09  1.76 0.20 2017.0813 0 S3-37               
HST_NSC_016809  -3.4954 0.51  -1.2413 0.49   3.73 0.12  2.02 0.12 2018.3506 0 S3-291              
HST_NSC_001930  -1.8703 0.66  -3.2218 1.28  -0.13 0.23 -4.54 0.35 2020.9001 0 S3-256              
HST_NSC_050061   0.9240 1.38   3.6106 1.38  -3.08 0.63 -3.42 0.63 2020.2245 0 NAN                 
HST_NSC_002022  -2.1456 0.37  -3.0491 1.97  -0.90 0.09 -2.32 0.38 2018.5563 0 S3-268              
HST_NSC_016704  -2.5659 1.41   2.7066 1.73   2.48 0.25  0.27 0.30 2013.2907 0 S3-284              
HST_NSC_013688   0.0391 1.86   3.7574 1.86  -2.16 0.39 -3.31 0.39 2018.9149 0 S3-302              
HST_NSC_017028  -3.7407 5.05  -0.5153 1.59   5.68 1.23 -5.44 0.48 2018.6476 0 S3-338              
HST_NSC_016230  -2.8041 2.25   2.5365 0.47  -3.77 0.34 -0.37 0.10 2017.8352 0 S3-288              
HST_NSC_035742  -2.2728 0.76   3.0262 0.72  -2.08 0.25  2.43 0.25 2022.0605 0 NAN                 
HST_NSC_016309   1.5491 4.00   3.4852 3.78   1.58 0.62  1.74 0.65 2018.3821 0 NAN                 
HST_NSC_015422  -3.6361 5.21   1.3223 2.90   7.91 0.97 -4.33 0.52 2016.9675 0 S3-381              
HST_NSC_016580   0.5522 1.42   3.8374 1.42  -3.28 0.41  0.54 0.42 2020.1369 0 S3-387              
HST_NSC_046755  -1.1359 1.18   3.7157 1.18   5.03 0.79  5.25 0.79 2021.7984 0 S3-331              
HST_NSC_001465  -0.2839 0.43  -3.8849 0.43   0.61 0.10  4.40 0.10 2018.2914 0 S3-370              
HST_NSC_022765   3.4366 3.25  -1.9833 3.90   3.92 0.83  2.78 0.92 2018.4732 0 NAN                 
HST_NSC_016414  -3.9705 0.38  -0.0725 0.94   1.09 0.09  0.07 0.20 2015.1307 0 S3-390              
HST_NSC_006713   3.9565 0.47  -0.3614 0.46  -4.99 0.14  1.17 0.14 2020.4205 0 S4-1                
HST_NSC_001516  -2.7572 0.15  -2.8883 0.21  -0.41 0.04 -4.63 0.05 2017.8464 0 S3-374              
HST_NSC_006724   3.8555 5.28   1.0533 0.82   1.20 0.96  9.62 0.17 2018.3729 0 S3-13               
HST_NSC_015595  -3.2209 2.41   2.3676 1.42  -8.40 0.51  2.61 0.36 2019.5570 0 S3-401              
HST_NSC_013627  -2.8951 2.14   2.8195 4.51  -7.64 0.42 -0.07 0.82 2015.5394 0 S4-12               
HST_NSC_037745   1.4825 2.44  -3.7700 2.43  -4.50 0.87  0.56 0.87 2021.5496 0 S4-23               
HST_NSC_001926  -2.1624 0.89  -3.4337 1.22   5.12 0.20 -1.36 0.27 2018.8930 0 S4-31               
HST_NSC_007330   3.7928 1.26  -1.4451 1.25  -0.51 0.30  3.16 0.30 2018.8185 0 S4-46               
HST_NSC_016629  -0.7110 0.41   4.0024 0.42   2.36 0.09  1.06 0.09 2014.5332 0 S4-24               
HST_NSC_001531  -2.3834 1.39  -3.2986 5.72  -0.57 0.33  0.30 1.17 2018.6379 0 S4-22               
HST_NSC_002020  -1.6649 2.39  -3.7205 1.35   3.21 0.47  4.09 0.28 2018.9288 0 S4-65               
HST_NSC_006630   2.4599 0.16   3.2523 0.13   4.31 0.05  4.90 0.05 2019.7481 0 NAN                 
HST_NSC_001124  -0.1900 2.19  -4.0955 0.85   0.62 0.57  2.32 0.24 2019.3162 0 NAN                 
HST_NSC_013499  -3.1378 0.11   2.6403 0.19   1.84 0.03 -0.06 0.05 2018.7171 0 S4-59               
HST_NSC_006728   3.7776 0.37   1.6307 0.26   1.48 0.08 -2.06 0.06 2018.6916 0 S4-2                
HST_NSC_001149  -1.9553 0.37  -3.6206 0.37   0.98 0.09 -1.75 0.09 2018.0670 0 S4-40               
HST_NSC_016434  -3.7371 0.40   1.7340 0.17  -4.96 0.08 -4.85 0.04 2018.5566 0 S4-36               
HST_NSC_015468  -4.1536 1.70  -0.0105 1.98   0.10 0.47 -3.70 0.57 2017.0336 0 S4-73               
HST_NSC_001933   0.1048 0.65  -4.1804 1.33  -1.24 0.15 -3.12 0.28 2016.8229 0 S4-74               
HST_NSC_001473   0.7710 0.10  -4.1331 0.08   0.11 0.02 -4.74 0.02 2018.2847 0 S4-71               
HST_NSC_034563   2.2292 1.52   3.5907 2.55  -3.76 0.44 -2.57 0.74 2018.8333 0 S4-123              
HST_NSC_002090  -0.9464 1.43  -4.1225 1.11   0.64 0.36 -3.48 0.28 2015.0395 0 S4-97               
HST_NSC_016808  -4.1485 0.27  -0.8530 0.25  -2.88 0.08  5.52 0.08 2019.8550 0 S4-98               
HST_NSC_050053   1.1960 1.14   4.0669 1.13   0.03 0.89  1.34 0.89 2019.9266 0 NAN                 
HST_NSC_016486   1.5392 1.58   3.9599 2.41   0.88 0.34  2.89 0.51 2017.6854 0 S4-101              
HST_NSC_007084   3.9664 1.14   1.5450 2.52   3.80 0.22 -5.56 0.49 2015.9930 0 1star1187           
HST_NSC_017150  -3.3740 0.27   2.5992 2.40  -2.26 0.06 10.99 0.43 2017.4584 0 S4-84               
HST_NSC_001175  -2.8374 9.34  -3.1782 1.53  -1.73 1.32 -1.60 0.30 2018.1973 0 NAN                 
HST_NSC_007212   2.2702 4.77  -3.6066 0.90  -0.45 0.83  0.99 0.22 2019.5737 0 S4-112              
HST_NSC_001136   1.4349 2.65  -4.0293 1.59  -4.57 0.61  1.77 0.38 2017.5500 0 S4-131              
HST_NSC_001928  -1.2570 5.40  -4.0965 3.22   0.40 1.25 -2.93 0.73 2016.0046 0 NAN                 
HST_NSC_007082   3.3005 0.20  -2.7762 0.20   2.15 0.05 -3.08 0.05 2018.2410 0 S4-6                
HST_NSC_046410   4.3090 2.75   0.2121 2.76   3.55 1.51  5.94 1.49 2021.2818 0 S4-3                
HST_NSC_017030  -4.3094 0.91   0.2244 1.25  -3.97 0.21 -2.50 0.27 2019.5693 0 S4-122              
HST_NSC_007326   3.7230 0.19  -2.1902 0.48   3.15 0.05  3.50 0.10 2019.2084 0 S4-129              
HST_NSC_007036   3.1150 1.19   2.9940 0.96  -4.85 0.26  3.53 0.21 2018.6513 0 S4-140              
HST_NSC_016967  -4.2804 2.03  -0.5903 1.75  -1.00 0.50  2.79 0.43 2019.6167 0 NAN                 
HST_NSC_016378  -0.7685 4.30   4.2723 4.24  -1.60 0.70 -0.80 0.71 2015.5931 0 S4-147              
HST_NSC_006754   2.9218 1.67  -3.2159 0.61   1.64 0.34  2.97 0.13 2019.3366 0 S4-143              
HST_NSC_017042  -4.0862 0.54   1.4986 0.43  -2.27 0.11 -5.81 0.09 2018.6447 0 irs34W              
HST_NSC_013645  -1.8947 0.22   3.9494 0.60   2.55 0.05 -2.65 0.12 2016.6235 0 S4-168              
HST_NSC_007324   3.6197 0.17  -2.4931 0.20   1.64 0.04 -6.50 0.05 2018.1680 0 S4-4                
HST_NSC_007037   3.4637 3.63   2.7205 0.68   0.32 0.67  1.20 0.17 2018.3754 0 S4-152              
HST_NSC_001923  -0.8320 3.22  -4.3529 2.67   4.95 0.56 -4.01 0.65 2015.3241 0 NAN                 
HST_NSC_007491   4.4254 0.35  -0.2382 0.34   1.36 0.11  2.16 0.11 2017.9119 0 S4-161              
HST_NSC_001526  -3.2098 1.46  -3.0624 9.35  -2.86 0.30  4.17 1.78 2016.0804 0 S4-173              
HST_NSC_001507  -2.4879 0.47  -3.6776 1.34   7.14 0.09  3.57 0.24 2018.7770 0 S4-197              
HST_NSC_006535   3.7474 1.41   2.3929 3.98   2.34 0.30  2.88 0.84 2016.4528 0 S4-167              
HST_NSC_001535  -0.5736 0.37  -4.4147 0.82  -1.90 0.10 -2.07 0.21 2013.4755 0 S4-170              
HST_NSC_013595  -2.3000 1.42   3.8143 0.87   0.98 0.43  0.03 0.27 2019.8176 0 irs3E               
HST_NSC_034546   2.3485 2.61   3.8157 1.70  -3.84 0.75  3.22 0.73 2020.3853 0 S4-195              
HST_NSC_013567   0.8073 1.20   4.4129 1.17  -0.21 0.68  1.01 0.67 2021.5989 0 S4-369              
HST_NSC_007439   4.2639 1.05   1.4242 0.78   0.54 0.24  2.08 0.18 2019.9743 0 S4-176              
HST_NSC_016963  -4.1333 0.76  -1.7845 0.76  -1.12 0.28 -3.86 0.28 2020.8992 0 S4-188              
HST_NSC_016797  -4.2931 0.17  -1.3603 0.69  -0.28 0.05 -3.70 0.13 2019.8711 0 S4-180              
HST_NSC_016234  -3.1229 2.80   3.2710 3.79  -0.41 0.59 -2.22 0.82 2018.1397 0 S4-204              
HST_NSC_001537   2.2928 4.26  -3.9019 2.44   5.85 0.72  4.26 0.43 2020.8969 0 S4-196              
HST_NSC_016331  -4.0417 0.10  -2.0900 0.42   1.36 0.03 -1.63 0.09 2018.3281 0 S4-207              
HST_NSC_001130   0.9755 0.51  -4.4521 0.49   3.67 0.15 -5.55 0.14 2020.1323 0 S4-181              
HST_NSC_037495   4.0945 1.82   2.0488 1.80   7.54 1.24 16.81 1.23 2022.0555 0 NAN                 
HST_NSC_016639   1.9449 0.48   4.1503 4.52  -0.56 0.12 -2.92 0.83 2018.7553 0 S4-220              
HST_NSC_037533   2.1276 3.20  -4.0804 1.87  -3.63 1.39 -4.63 0.84 2019.8041 0 S4-217              
HST_NSC_051591   0.4976 2.51  -4.5751 2.50  -5.74 1.48 12.15 1.47 2020.1305 0 S4-266              
HST_NSC_015467  -4.6001 1.56   0.1572 1.56  -0.40 0.33 -2.21 0.33 2016.5252 0 S4-226              
HST_NSC_017164  -4.3772 4.04   1.4432 2.51  -0.36 0.70  1.99 0.44 2014.6752 0 NAN                 
HST_NSC_041698   3.0476 0.15   3.4610 0.34   5.94 0.06  0.07 0.12 2019.7948 0 irs7SE              
HST_NSC_017173  -4.1864 0.79   1.9454 0.35  -0.32 0.16  0.68 0.07 2016.9253 0 S4-229              
HST_NSC_001509  -1.8852 0.72  -4.2388 0.37   3.79 0.13 -2.43 0.08 2017.7690 0 S4-236              
HST_NSC_016178  -2.5596 4.18   3.9127 3.57   0.78 1.08 -0.58 0.92 2019.0034 0 NAN                 
HST_NSC_001623   2.7399 0.56  -3.8048 0.34   6.78 0.11 -5.02 0.07 2017.9633 0 S4-221              
HST_NSC_041712   4.5295 1.12   1.2195 1.12   0.86 0.40  2.99 0.40 2020.4395 0 NAN                 
HST_NSC_016662  -1.7763 1.81   4.3461 4.01   2.75 0.42  0.66 0.84 2018.8637 0 S4-247              
HST_NSC_007445   4.3174 1.71   1.8717 4.56  -7.40 0.36  5.65 0.90 2018.7463 0 S4-283              
HST_NSC_016493   1.7225 0.79   4.3861 0.79  -2.00 0.47 -5.54 0.46 2020.4530 0 S4-368              
HST_NSC_016383  -3.8145 1.21   2.7887 0.80  -5.25 0.23 -4.16 0.17 2017.2683 0 irs34NW             
HST_NSC_001955  -1.1674 0.53  -4.6072 0.53  -4.54 0.12 -1.54 0.12 2015.3376 0 NAN                 
HST_NSC_001985  -3.2980 4.52  -3.4235 2.52  -5.34 0.90 -0.70 0.56 2019.3143 0 NAN                 
HST_NSC_001459   0.1629 0.12  -4.7612 0.31   2.96 0.04  1.15 0.08 2019.6141 0 S4-287              
HST_NSC_001474   1.3279 4.30  -4.5818 1.01   8.45 0.68  1.49 0.29 2019.9118 0 S4-280              
HST_NSC_007434   3.9762 1.13   2.6466 0.32  -2.95 0.21  7.12 0.07 2018.1731 0 S4-279              
HST_NSC_013512  -3.0590 0.88   3.6780 1.84   2.81 0.18  2.50 0.41 2018.0321 0 S4-295              
HST_NSC_007331   4.3581 2.48  -2.0106 1.06  -0.51 0.53 -1.33 0.27 2018.9470 0 S4-314              
HST_NSC_001927  -0.9579 0.66  -4.7282 0.66   0.23 0.16 -5.67 0.16 2015.4745 0 NAN                 
HST_NSC_016623  -2.9076 1.82   3.8521 1.39   0.97 0.41  0.21 0.31 2015.6239 0 S4-308              
HST_NSC_006537   4.5193 0.56   1.7040 0.55  -0.88 0.17  1.47 0.17 2019.7537 0 S4-310              
HST_NSC_013588  -0.8660 0.17   4.7544 0.71  -1.10 0.04 -2.53 0.16 2015.1439 0 S4-366              
HST_NSC_016655  -2.2855 1.62   4.2852 0.85  -1.50 0.36 -3.77 0.20 2019.0906 0 NAN                 
HST_NSC_007038   4.3328 1.06   2.2184 1.40   0.97 0.33  2.53 0.39 2021.7931 0 S4-303              
HST_NSC_006712   4.6984 0.94  -1.3789 1.39   2.29 0.21  1.32 0.31 2019.5587 0 S4-319              
HST_NSC_001950   2.9422 0.68  -3.9201 0.69   3.28 0.20  2.17 0.20 2017.3455 0 NAN                 
HST_NSC_006542   3.0735 2.12   3.8385 2.30   0.93 0.44 -3.36 0.50 2017.7017 0 S4-342              
HST_NSC_007195   3.4812 0.84  -3.4786 2.09  -2.22 0.20  0.32 0.44 2019.0881 0 S4-338              
HST_NSC_016786  -4.2006 1.32  -2.5736 1.32  -5.65 0.28  2.47 0.28 2018.7476 0 NAN                 
HST_NSC_001510  -1.4426 1.96  -4.7122 0.25  -1.13 0.25  1.40 0.06 2018.4951 0 S4-344              
HST_NSC_007085   4.1779 0.24  -2.6244 0.65  -0.88 0.06  1.42 0.14 2017.9026 0 S4-341              
HST_NSC_016641   1.9313 1.16   4.5704 6.08  -2.98 0.32 -1.97 0.96 2019.6706 0 NAN                 
HST_NSC_016335  -4.8881 0.78  -0.8981 0.78   1.52 0.17 -1.30 0.17 2017.1782 0 S4-352              
HST_NSC_050030   1.4442 0.41   4.7616 0.40  -0.63 0.23  4.19 0.22 2020.6100 0 S4-365              
HST_NSC_001168  -3.9336 2.22  -3.0549 1.47  -0.41 0.39  4.48 0.33 2019.2394 0 NAN                 
HST_NSC_001979  -3.6922 0.99  -3.3433 1.52  -3.78 0.24 -1.85 0.33 2018.0806 0 S4-336              
HST_NSC_001127   1.0417 1.88  -4.8746 1.92  -1.29 0.35  2.59 0.35 2016.4402 0 S5-7                
HST_NSC_013583   2.2885 0.21   4.4459 0.24   6.54 0.05 -2.79 0.06 2017.6866 0 S4-364              
HST_NSC_041648   1.9328 1.15  -4.6247 1.14   3.56 0.30 -3.46 0.30 2020.1884 0 S4-466              
HST_NSC_016621  -3.3282 1.17   3.7713 4.52   2.34 0.26 -4.24 0.96 2016.8051 0 S5-26               
HST_NSC_017156  -4.8380 0.66   1.4423 0.76   1.69 0.13 -1.52 0.15 2016.5092 0 S5-20               
HST_NSC_016792  -4.8214 0.40  -1.5140 2.25  -0.69 0.15 -2.98 0.42 2020.5326 0 S5-6                
HST_NSC_002012  -3.0604 0.62  -4.0273 0.61  -0.31 0.15  1.24 0.15 2018.6962 0 S5-22               
HST_NSC_016438  -4.3140 0.23   2.6565 0.36   3.10 0.05  1.22 0.08 2017.9135 0 S5-31               
HST_NSC_013623  -2.8949 0.65   4.1619 3.41   1.41 0.15 -3.32 0.69 2017.6907 0 S5-33               
HST_NSC_001287   0.4151 1.76  -5.0569 0.86  -6.72 0.46 -1.40 0.24 2016.9580 0 S5-18               
HST_NSC_007432   4.8165 0.68   1.6234 1.12  -6.66 0.18  2.57 0.28 2021.0383 0 S5-49               
HST_NSC_006755   3.5466 0.81  -3.7310 0.69   3.72 0.18  2.01 0.16 2018.1678 0 S5-44               
HST_NSC_001480   1.8283 0.40  -4.8165 0.38  -1.80 0.09 -2.27 0.09 2018.9286 0 S5-43               
HST_NSC_007375   3.8589 0.38   3.4162 0.38   1.85 0.09  2.97 0.09 2017.6990 0 S5-35               
HST_NSC_007374   3.5820 4.21   3.7055 5.79   3.16 0.66 -0.88 0.89 2012.6020 0 S5-56               
HST_NSC_001223   3.1822 0.38  -4.0591 0.57  -1.25 0.08  1.87 0.13 2017.5833 0 S5-55               
HST_NSC_016321  -4.3668 0.25  -2.7664 1.26  -3.49 0.07 -2.67 0.23 2019.9430 0 S5-34               
HST_NSC_016404  -3.1947 3.97   4.0735 1.34   2.05 0.78 -2.86 0.31 2019.1408 0 NAN                 
HST_NSC_016505   2.8690 0.69   4.3154 1.77   1.21 0.19  3.57 0.41 2013.1955 0 S5-47               
HST_NSC_001498  -3.3605 0.16  -3.9529 1.94   5.00 0.05 -3.55 0.34 2019.8835 0 NAN                 
HST_NSC_043109  -2.0911 1.21  -4.7539 1.21   0.13 0.78 -3.28 0.78 2021.1190 0 S5-63               
HST_NSC_013604  -2.3798 2.48   4.6179 1.83   0.06 0.51 -3.29 0.44 2019.1801 0 S5-251              
HST_NSC_016376  -5.1373 0.23   0.8580 0.10   2.71 0.05  6.01 0.03 2018.1196 0 S5-69               
HST_NSC_013488  -3.8027 0.41   3.5986 0.41  -1.14 0.16  2.21 0.17 2012.3970 0 S5-65               
HST_NSC_051604  -1.7313 0.49  -4.9588 0.38   0.57 0.27 -1.76 0.20 2020.9447 0 S5-71               
HST_NSC_001297   2.6849 1.45  -4.5149 1.45  -0.55 0.36 -4.72 0.37 2019.0607 0 S5-265              
HST_NSC_007199   4.6710 1.57  -2.4377 2.26   1.41 0.39  2.89 0.57 2019.5865 0 S5-79               
HST_NSC_006718   5.1813 0.26  -0.9848 0.58  -3.40 0.06 -6.04 0.13 2016.4718 0 S5-83               
HST_NSC_006531   5.2393 0.26   0.6729 0.24  -1.47 0.07  5.95 0.06 2019.3743 0 irs1W               
HST_NSC_006530   4.2586 1.05   3.1348 0.39  -1.81 0.17 -3.20 0.09 2019.9276 0 S5-92               
HST_NSC_016805  -5.2902 0.44   0.1440 0.44   1.07 0.09 -2.61 0.09 2015.7977 0 S5-322              
HST_NSC_001512  -0.7213 0.10  -5.2462 0.27   9.13 0.02  0.59 0.06 2017.8810 0 S5-89               
HST_NSC_001118   0.2130 0.81  -5.2953 0.81  -4.79 0.21 -2.98 0.21 2013.6928 0 S5-80               
HST_NSC_013790   2.7770 0.65   4.5147 1.50  -0.32 0.12 -5.02 0.24 2014.1033 0 S5-235              
HST_NSC_001977  -2.7944 0.84  -4.5205 1.83  -8.50 0.20  5.00 0.40 2018.6058 0 S5-84               
HST_NSC_016815  -4.5644 1.40  -2.7285 1.40   3.29 0.20  4.08 0.35 2019.7166 0 S5-107              
HST_NSC_017050  -5.1212 0.26  -1.5092 0.42   5.16 0.07  4.80 0.11 2019.7602 0 S5-115              
HST_NSC_001466   1.0458 0.74  -5.2436 0.74  -0.05 0.17 -0.06 0.17 2018.0514 0 S5-98               
HST_NSC_002161   1.9723 2.19  -4.9710 1.80   0.30 0.52 -1.88 0.43 2018.9860 0 S5-270              
HST_NSC_051234   3.2419 1.33  -4.2698 1.20   5.24 0.72 -4.31 0.65 2020.9367 0 S5-66               
HST_NSC_013644  -2.7587 7.56   4.6088 7.56  -5.25 0.65  1.75 0.65 2018.5033 0 S5-267              
HST_NSC_007232   4.0728 2.74  -3.5247 2.73   5.27 1.94 -0.71 1.94 2020.6326 0 S5-108              
HST_NSC_007404   4.9334 0.81   2.1634 0.47   0.79 0.17  5.47 0.10 2017.9250 0 S5-94               
HST_NSC_007129   4.6409 0.66  -2.7378 0.67   9.43 0.21  1.31 0.21 2013.0614 0 S5-99               
HST_NSC_001142   2.5447 0.37  -4.7595 0.36  -1.26 0.10  1.27 0.10 2019.0380 0 S5-116              
HST_NSC_051579  -1.9683 0.46  -5.0438 0.45  -2.45 0.25 -4.58 0.24 2020.4699 0 S5-95               
HST_NSC_017153  -5.2763 1.70   1.2393 2.48  -1.50 0.33  2.18 0.48 2016.3063 0 S5-112              
HST_NSC_016314  -4.3510 0.84  -3.2376 0.83  -2.04 0.18 -0.50 0.18 2017.1677 0 S5-106              
HST_NSC_007120   4.3071 2.36  -3.2962 2.36  -2.53 1.48  4.41 1.47 2021.6460 0 S5-141              
HST_NSC_001486  -0.0230 0.75  -5.4422 0.43   2.44 0.17  3.67 0.10 2017.0773 0 NAN                 
HST_NSC_001583  -2.5730 0.90  -4.8181 1.12  -1.49 0.25 -3.32 0.31 2015.3362 0 S5-113              
HST_NSC_013570   0.0325 0.13   5.4753 0.13  -0.13 0.03 -4.68 0.03 2016.4545 2 IRS7                
HST_NSC_007457   3.5571 0.60   4.1667 0.54  -2.01 0.13 -2.28 0.12 2018.3938 0 S5-137              
HST_NSC_007300   4.8699 2.38  -2.5663 9.94   6.72 0.55  3.32 1.94 2017.7961 0 S5-131              
HST_NSC_001934   1.3011 1.95  -5.3510 3.25  -0.76 0.42 -0.64 0.73 2017.5118 0 NAN                 
HST_NSC_002123   0.6565 0.42  -5.4700 2.13  -1.14 0.09 -0.23 0.41 2015.9163 0 S5-138              
HST_NSC_007040   5.2421 3.31   1.7092 1.31  -1.96 0.65  2.80 0.26 2017.2870 0 NAN                 
HST_NSC_016447   3.3220 0.91   4.4018 0.91   1.42 0.27  1.40 0.27 2013.1082 0 NAN                 
HST_NSC_016679  -3.2696 1.15   4.4479 1.14   4.05 0.33 -0.38 0.33 2020.0392 0 NAN                 
HST_NSC_001176  -0.6167 3.23  -5.4986 3.44  -7.05 0.65 -0.91 0.71 2018.1003 0 S5-145              
HST_NSC_002093  -3.8058 1.16  -4.0366 1.17   5.88 0.37  1.43 0.37 2012.1640 0 S5-148              
HST_NSC_013741   1.1181 2.21   5.4698 9.91  -0.29 0.53 -6.19 1.97 2019.0744 0 NAN                 
HST_NSC_051556   5.4816 0.40   1.0715 0.56  -1.52 0.21  6.13 0.29 2020.7968 0 S5-237              
HST_NSC_007459   4.7246 2.80   2.9920 2.29  -4.93 0.64 -4.46 0.52 2019.4757 0 S5-155              
HST_NSC_017024  -5.5701 5.53   0.5092 4.72   2.05 0.98 -0.15 0.86 2014.0222 0 NAN                 
HST_NSC_016796  -5.5957 0.31  -0.0425 0.29   3.68 0.13  2.66 0.12 2019.7120 0 NAN                 
HST_NSC_007480   5.2906 0.60  -1.8810 0.45   2.95 0.13 -1.30 0.11 2019.2380 0 S5-259              
HST_NSC_013610  -2.4795 0.44   5.0382 1.14  -1.81 0.08 -6.34 0.22 2015.2889 0 S5-246              
HST_NSC_007112   4.0311 1.64  -3.9122 6.12   4.91 0.28 -5.29 0.94 2013.6103 0 S5-143              
HST_NSC_001169  -1.4218 0.72  -5.4410 0.72  -0.08 0.20  0.59 0.20 2019.3418 0 S5-156              
HST_NSC_007446   5.5795 2.23   0.7262 1.19  -2.50 0.38  6.53 0.31 2021.0950 0 S5-233              
HST_NSC_016791  -5.6010 0.56  -0.5654 0.55   1.63 0.15  2.06 0.15 2019.3664 0 S5-274              
HST_NSC_007476   5.1449 0.31  -2.2945 0.30  -2.06 0.10 -4.40 0.10 2019.7986 0 S5-162              
HST_NSC_016325  -5.4925 0.13  -1.2801 0.33   4.82 0.04  1.22 0.07 2019.0933 0 S5-236              
HST_NSC_007045   3.9519 6.35   4.0423 3.54  -0.82 1.30 -0.98 0.76 2018.7325 0 S5-177              
HST_NSC_007380   4.3564 1.28   3.6106 0.27  -2.52 0.26 -1.28 0.06 2018.0308 0 S5-168              
HST_NSC_038334   2.0599 2.96   5.2874 2.10  -1.35 1.52 -6.63 1.10 2020.2427 0 NAN                 
HST_NSC_001494  -2.7462 0.87  -4.9717 0.98   2.10 0.21  2.83 0.24 2015.8169 0 S5-180              
HST_NSC_051651   5.1014 0.65   2.5171 0.63   5.88 0.36  2.16 0.35 2020.2914 0 S5-146              
HST_NSC_013748   2.9784 1.29   4.8489 0.52  -1.76 0.31  3.38 0.14 2019.2378 0 NAN                 
HST_NSC_022835   4.2579 0.59   3.8049 0.75   3.03 0.13 -1.55 0.15 2018.1842 0 S5-170              
HST_NSC_006729   4.5540 0.19  -3.4649 0.09  -4.67 0.04 -2.23 0.02 2018.3186 0 S5-183              
HST_NSC_016477   2.6157 0.44   5.0944 1.62   0.42 0.12 -4.14 0.39 2017.8773 0 S5-253              
HST_NSC_038064   3.4879 0.67  -4.5471 2.15  -4.21 0.40 -7.08 1.09 2021.2480 0 S5-176              
HST_NSC_016579  -1.0755 3.19   5.6316 4.40  -0.93 0.68  2.61 0.88 2014.1840 0 NAN                 
HST_NSC_035749   5.6302 3.83  -1.0871 1.88  -2.65 0.83 -1.90 0.40 2016.6010 0 S5-250              
HST_NSC_016670  -2.1477 2.95   5.3473 2.95   7.41 0.98 -3.90 0.98 2012.2095 0 NAN                 
HST_NSC_015404  -5.6212 2.99   1.3350 4.30  -7.39 0.75 -0.42 0.99 2019.5672 0 NAN                 
HST_NSC_007379   5.0631 2.67   2.7906 2.20   3.55 0.51 -3.99 0.43 2020.1288 0 NAN                 
HST_NSC_017163  -5.3264 0.37   2.2602 0.37   0.28 0.08 -2.49 0.08 2016.7378 0 NAN                 
HST_NSC_016478   2.3136 3.53   5.3301 7.14   0.32 0.52  4.15 0.99 2013.0380 0 S5-248              
HST_NSC_006533   5.8092 0.17   0.1448 0.17  -0.34 0.04  6.76 0.04 2016.4373 0 S5-231              
HST_NSC_015441  -4.6404 0.67  -3.5165 0.66  -1.50 0.21  2.87 0.21 2019.8114 0 S5-344              
HST_NSC_001532   0.5426 0.32  -5.7997 0.56   3.90 0.07  2.49 0.12 2017.6538 0 S5-198              
HST_NSC_007501   5.7744 5.98  -0.8073 1.95  -2.25 1.19 -2.54 0.40 2016.3510 0 NAN                 
HST_NSC_016381  -4.6018 2.36   3.5830 2.17  -0.71 0.53 -4.45 0.53 2011.9605 0 NAN                 
HST_NSC_016960  -5.7675 0.46  -0.8730 0.73  -1.17 0.10 -1.43 0.16 2017.7847 0 S5-279              
HST_NSC_001290   1.5339 1.80  -5.6400 1.79   1.74 0.44  0.80 0.45 2021.0322 0 S5-204              
HST_NSC_001499  -1.7205 0.38  -5.5873 1.79  -0.77 0.08 -4.47 0.29 2018.3398 0 S5-187              
HST_NSC_015465  -5.7942 1.06   0.7955 1.05  -0.85 0.75 -0.99 0.73 2020.2682 0 NAN                 
HST_NSC_007208   3.1650 0.17  -4.9242 0.37  -1.44 0.04 -3.76 0.07 2019.1069 0 S5-191              
HST_NSC_050013   1.4728 3.54   5.6668 3.23  -0.43 1.80 -5.39 1.61 2020.1282 0 NAN                 
HST_NSC_013597  -3.1438 0.92   4.9760 0.33   3.39 0.16 -1.03 0.07 2017.5409 0 S5-239              
HST_NSC_001171  -0.4777 0.59  -5.8694 0.48   4.56 0.14 -1.57 0.11 2018.0822 0 S5-202              
HST_NSC_007318   4.4501 0.23  -3.8689 0.24  -0.67 0.05  4.19 0.05 2018.6493 0 S5-211              
HST_NSC_016661  -2.6990 2.66   5.2460 2.65  -2.26 0.47  2.90 0.47 2017.2513 0 NAN                 
HST_NSC_016333  -5.9069 0.29  -0.0595 0.46   1.96 0.06 -1.63 0.10 2017.9969 0 S5-244              
HST_NSC_013582   0.8659 0.12   5.8493 0.18  -2.49 0.03  3.31 0.04 2017.9288 0 S5-232              
HST_NSC_007413   5.7102 1.46  -1.6010 1.46  -0.10 0.36  2.32 0.36 2018.8345 0 S5-247              
HST_NSC_007327   4.9870 1.10  -3.2536 0.20   0.94 0.22  0.63 0.05 2018.4657 0 S5-213              
HST_NSC_016312  -5.9326 0.37  -0.5375 0.40  -0.62 0.08 -1.69 0.09 2018.5401 0 S5-245              
HST_NSC_042305  -5.8719 0.49   1.0231 0.49   1.93 0.14  2.79 0.13 2018.9343 0 S5-285              
HST_NSC_016425  -5.3346 1.39   2.6683 1.40   3.76 0.30 -1.46 0.30 2017.0153 0 S6-189              
HST_NSC_002124   2.1892 3.16  -5.5513 3.27  -0.95 0.57 -0.53 0.58 2014.7547 0 S5-216              
HST_NSC_001177  -0.0262 0.56  -5.9704 1.02  -2.35 0.11  3.15 0.21 2020.0114 0 S6-3                
HST_NSC_038351  -5.6045 2.70  -2.0880 0.92   2.20 1.59  3.15 0.64 2019.8457 0 NAN                 
HST_NSC_051649   5.6497 1.01  -1.9737 1.00   2.75 0.66  1.90 0.65 2020.5681 0 S5-260              
HST_NSC_007381   5.4381 0.96   2.5079 0.57  -4.26 0.21 -4.42 0.13 2019.5662 0 S6-135              
HST_NSC_017180  -4.7712 0.79   3.6231 0.79   5.14 0.19  6.33 0.19 2017.5517 0 S6-0                
HST_NSC_043105   5.9439 2.21   0.8303 2.20  -3.99 1.58 -0.54 1.57 2022.0724 0 S5-258              
HST_NSC_013706  -1.7259 1.49   5.7596 1.46   3.07 0.39  0.77 0.39 2021.0925 0 NAN                 
HST_NSC_001578  -4.1056 0.80  -4.3965 5.37   1.44 0.20  1.02 1.00 2020.0726 0 NAN                 
HST_NSC_006697   5.9908 0.50  -0.6358 0.77  -3.82 0.10 -4.90 0.16 2016.1594 0 S6-112              
HST_NSC_001470  -3.7151 0.10  -4.7671 0.28  -1.88 0.02 -5.85 0.06 2018.0860 0 irs2                
HST_NSC_001293   2.4929 3.01  -5.5198 1.49  -1.25 0.70 -2.59 0.34 2017.7601 0 S5-217              
HST_NSC_001541   1.7383 0.38  -5.8105 0.38   2.83 0.09 -2.16 0.09 2018.8977 0 S6-4                
HST_NSC_001160  -3.2277 0.41  -5.1358 0.42   2.77 0.09  6.46 0.09 2014.5472 0 S6-14               
HST_NSC_001505  -0.2079 0.12  -6.0641 0.10  -0.37 0.03  2.28 0.03 2018.5585 0 S6-12               
HST_NSC_042322   4.1362 2.79  -4.4409 4.68   3.83 0.65  2.51 1.10 2018.5174 0 S5-212              
HST_NSC_016377  -5.8137 1.56   1.7494 1.61  -1.09 0.33  1.47 0.34 2017.5054 0 S6-193              
HST_NSC_016902  -4.6654 1.23   3.9144 1.24   0.02 0.44 -6.46 0.44 2013.0968 0 NAN                 
HST_NSC_007458   5.8038 2.06   1.8729 3.80  -1.45 0.39  0.92 0.67 2014.3354 0 S6-182              
HST_NSC_017046  -5.3060 3.04   3.0261 0.73  -8.87 0.66  1.36 0.27 2020.8531 0 S6-187              
HST_NSC_007440   6.1071 0.97  -0.3014 1.04   1.07 0.19  2.84 0.21 2016.6594 0 S6-129              
HST_NSC_017215  -6.0329 0.16  -1.0868 0.48  -2.31 0.04 -0.68 0.11 2018.4247 0 S6-118              
HST_NSC_007124   4.9585 4.18  -3.6133 0.70   0.73 0.76  3.95 0.21 2019.1828 0 S6-22               
HST_NSC_006549   5.7512 0.16   2.1472 0.32  -1.38 0.04 -4.36 0.07 2017.9587 0 S6-86               
HST_NSC_016456   3.2307 2.47   5.2247 3.79   0.74 0.54  6.62 0.89 2017.5626 0 NAN                 
HST_NSC_016454   2.7425 1.44   5.5001 0.70   0.35 0.26  1.99 0.14 2016.4815 0 S6-144              
HST_NSC_016899  -5.0873 3.45   3.4597 6.04  -2.42 0.68 -3.67 1.15 2018.8407 0 NAN                 
HST_NSC_007296   4.7441 0.67   3.9285 0.67   6.67 0.20 -0.35 0.20 2013.1777 0 S6-18               
HST_NSC_002019   0.4891 2.19  -6.1414 2.17   1.44 0.40 -0.16 0.40 2019.3616 0 S6-17               
HST_NSC_007312   4.0714 0.21  -4.6523 0.24  -0.80 0.05  3.33 0.06 2017.9608 0 S6-27               
HST_NSC_007465   5.2349 1.09   3.3004 1.06  -7.84 0.26 -4.34 0.25 2016.8492 0 S6-34               
HST_NSC_006711   5.6389 4.17  -2.5605 4.37  -4.08 0.84 -0.37 0.88 2018.9679 0 S6-128              
HST_NSC_013746   1.5143 0.48   6.0131 0.71   4.28 0.12 -1.54 0.16 2017.8279 0 S6-121              
HST_NSC_007500   6.0989 0.73  -1.1403 3.29  -1.69 0.17  3.52 0.64 2018.4849 0 S6-153              
HST_NSC_016701  -4.5949 1.87   4.1739 1.74   1.97 0.43 -1.51 0.44 2014.9005 0 NAN                 
HST_NSC_013609  -3.0097 0.40   5.4335 0.34  -2.50 0.09 -1.27 0.07 2018.2129 0 S6-94               
HST_NSC_001574  -4.5905 0.96  -4.1871 4.75  -2.94 0.32  2.00 0.91 2020.9326 0 NAN                 
HST_NSC_006552   5.4696 0.10   2.9475 0.08   2.62 0.02 -6.45 0.02 2018.0242 0 S6-89               
HST_NSC_007173   5.7042 0.56   2.4665 1.61   1.41 0.13  3.90 0.34 2017.2679 0 S6-199              
HST_NSC_002122  -3.5374 1.30  -5.1194 2.27   6.48 0.38 -1.04 0.58 2020.4326 0 S6-33               
HST_NSC_001580  -2.1484 1.32  -5.8576 1.32  -0.56 0.30  3.08 0.30 2017.9579 0 S6-31               
HST_NSC_001485   0.6853 0.63  -6.2084 0.35  -3.30 0.14 -4.28 0.07 2017.0811 0 S6-25               
HST_NSC_001288   1.6087 3.00  -6.0410 1.48   6.73 0.57 -3.11 0.32 2019.8419 0 S6-348              
HST_NSC_013936   3.0157 1.03   5.4773 3.28  -1.13 0.22 -4.29 0.63 2017.0358 0 S6-159              
HST_NSC_006553   5.1156 0.18   3.6020 0.36   3.40 0.04  1.72 0.08 2017.1831 0 S6-24               
HST_NSC_016795  -6.2504 2.21   0.3810 1.63  -0.26 0.48 -3.05 0.36 2019.2731 0 S6-205              
HST_NSC_007297   4.5828 4.40   4.2842 0.95   1.71 0.72  0.11 0.21 2016.1108 0 NAN                 
HST_NSC_013740   0.2817 3.96   6.2689 2.72   0.80 0.71  3.23 0.53 2015.3973 0 S6-99               
HST_NSC_016648  -2.8505 1.84   5.5917 2.53  -1.02 0.29 -3.91 0.40 2015.1358 0 S6-133              
HST_NSC_013517  -3.9514 0.22   4.8843 1.37   0.14 0.05 -4.64 0.27 2016.7031 0 S6-90               
HST_NSC_001482   2.9405 0.10  -5.5648 0.09   5.21 0.02  3.43 0.02 2018.2052 0 irs9W               
HST_NSC_016578  -1.2931 5.89   6.1696 7.11  -4.12 0.72 -1.82 0.94 2018.0055 0 S6-108              
HST_NSC_017023  -6.2605 0.90   0.7419 0.90  -3.43 0.19 -2.08 0.19 2017.5379 0 S6-202              
HST_NSC_001935   2.1060 1.46  -5.9458 2.95  -1.43 0.34 -3.61 0.61 2017.5447 0 S6-355              
HST_NSC_013632  -4.3780 0.82   4.5443 0.82   1.35 0.18 -3.66 0.18 2017.5419 0 S6-107              
HST_NSC_007453   6.2601 0.54   0.8420 0.53  -3.91 0.11  3.05 0.11 2018.2136 0 S6-111              
HST_NSC_016636  -0.9194 2.73   6.2496 8.43  -4.70 0.52  2.03 1.58 2014.8260 0 S6-207              
HST_NSC_001533   1.0802 0.78  -6.2293 1.37   3.57 0.18 -0.62 0.32 2017.3947 0 S6-41               
HST_NSC_016343  -6.0494 0.19  -1.8679 0.79   0.18 0.05  6.62 0.16 2017.8150 0 S6-96               
HST_NSC_006540   6.3322 0.10   0.3080 0.09  -2.84 0.02  5.06 0.02 2017.8328 0 S6-81               
HST_NSC_016216   2.5297 0.62   5.8192 0.59   0.02 0.13 -2.61 0.12 2018.3047 0 S6-210              
HST_NSC_001416  -4.9169 0.10  -4.0146 0.09  -1.17 0.02 -5.73 0.02 2018.0322 0 S6-35               
HST_NSC_001546   2.5207 0.26  -5.8372 0.25   0.42 0.07 -5.42 0.07 2019.3116 0 S6-39               
HST_NSC_001969  -3.9971 1.29  -4.9472 1.29  -2.96 0.53 -0.56 0.53 2018.8548 0 S6-46               
HST_NSC_016810  -6.1756 1.05   1.5437 1.05   3.52 0.28  2.41 0.28 2019.3007 0 S6-212              
HST_NSC_001183   3.6470 0.31  -5.2237 0.30  -3.88 0.10 -0.27 0.10 2020.0108 0 S6-47               
HST_NSC_007034   5.9421 1.84   2.3168 0.52   0.73 0.39  2.96 0.15 2019.6507 0 S6-146              
HST_NSC_007483   5.9243 1.22  -2.3673 1.09  -0.36 0.22 -4.98 0.21 2015.4197 0 S6-138              
HST_NSC_046318  -5.9639 1.00  -2.2675 0.97  -5.86 1.19  8.33 1.16 2022.8180 0 NAN                 
HST_NSC_016973  -5.9033 1.13   2.4294 5.11   5.19 0.27 -2.47 0.99 2017.6959 0 NAN                 
HST_NSC_016373  -5.8857 0.89  -2.4757 2.60   0.84 0.30 -2.55 0.55 2020.4020 0 NAN                 
HST_NSC_006725   6.2565 0.13  -1.4041 0.11   2.72 0.03  3.86 0.03 2018.7661 0 S6-85               
HST_NSC_016185  -2.6970 0.73   5.8188 4.15  -3.70 0.15  5.38 0.78 2017.7810 0 S6-155              
HST_NSC_007282   6.3660 0.80  -0.8230 0.63   0.27 0.17 -2.35 0.14 2017.3384 0 S6-156              
HST_NSC_001524  -0.0425 3.25  -6.4224 1.74   0.86 0.71  2.06 0.38 2017.8339 0 S6-123              
HST_NSC_001976  -1.4018 3.98  -6.2729 8.84   0.53 0.73 -8.76 1.52 2012.1422 0 S6-45               
HST_NSC_041624   5.1493 4.96   3.8561 3.37   0.98 0.98  1.80 0.67 2019.7665 0 NAN                 
HST_NSC_016380  -5.0329 0.51   4.0206 0.39   1.35 0.12  4.30 0.10 2017.4213 0 S6-214              
HST_NSC_013590  -2.3601 0.24   5.9979 0.31   5.04 0.05  0.34 0.07 2018.3665 0 S6-95               
HST_NSC_007119   4.9045 0.39  -4.1875 0.37  -1.91 0.19 -3.46 0.19 2021.3656 0 S6-48               
HST_NSC_007233   5.6672 0.68  -3.0914 0.68  -1.91 0.16  2.29 0.16 2016.8491 0 S6-218              
HST_NSC_001138   3.2194 0.12  -5.6022 0.11   0.45 0.03  5.85 0.03 2018.1040 0 S6-58               
HST_NSC_007447   6.4614 1.98  -0.0530 6.29  -1.82 0.43 -2.61 1.26 2016.5342 0 S6-132              
HST_NSC_037551  -1.5339 8.01  -6.2809 1.93  -0.03 1.84 -2.29 0.69 2020.3868 0 S6-52               
HST_NSC_007234   5.8219 1.33  -2.8288 1.96   2.04 0.43 -3.05 0.54 2019.9774 0 NAN                 
HST_NSC_016845  -6.2891 0.32  -1.5509 0.31   0.02 0.10  1.14 0.10 2019.5531 0 S6-219              
HST_NSC_036429  -2.8064 1.53  -5.8439 1.25   3.21 0.14 -7.57 0.37 2020.1394 0 S6-49               
HST_NSC_038352  -5.4972 0.78   3.4550 0.93   1.36 0.42 -3.48 0.48 2020.3783 0 S6-119              
HST_NSC_001943   3.4427 4.61  -5.5213 4.25  -5.03 0.94 -0.45 0.86 2019.8268 0 S6-59               
HST_NSC_001968  -3.7064 0.83  -5.3503 0.84  -2.45 0.21 -2.77 0.21 2015.1905 0 S6-53               
HST_NSC_016585   4.0723 0.66   5.0947 0.67   5.04 0.17 -1.47 0.17 2017.6701 0 S6-158              
HST_NSC_017162  -5.8418 0.77   2.9051 2.09   0.32 0.26  2.89 0.51 2019.6813 0 S6-224              
HST_NSC_002089   1.4210 1.86  -6.3800 2.47  -0.33 0.41  0.79 0.52 2019.7371 0 NAN                 
HST_NSC_007468   5.6849 0.99   3.2341 0.98  -6.72 0.28  5.22 0.24 2018.8108 0 S6-140              
HST_NSC_007130   5.4992 7.10  -3.5420 1.08   1.33 0.95 -0.02 0.22 2018.1797 0 S6-142              
HST_NSC_007055   4.5452 0.57   4.7101 0.52   1.48 0.12 -0.34 0.11 2018.0943 0 S6-101              
HST_NSC_001553  -0.6242 0.33  -6.5223 1.88  -0.64 0.09  0.26 0.38 2017.3465 0 NAN                 
HST_NSC_016368  -5.7752 0.28  -3.1496 0.26   4.86 0.08  0.89 0.08 2019.9255 0 S6-92               
HST_NSC_001152  -4.2159 1.81  -5.0498 1.81   0.80 0.63  3.40 0.63 2018.3780 0 NAN                 
HST_NSC_001461   1.9141 0.10  -6.2992 0.09   5.67 0.03  1.64 0.02 2018.4298 0 S6-63               
HST_NSC_007492   6.2765 0.35  -1.9909 2.29   2.44 0.08 -2.62 0.44 2018.7152 0 S6-162              
HST_NSC_001153  -3.9330 4.80  -5.2975 3.67   4.05 0.98 -2.27 0.76 2016.9596 0 NAN                 
HST_NSC_050052  -6.3051 3.16   1.9529 1.55   1.45 0.80  1.26 0.44 2019.6938 0 S6-116              
HST_NSC_001410  -4.6976 0.26  -4.6378 0.27   2.95 0.06 -0.19 0.06 2013.9593 0 S6-62               
HST_NSC_001527   0.2747 0.78  -6.5973 0.16   1.15 0.17 -4.39 0.04 2019.1143 0 S6-109              
HST_NSC_001517   0.9245 0.17  -6.5451 0.26  -0.87 0.04  0.74 0.06 2018.5654 0 S6-97               
HST_NSC_016291   3.2444 0.56   5.7659 0.56   2.96 0.21  0.58 0.21 2012.8386 0 NAN                 
HST_NSC_006557   5.0082 1.14   4.3271 0.66  -4.72 0.21  1.27 0.13 2015.7903 0 S6-67               
HST_NSC_016583   2.7640 0.45   6.0306 1.99   0.83 0.10  3.15 0.39 2018.0182 0 S6-232              
HST_NSC_016286   2.2763 5.20   6.2343 1.62   0.83 0.94  2.84 0.30 2015.7183 0 NAN                 
HST_NSC_001451  -3.0224 0.51  -5.9090 0.50   1.02 0.28 -5.33 0.27 2020.8328 0 S6-64               
HST_NSC_001490  -1.8089 0.10  -6.4076 0.08  -5.68 0.02  2.19 0.02 2018.2558 0 S6-88               
HST_NSC_007175   6.2554 0.39   2.2836 0.38   1.41 0.12 -1.36 0.12 2019.9111 0 S6-235              
HST_NSC_016490  -0.8559 3.88   6.6261 5.18  -1.20 0.88 -1.54 1.15 2018.4661 0 S6-234              
HST_NSC_007397   4.5021 0.15   4.9487 0.22   5.03 0.04 -1.37 0.05 2018.4084 0 S6-93               
HST_NSC_007268   5.5812 0.84   3.6963 0.84  -4.46 0.21 -4.63 0.21 2019.1542 0 S6-244              
HST_NSC_007050   6.6632 0.71  -0.6500 1.49   1.57 0.21  9.44 0.39 2020.2335 0 S6-173              
HST_NSC_016460   3.0738 0.25   5.9501 0.51   4.41 0.05 -1.97 0.11 2018.4299 0 S6-114              
HST_NSC_050036  -3.3423 1.65   5.8051 1.09  -3.15 0.89 -4.22 0.60 2021.4338 0 S6-172              
HST_NSC_016432  -5.7004 1.54   3.5239 0.72  -2.64 0.30 -1.10 0.23 2020.3668 0 S6-105              
HST_NSC_016958  -6.6973 0.42  -0.4039 0.41  -0.06 0.15 -1.50 0.15 2020.3512 0 S6-236              
HST_NSC_050009  -6.3855 1.00  -2.0959 0.99   3.23 0.74  3.77 0.74 2022.4116 0 S6-249              
HST_NSC_007392   6.0952 0.22   2.8329 0.38   3.28 0.05 -1.01 0.09 2018.7306 0 S6-141              
HST_NSC_007289   6.6913 1.24   0.6734 1.16   2.30 0.56 -6.04 0.53 2021.0233 0 3star1333           
HST_NSC_050025  -4.6910 0.31   4.8291 3.17  -1.58 0.17 -5.25 1.27 2020.9195 0 S6-165              
HST_NSC_002016   0.4994 1.46  -6.7174 0.82  -7.06 0.29  3.04 0.18 2018.4685 0 S6-243              
HST_NSC_016330  -6.7288 0.22   0.4390 0.37  -2.86 0.05 -5.12 0.08 2018.3755 0 S6-239              
HST_NSC_007429   6.7310 0.24  -0.4293 0.71   1.28 0.06  3.77 0.15 2018.5772 0 S6-82               
HST_NSC_016613   1.9098 2.07   6.4690 5.89   0.28 0.46  0.18 1.17 2018.5272 0 NAN                 
HST_NSC_017151  -5.1547 2.39   4.3611 2.38   1.56 0.62 -0.79 0.62 2018.8391 0 NAN                 
HST_NSC_001571  -2.7937 0.52  -6.1479 2.12   1.62 0.10  2.75 0.32 2013.3448 0 S6-70               
HST_NSC_007197   5.3168 1.99  -4.1672 0.97  -0.95 0.38  4.95 0.18 2019.3225 0 S6-181              
HST_NSC_017026  -6.5649 4.85   1.6011 1.27   0.32 0.86  0.83 0.28 2017.9166 0 S6-241              
HST_NSC_007091   6.1461 1.17  -2.8499 1.24  -1.40 0.24 -2.24 0.26 2018.2210 0 S6-164              
HST_NSC_002021   1.2219 6.78  -6.6757 1.46   1.20 1.27 -1.88 0.37 2019.0044 0 S6-247              
HST_NSC_007369   5.9371 3.31  -3.2925 2.90   4.11 0.72 -2.46 0.63 2019.2182 0 S6-145              
HST_NSC_007267   5.2185 2.74   4.3445 1.52  -1.50 0.64  3.68 0.33 2017.8812 0 S6-71               
HST_NSC_016962  -6.7460 2.81   0.8780 6.68   0.40 0.58 -1.95 1.29 2019.0051 0 S6-246              
HST_NSC_001409  -3.8925 0.86  -5.5891 0.93   4.76 0.16 -4.25 0.18 2015.2455 0 S6-73               
HST_NSC_050012  -0.0610 3.48   6.8186 4.55  -0.50 1.48 -2.01 1.75 2020.5137 0 S6-134              
HST_NSC_007399   5.4835 0.78   4.0866 0.75   3.79 0.17  0.73 0.15 2019.1843 0 S6-242              
HST_NSC_006546   4.3209 0.12   5.3028 0.10  -0.63 0.03 -1.00 0.03 2018.4775 0 S6-87               
HST_NSC_007088   5.7636 9.16  -3.6889 9.01  -6.39 0.95 -4.84 1.00 2019.7952 0 S6-252              
HST_NSC_016975  -6.1545 0.74   2.9973 0.75   2.70 0.18 -3.08 0.18 2014.3866 0 S6-254              
HST_NSC_007280   6.5724 3.48  -1.9406 2.60   0.01 0.64  2.64 0.47 2019.6840 0 S6-152              
HST_NSC_044249  -4.1107 1.51   5.4950 1.50   3.88 0.84 13.41 0.84 2021.7827 0 NAN                 
HST_NSC_006761   5.1685 0.32  -4.5248 0.67  -1.38 0.07 -0.07 0.13 2017.4914 0 S6-76               
HST_NSC_016789  -6.8678 1.17   0.1588 1.16   1.85 0.28 -1.50 0.28 2018.9074 0 S6-263              
HST_NSC_007382   6.7270 2.27   1.4060 0.74   2.53 0.44  3.30 0.17 2017.8695 0 S6-106              
HST_NSC_007051   6.3091 0.41   2.7403 0.41  -0.16 0.11  2.49 0.11 2018.4195 0 NAN                 
HST_NSC_001178   0.8697 0.29  -6.8235 0.37  -0.47 0.06  1.55 0.08 2018.1309 0 S6-102              
HST_NSC_017040  -6.0773 0.40   3.2372 6.85   1.45 0.15 -7.56 1.02 2012.3543 0 S6-147              
HST_NSC_036458   3.3404 0.95  -6.0254 1.45  -1.99 0.33 -1.74 0.42 2020.2089 0 S6-251              
HST_NSC_007545   5.1338 0.45   4.5951 0.44   1.87 0.11 -3.16 0.11 2018.5979 0 S6-98               
HST_NSC_007418   6.6722 0.17  -1.7322 0.46  -3.33 0.04  1.81 0.10 2017.8026 0 S6-122              
HST_NSC_007371   6.6597 0.23   1.8005 0.60  -2.36 0.06  0.36 0.13 2018.6660 0 S6-104              
HST_NSC_001542   2.4997 0.45  -6.4395 0.38   1.42 0.10  2.56 0.08 2017.0040 0 S6-262              
HST_NSC_016625  -3.6175 0.39   5.8907 0.39   1.14 0.08 -5.21 0.08 2017.6561 0 S6-171              
HST_NSC_007403   6.9087 1.58   0.2858 1.58   3.85 0.36  1.34 0.36 2017.9272 0 S6-151              
HST_NSC_013562  -1.8761 1.17   6.6567 1.76  -0.20 0.25 -0.69 0.37 2017.3774 0 S6-136              
HST_NSC_007049   6.6165 5.24   2.0614 6.05  -7.09 0.76  3.19 0.62 2017.3543 0 S6-157              
HST_NSC_013616  -3.1503 1.51   6.1747 1.43  -2.50 0.34 -3.04 0.32 2018.7672 0 S6-115              
HST_NSC_001625   4.3278 0.31  -5.4184 0.40  -5.39 0.07 -3.21 0.09 2018.9359 0 S6-78               
HST_NSC_016417  -6.4025 0.26   2.6653 0.82  -2.60 0.06 -1.53 0.16 2019.0799 0 S6-120              
HST_NSC_007056   5.9608 1.28   3.5493 0.99   1.49 0.26 -0.93 0.22 2019.9239 0 S6-186              
HST_NSC_001936   2.9679 1.27  -6.2913 1.27   7.00 0.34 -0.62 0.34 2014.4944 0 NAN                 
HST_NSC_016366  -6.4012 0.61  -2.7283 2.10  -2.10 0.13 -0.07 0.41 2017.1630 0 S6-139              
HST_NSC_036427  -3.4596 1.07  -6.0375 1.06   4.46 0.49  0.30 0.49 2018.4819 0 S6-271              
HST_NSC_016468   4.2281 4.23   5.5276 5.62   0.91 0.82 -2.61 1.09 2014.4585 0 S6-113              
HST_NSC_016817  -6.9519 0.26  -0.5370 0.26  -1.70 0.06  1.18 0.06 2017.9969 0 S6-266              
HST_NSC_006541   6.9705 0.09  -0.2296 0.08   0.67 0.02 -2.51 0.02 2017.9624 0 S6-84               
HST_NSC_013634  -4.7662 0.55   5.0972 6.79  -5.38 0.33  5.11 1.34 2020.0799 0 S6-143              
HST_NSC_006548   6.9340 0.10   0.8690 0.09   2.03 0.03 -2.27 0.02 2018.2980 0 S6-83               
HST_NSC_015444  -6.9518 0.47  -0.7692 0.46   4.63 0.31  6.04 0.30 2021.4446 0 S7-124              
HST_NSC_013501  -5.1138 0.59   4.7783 1.02   0.69 0.20 -3.47 0.26 2020.7604 0 S7-38               
HST_NSC_016834  -6.5387 0.69  -2.5052 0.68   1.90 0.19  1.49 0.19 2019.9856 0 S7-118              
HST_NSC_007057   4.5689 1.23   5.3075 1.23  -0.00 0.28 -2.60 0.28 2018.4702 0 S7-120              
HST_NSC_007401   5.8707 0.29   3.8186 0.49   0.32 0.07  2.42 0.11 2018.2720 0 S6-150              
HST_NSC_007410   6.4539 0.49  -2.7276 0.49  -2.59 0.11 -4.84 0.11 2015.6911 0 S7-30               
HST_NSC_013751   1.2095 0.27   6.9074 1.61  -1.88 0.06 -3.88 0.31 2017.8047 0 S7-26               
HST_NSC_013942   3.0788 0.10   6.3080 0.09   3.47 0.03  3.03 0.02 2018.4265 0 S6-91               
HST_NSC_016359  -5.9284 0.14  -3.7596 0.28  -0.43 0.03  1.27 0.06 2017.5898 0 S7-17               
HST_NSC_017020  -6.9307 0.67   1.1353 0.66   5.54 0.17  1.84 0.17 2019.1019 0 S7-125              
HST_NSC_016826  -5.7985 0.38  -3.9679 0.37   7.41 0.12  4.12 0.12 2019.7120 0 S7-54               
HST_NSC_001491  -1.2248 0.37  -6.9273 0.37  -1.35 0.08 -1.35 0.08 2016.4093 0 S7-116              
HST_NSC_017198  -5.4629 0.24  -4.4376 1.60  -2.23 0.06 -2.01 0.31 2017.5159 0 S6-273              
HST_NSC_016807  -6.8082 1.38   1.8085 1.39  -0.11 0.48 -2.74 0.48 2012.7764 0 NAN                 
HST_NSC_002003  -4.7460 1.71  -5.2429 3.88   4.44 0.36  1.62 0.76 2016.5804 0 S7-129              
HST_NSC_007177   6.1634 2.76   3.5179 1.31  -0.13 0.53  0.68 0.32 2019.6694 0 S7-127              
HST_NSC_002013  -0.0617 4.44  -7.0978 3.32  -0.13 0.93 -4.65 0.70 2017.5572 0 S7-128              
HST_NSC_001579  -1.5826 4.17  -6.9216 3.89  -2.53 0.69 -5.30 0.55 2017.0323 0 S7-122              
HST_NSC_016671  -3.0485 1.61   6.4168 1.98   2.31 0.38 -2.85 0.46 2016.2693 0 S7-71               
HST_NSC_038356  -6.8222 0.85  -1.9884 0.85   0.98 0.53 -3.19 0.53 2020.3494 0 S7-123              
HST_NSC_016408  -3.8655 4.28   5.9629 1.30   2.83 0.62  7.53 0.25 2019.5526 0 S7-119              
HST_NSC_016180  -4.1225 2.40   5.7886 0.84   2.06 0.44  8.07 0.19 2017.4531 0 S7-80               
HST_NSC_006536   7.0572 0.89  -0.9302 1.44  -2.26 0.27 -1.70 0.44 2016.9845 0 S7-35               
HST_NSC_016480  -0.8348 2.59   7.0692 2.28   0.70 0.38 -2.42 0.40 2018.9878 0 S7-134              
HST_NSC_038168  -7.0346 0.45  -1.1483 1.35   5.70 0.29 -1.64 0.69 2020.5562 0 S7-140              
HST_NSC_007210   4.1788 3.88  -5.7813 4.65   2.97 0.73  2.35 0.87 2019.2509 0 S7-3                
HST_NSC_013728  -2.0890 0.39   6.8284 0.83  -0.32 0.13  1.37 0.23 2020.3471 0 S7-135              
HST_NSC_001932   2.3183 1.88  -6.7565 4.14   0.79 0.44  0.56 0.93 2019.0418 0 NAN                 
HST_NSC_007474   6.2094 0.67  -3.5522 1.75   3.69 0.14  4.73 0.38 2016.0218 0 S7-130              
HST_NSC_050059  -5.1341 0.38   4.9826 0.84  -1.31 0.23 -0.11 0.46 2021.5716 0 S7-60               
HST_NSC_017213  -7.1511 0.66  -0.2418 1.07  -0.65 0.14 -1.64 0.23 2018.5463 0 S7-133              
HST_NSC_001479   3.2898 1.00  -6.3549 0.42   3.70 0.21  1.57 0.10 2016.4280 0 S7-27               
HST_NSC_044470   0.9570 1.39  -7.0997 6.74   3.11 0.40 -4.52 1.74 2020.0225 0 NAN                 
HST_NSC_017197  -6.2772 0.42  -3.5129 0.82   2.00 0.11  4.07 0.18 2018.4447 0 S7-145              
HST_NSC_001564  -4.9535 0.47  -5.2166 0.46   2.97 0.13  2.66 0.13 2019.8075 0 S7-150              
HST_NSC_001401  -5.3538 0.17  -4.8149 0.15   1.06 0.04  2.80 0.04 2018.3544 0 S7-22               
HST_NSC_017185  -6.5031 0.41  -3.1034 0.62   0.96 0.08 -1.95 0.13 2017.8419 0 S7-142              
HST_NSC_001502   0.4181 7.07  -7.2005 5.13   4.87 1.26  0.43 0.92 2019.8329 0 S7-44               
HST_NSC_044253  -6.7129 0.79  -2.6472 0.67  -4.21 0.51  1.18 0.43 2021.6854 0 S7-132              
HST_NSC_007042   7.2114 7.51   0.3022 1.44   0.58 1.13  1.11 0.32 2018.4743 0 S7-77               
HST_NSC_041655   2.9900 1.90  -6.5730 7.94  -0.15 0.45  2.53 1.68 2017.9904 0 NAN                 
HST_NSC_017116  -7.2165 3.00   0.3596 0.82   1.52 0.48  3.62 0.29 2020.1325 0 S7-147              
HST_NSC_016467   3.5359 0.85   6.3061 1.03   8.43 0.16  2.40 0.19 2016.5648 0 S7-57               
HST_NSC_013722   2.1558 0.74   6.9034 1.57  -1.37 0.20 -0.32 0.36 2019.2291 0 NAN                 
HST_NSC_016287   1.5571 1.80   7.0656 1.80   7.59 0.35  2.03 0.35 2015.9590 0 NAN                 
HST_NSC_001411  -2.4382 1.22  -6.8128 1.22   1.53 0.27  1.95 0.27 2016.6124 0 3star2803           
HST_NSC_007178   4.7939 0.33   5.4265 0.31   3.49 0.23 -5.19 0.22 2020.4135 0 S7-37               
HST_NSC_007521   6.8384 0.89   2.3808 0.88  -0.78 0.26  3.09 0.26 2019.5473 0 S7-96               
HST_NSC_017035  -6.6890 1.10   2.8025 1.70  -1.42 0.21 -3.56 0.37 2018.3499 0 S7-148              
HST_NSC_007200   7.0793 0.72  -1.5787 0.70  -1.34 0.44 -4.17 0.43 2021.3591 0 S7-146              
HST_NSC_016295   2.8009 1.53   6.6907 1.75   1.35 0.30 -3.34 0.40 2017.7509 0 NAN                 
HST_NSC_007548   4.9936 0.68   5.2627 0.33   4.39 0.17  0.21 0.09 2019.3056 0 S7-100              
HST_NSC_007452   7.2484 0.26  -0.3523 0.25  -1.73 0.06 -6.08 0.06 2018.4701 0 S7-31               
HST_NSC_007061   5.5229 0.52   4.7101 0.52   1.46 0.11  3.19 0.11 2016.6173 0 S7-63               
HST_NSC_001582  -0.1920 0.26  -7.2658 0.25  -3.32 0.05 -2.45 0.05 2017.7101 0 S7-15               
HST_NSC_007464   7.1651 3.16   1.2844 3.56   4.53 0.70  1.03 0.76 2019.7644 0 S7-65               
HST_NSC_007239   6.1163 1.04   3.9482 3.45  -4.02 0.22 -4.26 0.67 2016.9455 0 S7-154              
HST_NSC_007494   6.8664 6.36  -2.4391 0.91  -6.18 1.15  3.39 0.20 2015.1219 0 S7-53               
HST_NSC_016326  -7.2454 0.20   0.8099 0.36  -1.12 0.05  3.94 0.08 2018.0818 0 S7-151              
HST_NSC_001298   4.5385 1.95  -5.7294 6.71   2.48 0.42  5.25 1.17 2017.0371 0 S7-244              
HST_NSC_051247  -4.2013 0.41  -5.9819 1.19   6.03 0.27  1.15 0.72 2021.1250 0 NAN                 
HST_NSC_007481   6.5884 2.98  -3.1682 1.49  -4.35 0.71  2.71 0.34 2017.4118 0 S7-99               
HST_NSC_006629   7.1889 0.94  -1.3643 1.37   6.33 0.56  2.61 0.80 2021.4053 0 S7-58               
HST_NSC_002007  -1.4683 0.55  -7.1713 0.55  -3.00 0.12 -2.60 0.12 2016.7096 0 S7-153              
HST_NSC_006554   7.0849 0.10   1.8625 0.09   3.78 0.02  1.04 0.02 2018.0439 0 S7-8                
HST_NSC_006748   4.8779 0.39  -5.4885 0.13   2.26 0.08  5.14 0.03 2017.8131 0 S7-5                
HST_NSC_001404  -3.6467 0.30  -6.3911 1.57   2.66 0.09 -0.45 0.37 2017.0978 0 S7-29               
HST_NSC_016965  -7.1167 4.92   1.8978 8.40   1.17 0.89 -1.66 1.51 2019.9230 0 NAN                 
HST_NSC_013734  -1.6628 2.09   7.1889 2.04  -0.90 0.34 -1.94 0.34 2017.2251 0 S7-76               
HST_NSC_007549   6.0328 0.48   4.2565 0.67   1.14 0.10  1.87 0.15 2017.4806 0 S7-159              
HST_NSC_050002  -7.2759 1.13  -1.2714 2.48  -1.13 0.64 -2.66 1.30 2020.8288 0 NAN                 
HST_NSC_001488   1.6363 0.41  -7.2054 1.05   1.92 0.09  3.53 0.20 2018.4434 0 S7-16               
HST_NSC_016498  -0.6254 1.20   7.3636 1.20   0.64 0.30  1.23 0.30 2018.9913 0 S7-111              
HST_NSC_001125   2.7817 0.74  -6.8488 0.36   0.57 0.16 -2.61 0.09 2019.0519 0 S7-158              
HST_NSC_016317  -7.3932 0.13   0.0173 0.35  -1.91 0.03 -3.95 0.07 2017.8937 0 S7-161              
HST_NSC_007277   6.9155 0.64  -2.6444 0.64   4.01 0.19  7.38 0.19 2019.4588 0 S7-105              
HST_NSC_006708   6.2802 0.12  -3.9530 0.10   3.32 0.03 -1.39 0.03 2018.9303 0 S7-24               
HST_NSC_016352  -5.8115 0.92  -4.6175 5.39   2.03 0.20 -5.08 0.70 2017.0058 0 S7-160              
HST_NSC_016586   2.0799 1.94   7.1333 1.78  -0.17 0.41 -3.11 0.39 2018.0921 0 NAN                 
HST_NSC_001346  -3.1102 4.24  -6.7495 2.42   0.63 0.89  2.25 0.52 2017.3264 0 NAN                 
HST_NSC_022850   6.4917 0.58   3.6509 0.86   0.87 0.12  0.31 0.18 2016.7129 0 S7-87               
HST_NSC_001493  -0.6065 0.09  -7.4263 0.08  -4.27 0.02 -4.51 0.02 2017.9206 0 S7-11               
HST_NSC_041615   1.8910 0.85  -7.2090 0.85   2.85 0.20 -1.56 0.20 2017.4818 0 S7-166              
HST_NSC_001340  -4.0777 0.72  -6.2561 0.81  -0.32 0.19  0.05 0.21 2019.9272 0 S7-6                
HST_NSC_017155  -6.7460 0.25   3.2124 1.60  -6.23 0.08 -2.71 0.30 2020.0732 0 S7-167              
HST_NSC_013560  -2.5978 6.12   7.0069 1.96  -1.96 1.09 -1.03 0.40 2017.8034 0 NAN                 
HST_NSC_007252   6.5204 2.78  -3.6580 1.01  -1.53 0.69 -0.44 0.24 2017.8114 0 NAN                 
HST_NSC_006726   7.2507 0.36  -1.8282 0.51   3.09 0.08  2.04 0.11 2017.8046 0 S7-62               
HST_NSC_013693   2.6411 0.15   7.0021 0.13  -7.27 0.04 -5.11 0.04 2018.4119 0 S7-25               
HST_NSC_001525   0.9447 6.23  -7.4316 2.19   1.84 0.91  2.91 0.44 2016.3927 0 S7-179              
HST_NSC_013951   3.5113 1.13   6.6192 2.44  -0.85 0.25  2.23 0.55 2018.7098 0 S7-32               
HST_NSC_015451  -7.4920 1.14   0.3151 2.12   0.49 0.25  3.02 0.46 2017.7798 0 S7-174              
HST_NSC_007396   7.1779 1.39   2.1731 9.51  -0.96 0.31  4.29 1.87 2018.1315 0 S7-95               
HST_NSC_006547   7.5074 4.59   0.2641 1.41   0.62 0.93 -4.21 0.38 2018.8356 0 S7-110              
HST_NSC_038174   0.2234 1.39   7.5114 1.39  -0.23 1.10 -6.83 1.10 2020.3746 0 NAN                 
HST_NSC_007032   6.8270 1.64   3.1633 1.64  -3.70 0.33 -3.08 0.33 2016.4630 0 S7-186              
HST_NSC_013934   1.0273 0.11   7.4558 0.09   2.07 0.02  2.07 0.02 2018.3067 0 S7-14               
HST_NSC_013613  -3.7426 0.96   6.5309 0.55   4.92 0.19  3.34 0.11 2017.6271 0 S7-19               
HST_NSC_016622  -4.9311 2.38   5.7017 4.01   1.98 0.52  2.24 0.72 2017.1516 0 NAN                 
HST_NSC_022685   7.5338 0.10  -0.4111 0.08   1.72 0.02  2.51 0.02 2018.2823 0 irs1SE              
HST_NSC_016472   3.0803 0.71   6.8935 0.74   0.76 0.15  1.79 0.15 2017.3251 0 NAN                 
HST_NSC_016656  -4.2225 1.37   6.2671 0.89   1.52 0.31  2.10 0.20 2019.5824 0 S7-67               
HST_NSC_013654  -5.6079 5.48   5.0814 0.81  -5.00 0.99  3.65 0.22 2019.9815 0 S7-178              
HST_NSC_037548  -4.4659 0.50  -6.1130 1.21  -6.18 0.27 -3.41 0.62 2020.5761 0 S7-7                
HST_NSC_007131   6.2300 0.87  -4.3031 1.63  -0.04 0.25 -4.07 0.39 2020.5945 0 S7-46               
HST_NSC_001296   4.1013 0.30  -6.3704 0.28   2.72 0.06 -0.06 0.06 2017.8837 0 S7-43               
HST_NSC_002162   4.4764 1.68  -6.1149 2.09   2.15 0.35  2.13 0.43 2017.9229 0 NAN                 
HST_NSC_016365  -7.3974 2.82  -1.6627 0.52  -4.17 0.41 -0.10 0.15 2020.9189 0 S7-180              
HST_NSC_007554   5.0869 2.11   5.6241 1.29  -1.45 0.38 -2.33 0.25 2015.5154 0 S7-98               
HST_NSC_001573  -1.4723 0.61  -7.4416 9.35   0.55 0.18 -2.82 1.46 2020.4640 0 S7-184              
HST_NSC_006671   6.0714 1.03   4.5508 1.02   2.98 0.30 -3.31 0.30 2020.1791 0 S7-69               
HST_NSC_013639  -3.1458 4.57   6.9230 2.14  -0.72 1.69  3.67 0.98 2019.6944 0 NAN                 
HST_NSC_001292   3.3380 0.56  -6.8700 1.12   0.65 0.14  3.00 0.29 2015.3532 0 S7-194              
HST_NSC_001543   3.1306 0.53  -6.9735 1.02   3.56 0.11  0.66 0.21 2018.3678 0 S7-51               
HST_NSC_013572  -4.6946 1.01   6.0328 3.34   1.31 0.22  4.80 0.67 2016.8995 0 S7-39               
HST_NSC_016459   1.4856 0.84   7.5114 5.53  -3.05 0.20  1.42 1.06 2018.8340 0 S7-191              
HST_NSC_016182  -4.0793 0.38   6.4816 0.37   6.43 0.10  2.21 0.10 2018.8976 0 S7-195              
HST_NSC_017016  -5.8670 2.93   4.9301 2.54   2.32 0.62 -0.09 0.53 2019.3490 0 S7-193              
HST_NSC_001403  -3.2758 0.10  -6.9430 0.09  -1.11 0.02 -2.88 0.02 2018.0419 2 IRS12N              
HST_NSC_006699   5.9859 2.96  -4.8205 2.86  -2.25 0.59  2.23 0.60 2020.0823 0 S7-59               
HST_NSC_013581  -1.1481 0.10   7.6048 0.08  -4.51 0.02 -2.23 0.02 2017.9533 0 S7-10               
HST_NSC_015469  -7.6387 0.84  -0.8990 0.97  -6.51 0.20 -3.91 0.22 2019.6284 0 NAN                 
HST_NSC_002087  -0.1780 2.23  -7.6950 2.22  -2.50 0.50  7.55 0.50 2018.7020 0 NAN                 
HST_NSC_007495   7.1939 0.39  -2.7722 0.71  -0.53 0.09  4.15 0.17 2018.2408 0 S7-83               
HST_NSC_016357  -7.2556 1.35  -2.6242 2.04   1.22 0.26  0.08 0.40 2015.6808 0 S7-198              
HST_NSC_016828  -7.3476 1.61  -2.3595 1.56  -1.54 0.33 -0.74 0.33 2018.2568 0 S7-196              
HST_NSC_007552   6.7773 0.27   3.6947 1.38  -0.49 0.06  0.65 0.27 2019.0660 0 S7-199              
HST_NSC_001318  -1.9303 1.20  -7.4752 2.78  -4.75 0.28  2.18 0.62 2017.0244 0 S7-201              
HST_NSC_007096   7.3543 1.93  -2.3770 1.92   0.67 0.35  2.09 0.35 2018.6732 0 NAN                 
HST_NSC_016436  -6.2984 0.33   4.4932 0.13  -0.61 0.07  0.16 0.03 2018.3740 0 S7-13               
HST_NSC_017160  -6.8269 0.65   3.6466 2.52  -0.78 0.17 -6.63 0.51 2019.6894 0 S7-205              
HST_NSC_015438  -7.7274 0.50   0.6618 0.50   3.31 0.10 -0.39 0.10 2015.3748 0 S7-207              
HST_NSC_016294   2.0032 3.77   7.5015 3.75  -1.37 0.80 -2.63 0.77 2018.7756 0 NAN                 
HST_NSC_013633  -5.2815 6.19   5.7167 2.33   1.43 1.17 -0.16 0.53 2019.9228 0 NAN                 
HST_NSC_006703   6.4358 0.45  -4.3812 0.44  -0.60 0.14  2.44 0.14 2020.4995 0 S7-23               
HST_NSC_007546   7.3993 0.82   2.4288 0.78   2.34 0.20 -1.70 0.20 2019.1774 0 S7-202              
HST_NSC_015455  -7.7304 0.27   0.9476 1.31  -0.72 0.08 -2.90 0.27 2018.1917 0 S7-204              
HST_NSC_001119   2.5570 0.46  -7.3571 1.97  -2.02 0.27 -1.68 1.09 2021.0984 0 S7-52               
HST_NSC_001395  -5.5226 0.44  -5.5020 0.13   0.01 0.08  4.66 0.03 2019.0062 0 S7-18               
HST_NSC_015449  -7.7909 4.11   0.3764 1.62   0.36 0.65 -0.58 0.39 2013.4595 0 NAN                 
HST_NSC_001137   4.1185 1.05  -6.6357 2.62  -4.90 0.20  3.06 0.45 2018.0459 0 S7-21               
HST_NSC_006556   7.6669 0.12   1.5243 0.10  -0.73 0.03 -3.30 0.03 2018.6363 0 irs1NE              
HST_NSC_006715   7.0966 1.07  -3.2824 0.55   2.68 0.22 -1.01 0.13 2019.5702 0 S7-34               
HST_NSC_001462   2.8638 5.24  -7.3000 5.62  -2.22 1.02 -1.05 1.13 2017.7547 0 S7-50               
HST_NSC_041650   4.4438 0.69  -6.4658 0.69   1.05 0.20  1.32 0.20 2019.6267 0 S7-254              
HST_NSC_016327  -7.7094 0.11   1.4636 0.09   2.26 0.03  5.38 0.02 2018.3495 0 S7-216              
HST_NSC_002142   3.5821 4.25  -6.9843 4.32  -4.62 0.86 -5.69 0.95 2020.0326 0 NAN                 
HST_NSC_013744  -0.7824 0.24   7.8173 0.24  -0.22 0.06  3.21 0.06 2017.9435 0 S7-33               
HST_NSC_007460   7.8589 0.44  -0.0829 2.04  -0.23 0.10  2.18 0.40 2018.5190 0 S7-61               
HST_NSC_006498   7.3256 0.14   2.8523 0.41  -7.38 0.03  3.55 0.09 2018.6795 0 S7-28               
HST_NSC_013617  -3.6404 0.14   6.9708 0.22   4.93 0.04  2.41 0.05 2019.2095 0 S7-20               
HST_NSC_022872   2.3360 0.24   7.5112 0.40  -0.16 0.05  3.49 0.09 2017.7338 0 S7-97               
HST_NSC_017171  -6.6067 1.01   4.2726 1.04  -3.87 0.21 -5.10 0.21 2016.8157 0 S7-219              
HST_NSC_007370   6.7937 0.93  -3.9731 1.59   1.34 0.22 -0.54 0.33 2020.0527 0 S7-66               
HST_NSC_050020   4.2231 1.23   6.6464 1.21  -8.32 0.71  0.51 0.70 2021.2057 0 NAN                 
HST_NSC_013569  -2.1370 0.53   7.5820 0.52   0.78 0.12 -2.42 0.12 2018.4655 0 S7-48               
HST_NSC_041721   6.2153 0.47  -4.8406 0.47  -1.99 0.13  1.62 0.13 2018.7891 0 NAN                 
HST_NSC_051597   4.7015 3.56  -6.3315 3.51  -2.35 1.05  0.42 1.03 2020.6617 0 S7-240              
HST_NSC_016374  -7.8877 0.70  -0.3408 0.69   1.43 0.20  2.46 0.20 2019.5956 0 NAN                 
HST_NSC_001332  -5.0205 0.33  -6.1033 0.62  -4.74 0.07  2.12 0.14 2019.0936 0 S7-220              
HST_NSC_016794  -7.7162 0.15   1.7212 0.56   2.79 0.04  2.39 0.11 2018.8505 0 S7-228              
HST_NSC_001481   3.9505 0.14  -6.8544 0.13   1.07 0.04  2.41 0.04 2018.8125 0 S7-12               
HST_NSC_016190  -3.3377 2.85   7.1779 2.86   0.03 0.83  5.03 0.83 2011.6483 0 NAN                 
HST_NSC_001155  -1.1877 4.75  -7.8266 4.00   4.51 0.59 -0.98 0.69 2017.7354 0 NAN                 
HST_NSC_001173   1.5063 0.49  -7.7771 0.48   0.37 0.13 -0.73 0.12 2019.5473 0 S7-41               
HST_NSC_016347  -6.6057 2.32  -4.4004 3.97  -0.06 0.45 -1.99 0.75 2018.6764 0 S7-239              
HST_NSC_017177  -6.4263 0.59   4.6700 1.54  -0.63 0.15  1.85 0.36 2019.1254 0 S7-235              
HST_NSC_001412  -1.4791 0.39  -7.8055 1.31  -0.69 0.08 -4.84 0.25 2017.9269 0 S7-101              
HST_NSC_016419  -7.1177 0.10   3.5419 0.08  -2.46 0.02 -4.28 0.02 2018.2974 0 S7-236              
HST_NSC_007560   5.8354 1.00   5.4004 1.00   3.67 0.28 -6.31 0.28 2016.1207 0 NAN                 
HST_NSC_002153  -4.7372 2.10  -6.3925 3.35  -0.29 0.60 -0.54 0.84 2019.8187 0 NAN                 
HST_NSC_016799  -7.0110 1.49  -3.7741 1.01   1.39 0.36  1.99 0.32 2019.4617 0 S7-237              
HST_NSC_017203  -7.8640 0.36  -1.2491 0.37  -5.40 0.08 -1.33 0.08 2018.5302 0 S7-224              
HST_NSC_007444   7.7654 0.41  -1.7878 0.41  -0.41 0.09 -3.39 0.09 2018.0002 0 S7-91               
HST_NSC_016659  -4.3905 1.04   6.6502 1.12   1.38 0.22  4.93 0.23 2016.2722 0 S7-234              
HST_NSC_013503  -5.6539 0.10   5.6284 0.08   3.21 0.02  3.11 0.02 2018.2990 0 S7-9                
HST_NSC_049943   4.8069 1.30   6.3736 1.29  -0.00 0.84  1.07 0.84 2021.6570 0 S8-94               
HST_NSC_006723   7.4735 0.34  -2.8184 0.57  -3.11 0.07 -6.88 0.12 2017.4141 0 S7-47               
HST_NSC_016964  -7.7337 1.57   2.0919 1.62   2.20 0.32 -2.43 0.32 2018.5867 0 S8-132              
HST_NSC_013640  -4.8646 0.71   6.3773 0.59   1.38 0.16  2.73 0.13 2018.9083 0 S8-129              
HST_NSC_001511   1.7507 1.42  -7.8331 0.30   2.95 0.24  1.48 0.07 2019.1247 0 S8-22               
HST_NSC_001983   1.2576 1.23  -7.9283 1.80   0.43 0.27  1.99 0.34 2018.8614 0 NAN                 
HST_NSC_007393   7.9773 0.55   0.9360 0.72   4.43 0.11  3.01 0.14 2014.7116 0 S8-36               
HST_NSC_007313   5.3554 0.12  -5.9911 0.11  -3.37 0.03 -3.08 0.03 2018.1439 0 S8-11               
HST_NSC_016624  -5.1026 0.33   6.2199 0.54   0.39 0.08 -5.27 0.12 2019.6970 0 S8-143              
HST_NSC_037509   8.0143 1.99  -0.8905 1.99  -3.54 1.27 -2.89 1.26 2021.3156 0 S8-70               
HST_NSC_007320   5.9940 1.85  -5.4106 2.06   2.55 0.45  2.76 0.50 2018.1278 0 S8-122              
HST_NSC_001456   2.4723 0.10  -7.6894 0.08  -2.93 0.03  1.42 0.02 2018.6129 0 S8-13               
HST_NSC_006502   7.3323 0.15   3.3891 0.52  -1.44 0.03 -3.90 0.11 2017.2351 0 S8-42               
HST_NSC_017117  -7.4245 4.60   3.2009 0.67  -0.69 0.88 -1.78 0.15 2018.7004 0 S8-141              
HST_NSC_001330  -6.1535 5.29  -5.2448 0.73   1.10 0.96 -6.59 0.15 2016.8990 0 S8-138              
HST_NSC_001965  -1.3398 1.21  -7.9885 1.21   2.29 0.30  0.61 0.30 2017.2297 0 NAN                 
HST_NSC_006764   7.7795 1.23   2.2640 0.93  -2.12 0.25 -2.61 0.21 2018.7691 0 S8-109              
HST_NSC_016663  -4.1620 1.89   6.9657 1.58   2.18 0.45 -4.80 0.37 2019.2568 0 S8-151              
HST_NSC_001581   0.3219 0.36  -8.1092 0.45   3.95 0.08  1.21 0.10 2017.8229 0 S8-45               
HST_NSC_001960  -2.0514 3.04  -7.8578 2.68   0.88 0.75 -1.13 0.62 2018.7524 0 NAN                 
HST_NSC_016591   3.0045 4.97   7.5461 5.25   6.43 1.06  4.60 1.11 2019.8484 0 NAN                 
HST_NSC_016474   2.1930 0.61   7.8308 4.88  -1.88 0.13 -2.07 0.92 2017.5485 0 NAN                 
HST_NSC_016837  -8.0946 0.77  -0.8682 0.92   4.81 0.16 -1.44 0.20 2018.0748 0 NAN                 
HST_NSC_001117   3.8368 0.41  -7.1895 0.24  -0.11 0.08 -3.73 0.06 2019.1708 0 S8-31               
HST_NSC_013563  -2.7527 2.42   7.6712 0.74   3.39 0.42  1.95 0.16 2013.8205 0 star1870            
HST_NSC_017045  -6.7692 0.67   4.5576 1.88  -3.41 0.15  1.00 0.39 2018.1717 0 S8-145              
HST_NSC_002085  -5.9759 1.51  -5.5600 1.50  -1.45 0.35  1.15 0.35 2019.3277 0 NAN                 
HST_NSC_016697  -6.0683 0.57   5.4618 0.66   0.61 0.16  0.48 0.18 2020.1617 0 S8-75               
HST_NSC_001925   2.1937 1.66  -7.8687 1.66  -0.52 0.37  3.13 0.37 2016.1048 0 NAN                 
HST_NSC_001139   4.5088 1.18  -6.8134 0.58   0.58 0.25  0.56 0.12 2017.4887 0 S8-148              
HST_NSC_016806  -7.7091 0.38   2.7161 0.36   0.25 0.11  3.12 0.11 2020.2271 0 S8-147              
HST_NSC_013580  -1.6218 0.39   8.0114 0.34  -2.90 0.08 -2.84 0.07 2016.3077 0 S8-15               
HST_NSC_001452  -0.6114 0.89  -8.1628 0.90   0.82 0.20 -0.54 0.20 2015.3315 0 S8-149              
HST_NSC_016509  -0.7722 0.30   8.1815 0.75  -3.77 0.07  2.92 0.16 2016.3505 0 S8-57               
HST_NSC_001500   0.9500 0.10  -8.1693 0.09   3.72 0.02 -3.24 0.02 2018.2453 0 irs14NE             
HST_NSC_016500  -1.1754 0.49   8.1536 0.35  -1.25 0.11  2.61 0.09 2019.3454 0 S8-68               
HST_NSC_013701   2.6615 0.48   7.7980 0.66  -2.55 0.10 -3.48 0.13 2016.6753 0 S8-111              
HST_NSC_001536   2.9711 1.04  -7.6933 0.62  -1.46 0.20 -1.49 0.12 2018.5114 0 S8-35               
HST_NSC_001565  -2.3413 0.65  -7.9127 0.65   1.53 0.25 -2.00 0.24 2020.3479 0 S8-163              
HST_NSC_017080  -6.3952 0.75  -5.2222 0.29  -2.01 0.17 -3.11 0.06 2016.0119 0 S8-28               
HST_NSC_016558   4.9988 1.13   6.5824 3.17   1.15 0.29  0.26 0.67 2020.7038 0 S8-166              
HST_NSC_001556  -5.4754 2.61  -6.1947 2.73   3.19 0.52 -2.74 0.54 2019.5549 0 S8-103              
HST_NSC_001396  -3.4883 3.95  -7.4989 2.92  -3.18 0.58  4.86 0.38 2012.7084 0 S8-5                
HST_NSC_041716   5.6319 0.49   6.0670 0.48  -1.10 0.12  0.88 0.12 2018.9350 0 S8-67               
HST_NSC_002056  -2.6467 3.68  -7.8481 4.58   6.82 0.73 -4.57 0.96 2019.2725 0 S8-158              
HST_NSC_006669   7.7949 1.49   2.8038 1.49  -0.75 0.34  3.18 0.34 2018.1618 0 S8-159              
HST_NSC_007414   7.5828 1.33  -3.3521 1.33   1.83 0.33  2.39 0.33 2018.9194 0 S8-63               
HST_NSC_007217   8.2524 0.92  -0.8262 1.19  -2.31 0.26 -6.44 0.30 2020.7219 0 S8-80               
HST_NSC_006555   8.2768 0.16   0.6844 0.28   2.52 0.04  2.29 0.06 2017.8704 0 S8-21               
HST_NSC_007547   8.1179 6.59   1.7555 5.51  -0.03 1.25 -1.15 1.05 2016.3763 0 S8-118              
HST_NSC_001924   4.3466 1.57  -7.0786 3.65  -2.90 0.35 -1.61 0.74 2018.5334 0 NAN                 
HST_NSC_050257   7.1337 1.71   4.2601 1.45   3.14 1.02  5.39 0.86 2021.2444 0 S8-114              
HST_NSC_038041   8.2489 1.18   1.0002 1.17   5.78 0.90 -0.24 0.89 2020.3401 0 S8-104              
HST_NSC_013950   2.0026 0.41   8.0708 0.27   6.04 0.08 -1.28 0.06 2018.7884 0 S8-52               
HST_NSC_006509   6.4825 0.25   5.2084 2.56  -0.62 0.05  4.99 0.29 2018.0380 0 irs10W              
HST_NSC_007484   7.3841 0.58  -3.8318 0.89  -1.48 0.12 -1.17 0.19 2016.4883 0 S8-76               
HST_NSC_007271   7.2332 8.24  -4.1119 7.04   1.29 0.81 -2.52 1.06 2015.8383 0 NAN                 
HST_NSC_001328  -4.2595 0.28  -7.1580 0.98  -1.17 0.07 -2.17 0.25 2018.6457 0 S8-38               
HST_NSC_007462   8.3295 0.36  -0.0714 0.81  -1.19 0.09 -1.61 0.18 2019.7807 0 S8-120              
HST_NSC_017031  -7.5147 0.63   3.5951 0.47   0.44 0.15  2.19 0.11 2017.2031 0 S8-173              
HST_NSC_001987   1.6812 0.62  -8.1656 0.62   1.88 0.15 -0.55 0.15 2018.5667 0 S8-174              
HST_NSC_017188  -7.3041 0.49  -4.0238 0.55  -0.66 0.10  1.28 0.12 2017.6863 0 S8-175              
HST_NSC_001389  -5.1987 0.39  -6.5270 0.34  -0.74 0.08 -0.72 0.07 2018.8110 0 S8-39               
HST_NSC_016344  -8.3487 0.36   0.3908 1.88  -3.68 0.09 -0.01 0.34 2020.0314 0 S8-169              
HST_NSC_015418  -7.7134 6.96   3.2328 7.42  -1.44 1.22  1.91 1.17 2018.6077 0 NAN                 
HST_NSC_002148  -5.8026 1.33  -6.0368 2.39  -1.50 0.55  5.55 0.81 2021.2500 0 NAN                 
HST_NSC_006501   7.9800 0.10   2.5427 0.70   0.69 0.03  2.36 0.14 2018.4288 0 S8-12               
HST_NSC_006702   6.7645 0.26  -4.9449 0.26   1.01 0.06 -3.03 0.06 2017.7305 0 S8-121              
HST_NSC_001998  -6.2733 0.77  -5.5685 4.87  -3.68 0.19  1.56 1.00 2018.3976 0 NAN                 
HST_NSC_013690   3.1352 0.29   7.7852 0.70  -0.50 0.07  3.12 0.15 2017.4830 0 S8-90               
HST_NSC_016407  -4.8398 0.90   6.8650 0.92   3.03 0.21 -2.46 0.22 2017.9480 0 S8-112              
HST_NSC_001471   3.9902 0.12  -7.3927 0.11   2.12 0.03 -6.59 0.03 2017.1430 0 S8-9                
HST_NSC_015440  -8.4011 2.03   0.1406 4.72   1.75 0.39 -2.88 0.87 2015.3325 0 NAN                 
HST_NSC_016371  -8.4022 0.22  -0.1235 0.34  -7.04 0.05  2.80 0.07 2018.3666 0 S8-172              
HST_NSC_013516  -5.4456 1.28   6.4032 1.66   1.25 0.24  0.01 0.31 2013.9417 0 NAN                 
HST_NSC_022831  -8.2518 1.20  -1.6930 1.20  -0.26 0.29  2.71 0.29 2018.6059 0 S8-180              
HST_NSC_050003  -8.2423 0.87   1.7875 0.86  -3.34 0.52 -3.96 0.51 2020.9621 0 S8-183              
HST_NSC_016475   1.8295 1.59   8.2390 2.03   1.65 0.37 -3.17 0.41 2020.0305 0 S8-101              
HST_NSC_016712  -7.6325 0.10  -3.6304 0.08  -1.33 0.02 -3.73 0.02 2018.1554 0 S8-181              
HST_NSC_006532   8.1445 1.09  -2.2768 1.97  -1.11 0.20  0.14 0.35 2020.4704 0 NAN                 
HST_NSC_016337  -7.9513 0.26   2.8816 0.41   0.58 0.06  2.81 0.09 2016.4433 0 S8-187              
HST_NSC_016189  -3.8901 0.40   7.5121 0.86  -3.07 0.27 -2.30 0.46 2020.2324 0 S8-41               
HST_NSC_016785  -8.3415 0.54   1.4848 0.53   2.82 0.15  4.79 0.15 2020.1172 0 NAN                 
HST_NSC_001652   3.0447 3.67  -7.9083 1.15   0.04 0.61 -3.39 0.24 2019.4397 0 S8-79               
HST_NSC_016896  -6.9431 0.87   4.8665 5.02   0.25 0.24  6.16 0.93 2019.2175 0 NAN                 
HST_NSC_001549   4.3459 0.30  -7.2890 0.33  -0.79 0.08 -3.79 0.09 2020.1327 0 S8-43               
HST_NSC_007402   8.3881 0.86  -1.3196 0.66  -3.31 0.17 -3.57 0.15 2019.4569 0 S8-99               
HST_NSC_007472   7.9841 0.51  -2.8948 2.72  -0.45 0.16 -0.05 0.55 2020.5892 0 NAN                 
HST_NSC_001585   4.9686 0.56  -6.8929 0.55  -3.08 0.12  1.35 0.12 2018.7394 0 NAN                 
HST_NSC_006749   5.7087 0.11  -6.3081 0.15   2.95 0.03  2.33 0.03 2018.0060 2 IRS9                
HST_NSC_007237   8.4004 3.18   1.4028 2.03  -2.58 0.62  3.06 0.39 2017.4512 0 S8-78               
HST_NSC_007099   7.4606 1.28   4.1364 1.26   1.19 0.24  3.31 0.24 2019.1847 0 S8-97               
HST_NSC_007052   8.5193 0.57   0.4464 0.57  -5.77 0.14 -5.88 0.14 2018.1805 0 S8-119              
HST_NSC_006682   5.9356 0.32   6.1320 0.31  -1.72 0.08 -0.14 0.08 2019.2212 0 S8-58               
HST_NSC_016484  -2.8080 1.06   8.0665 1.06   4.19 0.22  2.39 0.22 2015.3305 0 S8-46               
HST_NSC_006505   7.9108 0.48   3.2268 0.48   1.57 0.09  2.03 0.09 2016.3314 0 S8-192              
HST_NSC_001402  -4.8900 0.89  -7.0141 0.94   0.92 0.18  0.34 0.20 2019.9574 0 NAN                 
HST_NSC_007094   7.8754 3.04  -3.3657 2.84   1.03 0.71 -2.95 0.67 2019.5208 0 S8-98               
HST_NSC_013725  -3.6204 4.84   7.7641 1.92   0.91 0.98 -1.27 0.48 2019.1897 0 S8-24               
HST_NSC_001529   2.2014 0.50  -8.2804 0.49  -2.17 0.10 -4.95 0.10 2017.1216 0 S8-190              
HST_NSC_007455   8.5370 0.59  -0.8392 1.24   4.00 0.14 -2.97 0.26 2018.5730 0 S8-66               
HST_NSC_016650  -5.2032 0.31   6.8258 0.64  -1.92 0.08  4.43 0.15 2018.5960 0 S8-189              
HST_NSC_001563  -1.9321 0.23  -8.3629 0.25  -2.90 0.05  3.34 0.06 2018.6087 0 S8-54               
HST_NSC_013755  -1.1737 0.14   8.5029 0.25  -3.66 0.03  0.65 0.06 2018.0352 0 S8-20               
HST_NSC_013935  -0.0244 0.11   8.5854 0.09  -0.41 0.02  3.64 0.02 2018.0549 0 S8-4                
HST_NSC_007292   8.5770 1.74  -0.4021 1.96   0.30 0.36  0.57 0.41 2019.4222 0 NAN                 
HST_NSC_017189  -8.0753 0.11  -2.9280 0.09   1.21 0.03 -1.76 0.03 2019.2042 0 S8-196              
HST_NSC_013743  -1.5785 0.51   8.4638 0.51  -0.11 0.11  3.90 0.11 2016.4875 0 S8-59               
HST_NSC_016464   0.7292 5.49   8.5791 1.48   1.06 0.87 -3.05 0.31 2015.8570 0 S8-200              
HST_NSC_013631  -5.9534 0.59   6.2209 0.94   2.17 0.14  1.73 0.21 2019.1036 0 S8-195              
HST_NSC_013949   1.4639 4.52   8.5048 0.92   0.33 0.67 -3.94 0.19 2017.3985 0 S8-17               
HST_NSC_007273   7.6749 0.46  -3.9465 0.46   1.38 0.12  0.90 0.12 2013.8536 0 NAN                 
HST_NSC_017022  -8.2702 0.21   2.4830 0.27  -2.59 0.05 -2.86 0.06 2018.8076 0 S8-201              
HST_NSC_007441   8.2730 0.26  -2.5027 0.42  -1.73 0.07 -1.29 0.10 2019.6121 0 S8-96               
HST_NSC_007244   8.3016 5.50   2.4334 6.67   0.43 1.18  1.55 1.41 2018.1510 0 NAN                 
HST_NSC_001405  -1.1758 0.39  -8.5892 0.35   2.30 0.08  2.50 0.08 2018.2783 0 S8-207              
HST_NSC_006499   8.4865 1.17   1.8243 2.19  -2.21 0.24  3.10 0.45 2017.7381 0 S8-51               
HST_NSC_013605  -4.9217 0.99   7.1568 0.65  -8.51 0.23  0.45 0.18 2020.1467 0 S8-89               
HST_NSC_006511   6.9853 0.10   5.1649 0.21   3.33 0.03 -3.04 0.05 2018.2931 0 S8-10               
HST_NSC_001384  -5.8063 2.34  -6.4650 2.50   3.10 0.43  1.39 0.49 2017.5449 0 S8-128              
HST_NSC_015483  -6.8778 0.47  -5.3213 0.47   5.92 0.11  5.05 0.11 2013.4568 0 S8-212              
HST_NSC_016566   4.5987 0.50   7.3881 0.52  -5.80 0.27 -2.42 0.27 2020.9896 0 S8-220              
HST_NSC_001325  -4.7675 3.13  -7.2807 0.93   2.89 0.46 -3.33 0.20 2017.8646 0 S8-106              
HST_NSC_016833  -8.6866 0.21  -0.5334 0.34   1.58 0.05  3.04 0.07 2018.7584 0 S8-210              
HST_NSC_016594   2.7562 1.17   8.2579 2.32  -1.14 0.26  2.84 0.50 2013.3960 0 S8-53               
HST_NSC_007391   8.7107 0.27   0.0917 0.32  -3.22 0.06  1.71 0.07 2018.2887 0 S8-56               
HST_NSC_051575   0.5465 0.51  -8.6960 1.12   3.84 0.32  0.74 0.63 2020.7271 0 S8-55               
HST_NSC_016220   2.4429 1.16   8.3659 0.59  -2.73 0.25  3.99 0.14 2018.2997 0 S8-71               
HST_NSC_007132   7.0806 0.56  -5.1011 0.67   6.98 0.12 -0.26 0.14 2018.6822 0 S8-124              
HST_NSC_015461  -8.3020 3.32   2.6999 5.79  -1.65 0.58 -1.85 0.94 2013.9189 0 S8-216              
HST_NSC_001140   4.8699 0.72  -7.2460 0.48  -3.66 0.15 -0.24 0.10 2017.7901 0 S8-218              
HST_NSC_016915  -8.6807 0.30  -0.9486 0.89   1.27 0.07  3.82 0.20 2017.4658 0 S8-217              
HST_NSC_016738  -7.3244 0.70  -4.7560 1.15  -0.60 0.15 -0.08 0.25 2017.6363 0 NAN                 
HST_NSC_038260  -8.0884 1.46  -3.3011 1.46  -1.17 0.88  0.67 0.87 2020.9395 0 NAN                 
HST_NSC_001338  -2.6090 0.36  -8.3435 0.29   1.21 0.09  1.76 0.08 2019.5361 0 S8-102              
HST_NSC_050027  -8.4883 0.85   2.0985 1.16  -0.50 0.46 -1.31 0.62 2020.8813 0 S8-209              
HST_NSC_006677   7.6851 0.24   4.1758 0.23  -0.13 0.06 -2.31 0.06 2018.1952 2 IRS10EE             
HST_NSC_016429  -7.2767 0.47   4.8984 0.84  -6.46 0.10  2.24 0.17 2015.4529 0 S8-214              
HST_NSC_016208  -5.5238 4.29   6.8295 2.88   0.96 0.80 -0.35 0.55 2019.5255 0 S8-221              
HST_NSC_050000  -8.5085 2.10  -2.2222 2.10   2.00 1.12 -1.03 1.12 2021.3277 0 S8-219              
HST_NSC_007206   5.2575 0.34  -7.0668 0.11   0.05 0.07  0.82 0.03 2018.4145 0 S8-8                
HST_NSC_013578  -2.2924 0.10   8.5048 0.08  -2.97 0.02  3.60 0.02 2018.2035 0 S8-2                
HST_NSC_001450  -6.5950 0.58  -5.8417 4.31  -4.78 0.12  1.53 0.77 2014.5050 0 S8-223              
HST_NSC_006686   6.8847 2.04   5.5003 0.25  -0.96 0.37  2.59 0.05 2015.5113 0 S8-32               
HST_NSC_007241   8.7030 0.42   1.4494 0.67   0.55 0.09  1.91 0.14 2018.2081 0 S8-83               
HST_NSC_013710   2.9690 3.15   8.3112 0.67  -6.03 0.46  0.02 0.16 2012.4728 0 S8-30               
HST_NSC_007485   7.7998 1.15  -4.1324 1.17   2.53 0.24  2.22 0.25 2017.9089 0 S8-225              
HST_NSC_006543   8.6821 2.92  -1.5979 1.88   0.94 0.67 -2.04 0.42 2018.2425 0 S8-110              
HST_NSC_016496  -1.2430 1.60   8.7534 2.38  -0.64 0.34 -1.69 0.50 2017.3320 0 S8-125              
HST_NSC_016667  -4.6343 0.84   7.5325 0.84   1.26 0.18  1.59 0.18 2016.2699 0 NAN                 
HST_NSC_001397  -2.2887 0.13  -8.5479 0.10  -3.43 0.05  1.87 0.04 2020.3145 0 NAN                 
HST_NSC_007398   8.8376 0.61   0.6547 0.61   2.10 0.16  1.10 0.16 2019.3030 0 S8-47               
HST_NSC_013721   0.3053 2.27   8.8572 1.35   0.59 0.43 -3.15 0.26 2018.6680 0 S8-34               
HST_NSC_007508   6.2297 3.07   6.3080 2.76  -3.38 0.63  2.45 0.58 2020.2136 0 NAN                 
HST_NSC_001513   2.4953 1.01  -8.5073 0.90  -3.50 0.19  1.12 0.18 2016.6634 0 S8-84               
HST_NSC_006687   7.3264 0.80   4.9960 0.48  -1.40 0.15  1.28 0.09 2015.3345 0 S8-27               
HST_NSC_001122   3.6020 0.39  -8.1039 0.45   3.02 0.09  0.29 0.11 2019.3935 0 S8-230              
HST_NSC_001501   1.8619 0.23  -8.6716 0.19   2.19 0.05  3.41 0.04 2018.1613 0 S8-19               
HST_NSC_007561   8.4143 1.96   2.8196 1.81   0.70 0.43 -1.45 0.39 2017.6913 0 NAN                 
HST_NSC_016780  -8.5027 0.44  -2.5684 0.43   1.28 0.13  4.12 0.13 2019.9925 0 S8-241              
HST_NSC_001414  -0.1912 0.13  -8.8848 0.27   0.60 0.03  4.64 0.06 2018.3068 0 irs14SW             
HST_NSC_013498  -6.5794 0.10   5.9823 0.09  -4.89 0.03  4.28 0.02 2018.0876 0 S8-3                
HST_NSC_006673   8.6148 0.27   2.2146 0.92   1.28 0.06  1.82 0.19 2018.2233 0 S8-73               
HST_NSC_016800  -8.4050 0.94   2.9308 0.62  -0.92 0.22 -1.60 0.17 2019.2270 0 S8-238              
HST_NSC_016418  -7.8150 0.17   4.2672 0.23   0.58 0.04  4.37 0.05 2018.4428 0 S8-236              
HST_NSC_002141  -6.5391 0.65  -6.0441 0.64   3.51 0.15  1.45 0.15 2018.7143 0 NAN                 
HST_NSC_007493   8.0499 0.48  -3.8210 0.47  -2.44 0.15  0.39 0.14 2020.3241 0 S8-247              
HST_NSC_015450  -8.7907 4.88   1.4744 2.70   2.25 1.00  3.68 0.70 2018.9768 0 NAN                 
HST_NSC_001341  -1.5526 1.15  -8.7777 1.29   1.22 0.28 -1.64 0.31 2019.8286 0 S8-240              
HST_NSC_017206  -8.9106 1.37   0.3076 2.42   5.76 0.31 -0.24 0.50 2016.6766 0 S8-246              
HST_NSC_007219   7.9409 5.65   4.0650 5.45   1.73 1.42 -1.89 1.41 2015.2893 0 S8-81               
HST_NSC_013901   3.5513 0.12   8.2071 0.27  -2.21 0.03  2.25 0.06 2018.7826 0 S8-16               
HST_NSC_001350  -5.6882 1.30  -6.9055 0.99  -2.26 0.26 -1.87 0.26 2019.7315 0 S8-235              
HST_NSC_007315   6.2816 0.52  -6.3747 0.60   1.39 0.11  3.35 0.13 2019.6858 0 S8-23               
HST_NSC_013893   2.6272 0.39   8.5584 1.03  -2.45 0.08  6.37 0.19 2018.9259 0 S8-50               
HST_NSC_016550   2.3419 0.47   8.6430 1.91  -1.31 0.10  1.04 0.36 2018.0382 0 S8-61               
HST_NSC_013714   3.9280 0.32   8.0496 0.31   1.04 0.08 -5.23 0.08 2017.5043 0 S9-35               
HST_NSC_016398   4.6845 0.78   7.6427 0.78   0.71 1.19  5.71 1.19 2019.4042 0 S8-130              
HST_NSC_017216  -8.1353 0.31  -3.7767 0.55   0.21 0.08  3.47 0.13 2019.6477 0 S8-248              
HST_NSC_013558  -3.8668 0.12   8.0987 0.10   1.11 0.03  2.01 0.03 2018.4865 0 S8-18               
HST_NSC_007142   6.8598 0.65   5.7937 0.82   1.79 0.12  2.88 0.15 2018.7564 0 S8-74               
HST_NSC_002144  -4.9637 0.88  -7.4826 0.87  -2.12 0.19 -2.54 0.19 2018.0042 0 S8-244              
HST_NSC_016736  -7.8020 0.59  -4.4643 0.58  -0.04 0.19  0.78 0.19 2019.6314 0 S8-252              
HST_NSC_016308   4.9363 0.54   7.5178 1.73  -0.17 0.17  3.01 0.39 2019.7809 0 S8-251              
HST_NSC_050032   5.4765 2.54   7.1544 3.37   0.76 1.26  1.43 1.64 2020.6214 0 S9-142              
HST_NSC_017166  -7.6578 1.01   4.7547 0.97   0.27 0.21 -0.01 0.20 2017.8177 0 NAN                 
HST_NSC_006706   7.3950 0.15  -5.1635 0.23   2.40 0.03  1.16 0.05 2018.3987 0 S9-34               
HST_NSC_017079  -8.3564 0.10  -3.3947 0.09   0.64 0.03 -3.21 0.02 2018.2839 0 S9-143              
HST_NSC_007386   9.0170 1.32  -0.4723 1.33   0.81 0.32  2.41 0.32 2018.7454 0 NAN                 
HST_NSC_001959  -1.0184 1.76  -8.9742 1.76  -4.09 0.43 -6.25 0.43 2016.0098 0 S9-144              
HST_NSC_015503  -7.4043 1.00  -5.1763 7.19   0.15 0.22 -0.04 1.33 2015.0517 0 S9-146              
HST_NSC_007510   7.2898 0.69   5.3397 0.69  -3.40 0.15  1.02 0.15 2015.8052 0 5star1211           
HST_NSC_007442   8.5924 0.55  -2.8070 0.55   3.05 0.12  1.05 0.12 2018.4956 0 S8-116              
HST_NSC_016642  -1.6898 0.68   8.8991 0.76  -3.28 0.16  2.01 0.18 2018.1407 0 S9-145              
HST_NSC_006558   9.0538 0.12   0.4484 0.32   2.68 0.03  2.82 0.07 2018.4311 0 S9-15               
HST_NSC_016681  -5.9816 3.63   6.8117 1.99  -3.86 0.72  1.99 0.44 2016.1529 0 NAN                 
HST_NSC_007172   8.8206 0.48  -2.1048 3.08  -5.45 0.10 -3.82 0.59 2015.9197 0 S9-151              
HST_NSC_006507   8.6829 0.33   2.6162 0.85  -2.71 0.09 -1.33 0.17 2019.9981 0 S9-65               
HST_NSC_016614  -0.8927 0.73   9.0324 0.62  -1.00 0.15  1.06 0.14 2019.6633 0 S9-53               
HST_NSC_050029   0.8143 0.91   9.0455 0.89   3.04 0.43 -1.46 0.42 2020.9628 0 S9-70               
HST_NSC_013625  -6.4934 0.54   6.3519 1.31   3.81 0.11  0.87 0.26 2018.2224 0 S9-154              
HST_NSC_007553   8.9648 0.60   1.4648 0.54   0.65 0.13  0.04 0.12 2017.5581 0 S9-76               
HST_NSC_041630   1.3126 2.88  -8.9901 3.53   5.52 0.74  2.49 0.91 2020.1305 0 S9-153              
HST_NSC_016831  -9.0852 0.43  -0.3774 0.43   2.72 0.14  1.07 0.14 2018.8852 0 S9-157              
HST_NSC_013947   0.5581 0.10   9.0774 0.17  -1.11 0.03 -6.73 0.04 2018.2755 0 S9-5                
HST_NSC_001454   4.3201 0.88  -8.0084 0.88   1.55 0.19  1.94 0.19 2017.5416 0 S9-20               
HST_NSC_016188  -4.4384 0.65   7.9584 3.13  -3.02 0.17 -0.85 0.58 2019.5652 0 NAN                 
HST_NSC_013508  -6.2067 0.46   6.6857 0.43   1.32 0.10  6.99 0.09 2018.1073 0 S9-21               
HST_NSC_015405  -8.2086 8.20  -3.9813 3.12   7.53 1.62 -0.58 0.68 2018.6069 0 NAN                 
HST_NSC_013603  -5.2791 1.61   7.4436 1.90   4.19 0.34  2.66 0.40 2018.0772 0 S9-28               
HST_NSC_016342  -8.2873 0.19   3.8310 0.27  -5.04 0.04 -4.21 0.06 2017.8803 0 S9-156              
HST_NSC_016442  -7.0897 1.00   5.7552 0.99   5.01 0.22  0.09 0.22 2017.6239 0 S9-158              
HST_NSC_007511   7.6285 0.21   5.0202 0.60  -0.54 0.05  0.48 0.13 2018.6647 0 S9-48               
HST_NSC_016548   4.6405 2.24   7.8682 3.30  -0.30 0.47 -3.47 0.69 2016.5083 0 S9-164              
HST_NSC_001417  -3.4060 0.11  -8.4782 0.10  -0.84 0.03  4.88 0.03 2018.8088 0 S9-3                
HST_NSC_007293   9.0963 2.01  -0.8925 2.00   1.46 0.58  1.94 0.58 2020.0283 0 NAN                 
HST_NSC_001385   3.4029 1.59  -8.4871 3.02  -1.08 0.31 -2.56 0.56 2019.5372 0 S9-160              
HST_NSC_015493  -9.0517 0.26  -1.3175 0.25  -0.85 0.09 -4.89 0.09 2020.0586 0 S9-159              
HST_NSC_007430   8.8058 0.25  -2.4927 0.23   0.76 0.06  1.24 0.06 2019.5194 0 S9-26               
HST_NSC_007513   6.7884 2.12   6.1421 0.94  -1.66 0.34 -2.63 0.20 2016.9266 0 S9-86               
HST_NSC_006514   8.0784 0.12   4.3078 0.16  -2.11 0.03 -2.30 0.04 2018.6011 0 S9-8                
HST_NSC_001156   0.4855 1.36  -9.1426 1.95  -2.70 0.29 -3.68 0.41 2016.8796 0 S9-162              
HST_NSC_016192  -4.0907 5.05   8.1934 5.03  -0.79 0.88  1.20 0.89 2016.6839 0 NAN                 
HST_NSC_007126   7.1867 1.98  -5.6934 1.19   2.35 0.44  2.37 0.27 2017.1026 0 NAN                 
HST_NSC_016320  -8.9835 0.53   1.8431 0.54   1.87 0.16  0.55 0.16 2015.1143 0 S9-167              
HST_NSC_016733  -8.1164 0.31  -4.2800 0.53   0.97 0.07  3.50 0.12 2018.2429 0 S9-168              
HST_NSC_038302  -3.3979 1.31   8.5235 1.31  -7.42 0.89  3.94 0.88 2020.3803 0 NAN                 
HST_NSC_001179   2.8870 1.90  -8.7131 2.15   4.64 0.40 -0.54 0.46 2016.8543 0 S9-165              
HST_NSC_001962  -0.5276 2.59  -9.1675 0.94   2.88 0.48  1.11 0.25 2020.1810 0 NAN                 
HST_NSC_022880   4.4362 0.44   8.0501 0.49   0.31 0.10  0.98 0.11 2017.6371 0 S9-50               
HST_NSC_006519   6.0122 0.11   6.9583 0.22   4.46 0.03  1.16 0.05 2018.1438 0 S9-17               
HST_NSC_051243  -2.8128 0.94  -8.7590 0.99  -3.45 0.50 -1.61 0.52 2020.3932 0 S9-166              
HST_NSC_016803  -8.6098 3.02   3.2473 1.10  -1.02 0.45  5.14 0.26 2018.0368 0 S9-169              
HST_NSC_013930  -1.3022 0.24   9.1114 0.24  -2.42 0.06 -2.34 0.05 2018.0706 0 S9-23               
HST_NSC_016551   2.1489 0.45   8.9644 0.40  -0.07 0.10 -2.79 0.09 2018.9564 0 S9-42               
HST_NSC_007248   8.2572 0.14   4.1057 1.00   6.94 0.04 -2.41 0.20 2018.7448 0 S9-24               
HST_NSC_001443  -5.5683 0.26  -7.3604 0.23   2.76 0.06  2.02 0.05 2018.8805 0 S9-177              
HST_NSC_013555  -5.8631 0.51   7.1327 0.51   1.36 0.13  0.28 0.13 2018.9812 0 S9-116              
HST_NSC_041609   4.9965 0.76  -7.7689 0.75   2.50 0.23  2.17 0.23 2020.5609 0 S9-175              
HST_NSC_013752  -0.7135 0.78   9.2104 0.16  -1.23 0.15 -2.17 0.04 2018.4170 0 S9-37               
HST_NSC_017036  -8.1283 0.29   4.4202 0.33   0.46 0.07 -0.55 0.08 2018.8456 0 S9-178              
HST_NSC_043143   6.7877 1.38  -6.3028 1.37  -2.95 0.94 -1.88 0.93 2021.3306 0 NAN                 
HST_NSC_007113   6.6037 0.48  -6.5034 1.11  -1.96 0.12 -5.44 0.26 2019.0401 0 NAN                 
HST_NSC_007100   8.8260 3.47   2.8390 3.78   0.86 0.61  1.37 0.67 2019.1581 0 NAN                 
HST_NSC_016871  -7.4893 0.27  -5.4666 1.17  -0.47 0.10 -2.48 0.25 2018.9580 0 S9-172              
HST_NSC_043081  -0.1961 2.14  -9.2742 3.19   0.77 1.33 -1.61 1.89 2021.0213 0 NAN                 
HST_NSC_016793  -8.8454 0.54   2.8485 1.40  -3.43 0.12  1.75 0.30 2016.5179 0 NAN                 
HST_NSC_016606   5.6180 1.19   7.4045 2.20  -1.67 0.29 -2.21 0.50 2018.8749 0 S9-188              
HST_NSC_051249   0.2295 1.33  -9.2931 1.28   4.33 0.65  0.24 0.62 2021.1152 0 NAN                 
HST_NSC_051657   9.1535 1.05   1.6265 1.05  -0.65 0.55 -0.38 0.55 2021.1470 0 S9-182              
HST_NSC_001978   1.8137 6.00  -9.1227 1.77   2.03 1.10 -1.73 0.42 2019.1811 0 NAN                 
HST_NSC_013648  -4.9861 0.37   7.8630 0.70   0.17 0.09 -2.94 0.15 2019.0017 0 S9-185              
HST_NSC_001321  -3.6008 2.94  -8.5880 1.04   2.11 0.43  0.33 0.19 2019.1591 0 S9-120              
HST_NSC_007516   6.6385 2.36   6.5409 3.62  -0.99 0.50 -3.02 0.80 2017.0867 0 S9-78               
HST_NSC_001344  -0.8102 1.70  -9.2914 1.25  -0.01 0.35  0.49 0.28 2018.6843 0 S9-184              
HST_NSC_016741  -8.8273 0.39  -3.0142 0.80  -2.62 0.10 -2.39 0.17 2019.4701 0 S9-179              
HST_NSC_035578   3.2321 1.24   8.7548 1.23  -2.34 0.35 -1.03 0.35 2020.2269 0 S9-103              
HST_NSC_007407   7.9312 2.93  -4.9313 4.09  -0.52 0.63 -2.46 0.82 2019.0039 0 S9-83               
HST_NSC_013573  -2.9865 1.97   8.8498 0.94   2.38 0.30  3.29 0.17 2019.4307 0 S9-13               
HST_NSC_015411  -9.2295 2.22   1.4539 2.22  -1.23 0.48 -0.39 0.48 2018.2685 0 NAN                 
HST_NSC_006550   9.2746 0.19  -1.1389 0.19  -6.89 0.05 -1.43 0.04 2017.4219 0 S9-102              
HST_NSC_001453   0.7700 0.10  -9.3180 0.09   1.49 0.02  1.49 0.02 2018.1359 0 S9-6                
HST_NSC_002138  -6.8423 4.74  -6.3748 5.20  -2.84 0.67  3.91 0.59 2016.1680 0 NAN                 
HST_NSC_016485  -3.3289 0.61   8.7411 0.61  -1.43 0.15  2.59 0.15 2017.8267 0 S9-124              
HST_NSC_016573   3.6785 1.28   8.6014 1.11   5.21 0.24  1.21 0.21 2014.3248 0 S9-186              
HST_NSC_013739  -2.6112 0.50   8.9954 0.50   2.59 0.14  5.18 0.14 2014.0738 0 S9-44               
HST_NSC_016577   4.1134 4.11   8.4198 6.50   1.89 0.80 -0.74 1.21 2019.6295 0 NAN                 
HST_NSC_017240  -7.7068 0.44  -5.3569 0.73   3.94 0.11 -0.98 0.16 2018.7284 0 S9-199              
HST_NSC_041632  -1.1686 2.03  -9.3174 2.03  -4.95 0.56  5.07 0.55 2019.7212 0 NAN                 
HST_NSC_043782  -2.7945 1.84   8.9662 1.84  -0.60 1.13 -2.15 1.12 2021.6327 0 S9-49               
HST_NSC_001475   4.7342 0.37  -8.1120 0.53  -1.23 0.10 -0.69 0.13 2020.2509 0 S9-100              
HST_NSC_001351  -5.2099 0.40  -7.8156 0.28  -0.24 0.08 -5.08 0.06 2017.7720 0 S9-187              
HST_NSC_015481  -8.5504 0.84  -3.8932 0.65   1.14 0.18 -2.56 0.14 2018.9943 0 NAN                 
HST_NSC_016612  -0.9435 0.39   9.3497 0.90  -0.59 0.09  0.77 0.20 2018.4771 0 S9-192              
HST_NSC_007220   8.2824 0.90   4.4745 0.90   2.85 0.26  0.48 0.25 2020.2022 0 S9-77               
HST_NSC_002080  -4.5147 2.88  -8.2667 1.74   0.28 0.53 -4.45 0.38 2017.7006 0 S9-190              
HST_NSC_001381  -7.0927 0.27  -6.2009 0.27  -6.35 0.06  5.33 0.06 2017.7340 0 S9-198              
HST_NSC_001530   3.1195 1.92  -8.8935 2.08  -1.99 0.48  2.66 0.51 2019.6918 0 S9-128              
HST_NSC_007506   8.6397 0.11   3.7697 0.20  -4.29 0.03 -5.50 0.05 2018.4618 0 S9-7                
HST_NSC_006528   9.4237 0.11   0.2406 0.19  -2.50 0.03 -3.11 0.04 2018.4370 0 S9-1                
HST_NSC_013713   3.1184 2.03   8.9079 1.02  -0.82 0.41  1.32 0.29 2019.9933 0 S9-58               
HST_NSC_016732  -8.6993 0.26  -3.6655 0.71   4.21 0.06 -1.14 0.15 2018.2627 0 S9-210              
HST_NSC_001394  -1.9254 0.10  -9.2499 0.09  -1.60 0.02 -5.27 0.02 2018.3008 0 S9-119              
HST_NSC_016356  -9.4371 1.05  -0.4595 2.78   0.46 0.24  2.99 0.48 2020.6898 0 NAN                 
HST_NSC_016630  -4.5117 3.66   8.3021 7.41  -0.56 0.78  1.10 1.53 2017.1977 0 S9-195              
HST_NSC_016196  -3.6495 0.54   8.7181 0.53  -4.13 0.13  3.60 0.13 2019.0640 0 S9-194              
HST_NSC_016549   1.7002 0.69   9.2993 0.51   1.83 0.15  1.46 0.11 2016.5947 0 S9-61               
HST_NSC_001420  -6.4806 0.10  -6.8859 0.08   2.63 0.02  1.38 0.02 2018.2731 0 S9-114              
HST_NSC_016195  -3.9509 0.33   8.5926 0.30   0.39 0.10  2.92 0.09 2020.1601 0 S9-201              
HST_NSC_016236  -6.5442 4.48   6.8277 8.08   3.01 0.59 -0.48 1.20 2020.4323 0 S9-209              
HST_NSC_007253   6.6365 0.81   6.7407 0.79  -0.81 0.23 -1.02 0.23 2020.6749 0 S9-208              
HST_NSC_016966  -8.7540 1.84   3.5870 1.83  -0.36 0.42 -2.84 0.42 2017.9155 0 NAN                 
HST_NSC_016362  -9.4608 0.47   0.1345 0.38  -0.15 0.10  5.84 0.08 2018.0926 0 S9-204              
HST_NSC_013929  -1.8038 0.14   9.2906 0.12   2.23 0.03 -1.53 0.03 2018.5152 0 S9-25               
HST_NSC_006760   6.9520 0.47  -6.4244 0.35   2.24 0.10 -0.31 0.08 2019.2775 0 S9-2                
HST_NSC_016564   2.7986 3.37   9.0454 3.92   4.01 0.66 -0.97 0.77 2018.1605 0 NAN                 
HST_NSC_007424   8.9363 1.58  -3.1684 0.46  -3.86 0.28 -1.51 0.10 2017.0703 0 S9-95               
HST_NSC_016427  -7.8518 1.84   5.3299 2.82   1.64 0.43  2.38 0.66 2018.0914 0 S9-214              
HST_NSC_017244  -8.2441 0.13  -4.7111 0.37  -3.07 0.03 -1.75 0.08 2018.8891 0 S9-203              
HST_NSC_016678  -4.2393 0.51   8.5015 0.48  -1.21 0.11 -2.20 0.11 2017.4125 0 S9-216              
HST_NSC_001209  -6.7898 0.31  -6.6449 0.31   3.17 0.07  2.41 0.07 2015.4758 0 NAN                 
HST_NSC_001584   2.0265 0.45  -9.2907 0.48   3.13 0.09  2.23 0.11 2018.9335 0 S9-82               
HST_NSC_050041   5.0992 2.21   8.0279 2.22   2.41 1.42  0.02 1.43 2021.4357 0 NAN                 
HST_NSC_017195  -9.4806 0.13  -0.7547 0.84   4.08 0.03  2.92 0.20 2018.0437 0 NAN                 
HST_NSC_007505   7.3773 2.10   6.0024 1.28   2.71 0.43 -1.50 0.26 2017.2203 0 S9-67               
HST_NSC_015459  -9.1044 1.82   2.7515 1.82  -1.04 0.43 -1.84 0.43 2018.4681 0 NAN                 
HST_NSC_013700   0.9032 1.02   9.4685 1.06  -3.42 0.23  0.01 0.24 2016.9049 0 S9-99               
HST_NSC_006668   9.4574 0.16   1.0132 0.14   1.26 0.04 -1.55 0.04 2018.5294 0 S9-11               
HST_NSC_007420   8.7949 0.33  -3.6273 4.55  -1.89 0.09 -8.17 0.62 2019.6365 0 S9-93               
HST_NSC_007080   6.6556 1.20  -6.8179 1.20   3.54 0.31  0.65 0.31 2019.4570 0 S9-212              
HST_NSC_007146   7.6883 1.93   5.6282 2.28  -2.73 0.43  0.59 0.51 2016.1138 0 S9-224              
HST_NSC_007269   9.5243 0.93  -0.2779 1.20   0.06 0.17  0.20 0.22 2017.1853 0 S9-111              
HST_NSC_007063   9.3790 0.47   1.7053 0.45   2.15 0.19 -0.88 0.19 2021.0960 0 S9-74               
HST_NSC_017190  -9.4076 0.14  -1.5423 0.36  -1.81 0.03  0.95 0.08 2018.3740 0 S9-217              
HST_NSC_035753   9.1893 2.15  -2.5423 2.16  -3.26 0.81 -1.93 0.81 2020.4871 0 NAN                 
HST_NSC_016334  -9.0431 0.55   3.0479 0.61  -3.86 0.11 -2.15 0.13 2020.0393 0 S9-215              
HST_NSC_050016  -1.3699 0.86   9.4454 1.98   1.11 0.45 -6.64 0.75 2020.7665 0 S9-123              
HST_NSC_007377   9.3975 0.28  -1.7043 2.03   6.92 0.06 -2.59 0.39 2017.5932 0 S9-104              
HST_NSC_007288   9.3455 0.37  -2.0051 0.61   2.70 0.08  0.88 0.13 2018.4624 0 S9-109              
HST_NSC_017072  -8.9150 0.11  -3.4673 0.15  -3.06 0.03 -1.99 0.04 2018.6674 0 S9-221              
HST_NSC_006516   8.6417 0.11   4.1322 0.09   3.94 0.03  0.85 0.02 2018.4955 0 S9-4                
HST_NSC_013638  -6.0571 0.28   7.4359 0.50  -1.04 0.06 -0.90 0.11 2017.9550 0 S9-62               
HST_NSC_037552   4.9185 2.55  -8.2342 0.96   6.44 1.16  2.52 0.52 2020.1599 0 S9-222              
HST_NSC_007503   9.5825 0.50  -0.5210 0.49  -2.80 0.19 -2.49 0.18 2020.3522 0 S9-57               
HST_NSC_007169   7.9005 1.24   5.4617 1.82   0.26 0.25 -2.48 0.39 2017.7049 0 NAN                 
HST_NSC_041603  -2.6352 0.68  -9.2404 0.64  -0.46 0.14 -0.34 0.14 2019.0233 0 S9-231              
HST_NSC_001504   2.6950 0.48  -9.2303 0.63  -1.49 0.12 -2.41 0.15 2019.9427 0 S9-18               
HST_NSC_001400  -0.7812 0.24  -9.5948 0.23  -1.74 0.06  0.90 0.06 2018.4359 0 S9-235              
HST_NSC_017025  -8.8191 0.35   3.8720 0.34  -1.82 0.09 -0.51 0.08 2018.5435 0 S9-233              
HST_NSC_006694   8.4052 0.61   4.7104 0.40  -0.06 0.13 -3.66 0.08 2016.6802 0 S9-19               
HST_NSC_016345  -9.4927 1.07   1.6545 1.07  -0.00 0.30  1.23 0.30 2019.7757 0 S9-226              
HST_NSC_006676   9.4293 0.24   2.0271 0.52  -0.91 0.07  3.85 0.12 2020.2599 0 S9-89               
HST_NSC_016242  -2.6934 0.91   9.2655 0.96   0.57 0.59  6.96 0.63 2021.4385 0 S9-228              
HST_NSC_016246   5.9244 2.61   7.6307 1.17  -0.40 0.54 -0.03 0.29 2019.1218 0 NAN                 
HST_NSC_007568   9.2181 0.53   2.8924 0.52  -5.60 0.12 -0.28 0.12 2017.6798 0 S9-64               
HST_NSC_016303   1.5191 0.51   9.5428 0.48  -1.20 0.11 -0.79 0.11 2018.1598 0 S9-84               
HST_NSC_001205  -5.9274 0.21  -7.6402 0.21   4.79 0.04  3.98 0.04 2017.1350 0 NAN                 
HST_NSC_007482   8.3670 0.51  -4.8495 0.51   5.35 0.20 -2.65 0.20 2018.7214 0 S9-91               
HST_NSC_007332   7.9959 0.84  -5.4438 0.84  -3.14 0.19  5.34 0.19 2017.8823 0 S9-14               
HST_NSC_001353  -4.5581 1.03  -8.5489 1.03   1.79 0.23  3.84 0.23 2017.9666 0 S9-243              
HST_NSC_016603   3.7952 4.57   8.9176 1.50  -0.21 0.95  1.06 0.36 2017.7769 0 S9-240              
HST_NSC_001495   1.7300 0.13  -9.5462 0.12  -5.78 0.03  0.96 0.03 2017.7384 0 S9-16               
HST_NSC_015477  -8.8467 2.69  -4.0093 5.07  -0.54 0.51  1.79 0.94 2019.0852 0 S9-242              
HST_NSC_016499  -2.4338 1.28   9.4147 1.92   3.10 0.30  4.54 0.45 2018.0497 0 S9-41               
HST_NSC_044599   0.0384 2.58   9.7256 2.60  -4.60 1.62  1.70 1.63 2021.2560 0 NAN                 
HST_NSC_015488  -9.5375 2.26  -1.9166 2.00  -1.31 0.47  2.98 0.44 2020.6171 0 NAN                 
HST_NSC_041619  -2.4495 7.52  -9.4209 1.34  -2.22 1.47 -2.90 0.38 2020.1601 0 S9-241              
HST_NSC_042319   9.6148 0.45   1.5273 0.56   2.56 0.36 -0.04 0.43 2019.7511 0 S9-52               
HST_NSC_016301   1.1314 0.87   9.6719 2.37  -2.05 0.19 -5.12 0.50 2018.2812 0 S9-255              
HST_NSC_013941  -0.5421 0.13   9.7308 0.13   0.39 0.03  0.15 0.03 2017.6581 0 S9-10               
HST_NSC_006524   7.0026 0.26   6.7825 0.25  -2.22 0.05 -2.32 0.06 2018.0129 0 S9-27               
HST_NSC_051250   0.6649 1.57  -9.7295 1.57  -0.77 0.84 -0.13 0.84 2020.8951 0 S9-253              
HST_NSC_002134  -6.9146 1.12  -6.8824 1.12   1.26 0.27 -3.33 0.27 2018.8652 0 NAN                 
HST_NSC_001432  -6.2835 0.09  -7.4631 0.08   1.65 0.02 -3.81 0.02 2018.2640 0 S9-121              
HST_NSC_007466   9.6998 1.20  -1.0885 1.20  -1.38 0.27 -2.23 0.27 2019.1255 0 NAN                 
HST_NSC_006523   7.8746 0.15   5.7684 0.33  -3.45 0.04  0.56 0.07 2015.7263 0 S9-33               
HST_NSC_007223   6.7919 6.35   7.0212 4.09  -1.82 1.61 -0.98 1.05 2017.9188 0 NAN                 
HST_NSC_001337  -1.3221 3.06  -9.6823 0.94  -3.35 0.57 -0.30 0.20 2017.8954 0 S9-250              
HST_NSC_007555   9.7065 0.88   1.1353 0.95  -1.60 0.19  4.89 0.21 2017.7449 0 S9-85               
HST_NSC_013909   3.4479 1.52   9.1454 1.05   2.26 0.32  4.91 0.22 2017.6679 0 S9-108              
HST_NSC_007121   7.4468 0.91  -6.3306 1.00   2.65 0.21  2.30 0.22 2020.6581 0 S9-256              
HST_NSC_016723  -8.5664 0.34  -4.7074 1.65  -3.35 0.08 -3.50 0.30 2014.8301 0 S9-246              
HST_NSC_002011   2.1336 1.27  -9.5409 0.89  -3.60 0.40 -2.43 0.22 2018.8629 0 S9-247              
HST_NSC_013720   4.0134 5.23   8.9206 1.36   1.49 1.02  3.43 0.29 2019.1505 0 S9-40               
HST_NSC_001576   1.0975 0.35  -9.7202 0.34  -1.81 0.10 -3.27 0.09 2019.1823 0 S9-245              
HST_NSC_015583  -9.3125 1.25  -3.0022 0.75   1.55 0.25 -4.07 0.15 2016.1203 0 S9-257              
HST_NSC_007087   7.9136 3.63  -5.7622 2.51   0.28 0.67  4.66 0.47 2019.3966 0 S9-43               
HST_NSC_022855  -4.9644 2.26  -8.4415 3.37  -1.50 0.53  2.83 0.72 2018.2459 0 S9-101              
HST_NSC_007256   7.6109 2.00   6.1809 1.99  -0.65 0.49 -1.78 0.48 2018.4369 0 S9-90               
HST_NSC_007031   9.8021 1.71   0.3731 3.97  -0.90 0.36 -1.49 0.80 2016.7407 0 S9-110              
HST_NSC_013561  -4.3015 0.47   8.8227 0.70   1.59 0.11  1.58 0.16 2018.7406 0 S9-126              
HST_NSC_016709  -6.7964 1.28   7.0824 1.28   2.44 0.27  0.46 0.28 2017.6434 0 NAN                 
HST_NSC_051248   0.1847 1.68  -9.8183 8.08  -0.57 0.55  2.56 1.28 2020.3530 0 S9-254              
HST_NSC_013736  -3.5038 0.27   9.1784 0.62   4.67 0.09 -0.57 0.19 2020.1235 0 S9-39               
HST_NSC_050010  -5.5101 2.31   8.1402 2.30  -4.29 1.72  3.67 1.70 2020.9614 0 S9-238              
HST_NSC_016435  -7.8459 0.15   5.9246 0.13  -1.33 0.03  3.26 0.03 2017.9223 0 S9-260              
HST_NSC_016643  -2.2442 1.94   9.5733 2.40  -4.34 0.41  1.82 0.46 2016.3752 0 S9-262              
HST_NSC_006635   6.6912 0.64   7.2152 2.32  -1.75 0.14 -0.17 0.42 2019.6696 0 S9-59               
HST_NSC_002156  -0.9232 1.36  -9.7976 0.98   1.84 0.27  1.56 0.21 2019.6939 0 S9-272              
HST_NSC_007196   7.1999 2.12  -6.7142 4.82   4.18 0.51 -3.90 0.93 2018.8723 0 S9-261              
HST_NSC_001378  -5.7087 0.52  -8.0224 0.52  -0.24 0.12 -1.60 0.12 2017.6865 0 S9-263              
HST_NSC_017058  -7.4637 1.12  -6.4235 1.13   0.33 0.38  5.49 0.38 2020.2557 0 NAN                 
HST_NSC_007456   9.6481 2.03  -1.9748 0.72   2.55 0.41 -1.66 0.16 2018.2121 0 S9-264              
HST_NSC_016640  -3.0080 1.58   9.3797 1.11   4.38 0.36  3.10 0.25 2017.2475 0 NAN                 
HST_NSC_016744  -9.7304 0.25  -1.5709 0.73   4.15 0.06  0.13 0.15 2017.7358 0 S9-275              
HST_NSC_015475  -9.0894 2.08  -3.8130 1.57  -5.49 0.46  4.70 0.36 2019.2157 0 NAN                 
HST_NSC_007059   9.8592 0.97   0.1081 2.65  -1.88 0.18 -7.05 0.52 2019.1873 0 S9-112              
HST_NSC_016453  -1.5509 0.22   9.7440 0.22   2.94 0.05  1.77 0.05 2018.0228 0 S9-12               
HST_NSC_007287   9.5444 0.40  -2.5080 0.75  -0.40 0.09  2.66 0.16 2019.4442 0 S9-73               
HST_NSC_017247  -9.2825 0.40  -3.3509 2.27   1.55 0.09 -0.44 0.44 2017.9929 0 S9-273              
HST_NSC_001558  -1.6824 1.02  -9.7269 1.02  -1.71 0.23 -1.29 0.23 2018.0288 0 S9-265              
HST_NSC_017019  -9.3817 3.68   3.1048 2.95   0.11 0.77 -0.12 0.64 2018.2535 0 NAN                 
HST_NSC_049948  -9.6200 0.74  -2.2720 2.51   4.40 0.48 -5.84 1.39 2020.8812 0 S9-277              
HST_NSC_007400   9.8802 3.30  -0.3040 7.50  -1.40 0.52 -4.27 0.93 2017.0613 0 S9-47               
HST_NSC_007118   9.6611 0.85   2.1263 2.16   0.69 0.21 -3.40 0.43 2019.7100 0 S9-274              
HST_NSC_006732   7.3896 0.55  -6.5996 0.41  -2.38 0.11 -1.62 0.09 2016.8751 0 S9-36               
HST_NSC_016316  -9.6508 0.62   2.2602 0.43   1.08 0.13 -1.90 0.10 2018.3479 0 NAN                 
HST_NSC_016466  -0.1307 1.14   9.9161 1.43   1.50 0.24  0.64 0.32 2018.5282 0 S9-55               
HST_NSC_016181  -5.8358 1.30   8.0206 5.18  -6.38 0.32 -1.97 1.29 2014.8136 0 NAN                 
HST_NSC_001438  -4.3831 0.15  -8.8997 0.15  -1.07 0.03 -2.27 0.03 2017.0637 0 S9-122              
HST_NSC_006526   7.4488 0.33   6.5536 0.18  -0.01 0.07  1.03 0.04 2018.3096 0 S9-29               
HST_NSC_017075  -9.5841 0.11  -2.5681 0.10   1.95 0.03 -1.30 0.03 2019.0605 0 S9-283              
HST_NSC_013619  -5.0314 9.58   8.5528 1.04  -3.21 1.10 -0.17 0.23 2019.5430 0 S9-281              
HST_NSC_049976  -7.8254 1.95  -6.1053 3.68  -5.54 1.01 -3.90 1.85 2020.3611 0 S9-268              
HST_NSC_006688   9.4133 0.18   3.1669 0.34   2.69 0.04 -4.62 0.08 2017.7299 0 S9-38               
HST_NSC_001514   3.4642 0.57  -9.3084 0.56   4.25 0.13  3.64 0.13 2017.6266 0 S9-288              
HST_NSC_016307   1.9851 1.79   9.7336 0.91   2.37 0.39 -3.27 0.22 2017.6200 0 S9-68               
HST_NSC_016306   1.7062 0.19   9.7995 0.18  -4.28 0.07 -1.53 0.07 2019.9812 0 S9-66               
HST_NSC_007110   6.9748 0.59  -7.0938 0.59   2.51 0.13  0.16 0.13 2018.9447 0 NAN                 
HST_NSC_016983  -8.8535 1.14   4.5483 0.64  -1.35 0.24  3.75 0.14 2016.2944 0 S9-285              
HST_NSC_001444  -3.5063 0.11  -9.3179 0.10  -2.35 0.03  5.60 0.03 2018.1455 0 S10-108             
HST_NSC_050051  -8.9997 1.42   4.2645 1.42   1.96 0.97 -0.34 0.96 2020.7434 0 S10-118             
HST_NSC_001483   5.6386 0.57  -8.2093 0.09  -1.18 0.11 -2.10 0.02 2018.1310 0 S9-9                
HST_NSC_013705   0.9887 0.49   9.9137 0.55  -1.18 0.10  3.40 0.13 2017.8719 0 S9-92               
HST_NSC_001206  -4.9320 1.17  -8.6596 1.12   2.32 0.22  0.86 0.22 2019.0563 0 S9-32               
HST_NSC_001164   1.9884 3.22  -9.7698 6.49  -0.48 0.73  3.16 1.42 2017.2668 0 S9-289              
HST_NSC_013920   4.2465 0.38   9.0234 0.23  -5.85 0.08  1.78 0.05 2018.1555 0 S9-31               
HST_NSC_006664   9.0257 0.19   4.2782 0.18  -0.91 0.04  3.16 0.04 2017.8679 0 S9-22               
HST_NSC_007093   8.7234 0.82  -4.8658 0.82 -10.61 0.27  7.59 0.27 2011.8734 0 S10-117             
HST_NSC_013975   6.3669 0.16   7.6978 0.34  -1.05 0.04  1.21 0.08 2019.5658 0 S9-30               
HST_NSC_016608   4.8509 0.98   8.7371 3.00   3.00 0.22  1.70 0.63 2017.1642 0 NAN                 
HST_NSC_007522   8.4508 3.72   5.3469 3.30  -0.40 0.55 -3.52 0.57 2016.4871 0 S10-66              
HST_NSC_017172  -8.1352 0.32   5.8298 2.29  -6.24 0.09 -0.49 0.47 2019.9098 0 S9-286              
HST_NSC_016888  -8.4920 1.36   5.3054 1.74   1.83 0.32  4.76 0.41 2020.0191 0 S10-119             
HST_NSC_013554  -6.3840 0.44   7.7168 0.41   4.01 0.30  0.79 0.28 2021.7322 0 S10-122             
HST_NSC_016364  -9.9835 1.04   0.8031 2.02   1.73 0.23  3.73 0.40 2017.4592 0 NAN                 
HST_NSC_016572   2.6426 0.41   9.6634 0.40  -0.72 0.09 -3.75 0.09 2018.0672 0 S10-92              
HST_NSC_017178  -7.8751 0.70   6.1995 1.14   0.29 0.37 -2.45 0.59 2020.7959 0 S10-124             
HST_NSC_006638   7.1358 0.26   7.0394 0.49  -4.01 0.06  0.01 0.11 2018.4177 0 S10-81              
HST_NSC_016703  -7.0793 0.40   7.0977 0.54   2.99 0.11  1.20 0.15 2019.3221 0 S10-121             
HST_NSC_007422   9.2875 0.16  -3.7784 0.26  -0.74 0.04 -2.39 0.06 2017.7231 0 S10-18              
HST_NSC_001172   3.1711 6.56  -9.5221 2.00  -3.86 1.03 -1.90 0.49 2019.7719 0 S10-123             
HST_NSC_016223   3.2982 0.36   9.4812 0.36   4.44 0.08 -6.91 0.08 2017.9485 0 S10-90              
HST_NSC_016515   3.9311 0.48   9.2548 0.47  -1.22 0.16  2.42 0.16 2018.9665 0 S10-33              
HST_NSC_044598  -0.4431 0.70  10.0467 0.68   1.95 0.45 -1.65 0.44 2021.8663 0 S10-133             
HST_NSC_007083   7.8281 0.89  -6.3147 0.82   1.21 0.22  2.01 0.22 2019.4699 0 NAN                 
HST_NSC_001604   6.4740 1.48  -7.7030 1.35   1.54 0.33  1.13 0.32 2018.3469 0 NAN                 
HST_NSC_001391  -1.3222 0.51  -9.9931 0.43   2.14 0.12  1.10 0.10 2018.8725 0 S10-131             
HST_NSC_007536   9.7255 2.17   2.6553 3.11   3.05 0.43 -4.41 0.60 2019.0263 0 S10-126             
HST_NSC_006503  10.0687 0.47   0.6279 0.95  -2.47 0.10 -1.94 0.20 2018.2008 0 S10-41              
HST_NSC_015408  -9.9690 2.39   1.5574 2.60  -2.48 0.51 -2.97 0.54 2016.2451 0 NAN                 
HST_NSC_016557   1.4909 0.52   9.9831 0.51  -1.56 0.12 -4.20 0.12 2018.8407 0 S10-91              
HST_NSC_007431   9.5864 1.21  -3.1657 9.04   0.15 0.27 -2.73 1.59 2017.0872 0 S10-50              
HST_NSC_016507  -2.3988 0.66   9.8083 0.66   2.96 0.16 -1.10 0.16 2018.3577 0 S10-67              
HST_NSC_042309  -8.5152 5.43  -5.4370 0.75  -1.76 0.95  0.14 0.18 2017.5509 0 S10-129             
HST_NSC_006637   7.7852 0.65   6.4420 0.55   1.35 0.12  3.54 0.10 2014.7836 0 S10-51              
HST_NSC_016289  -1.3014 1.19  10.0236 1.17  -0.44 0.24 -0.60 0.24 2015.5018 0 S10-137             
HST_NSC_001319  -1.0736 1.12 -10.0549 1.12  -1.46 0.31 -1.09 0.31 2018.5057 0 S10-130             
HST_NSC_013699   0.3424 0.68  10.1090 0.62  -2.76 0.14 -0.12 0.13 2017.6726 0 S10-25              
HST_NSC_017235  -8.6395 0.15  -5.2631 0.13  -1.68 0.03  3.72 0.03 2018.7527 0 S10-136             
HST_NSC_051224   2.1770 0.87  -9.8847 2.25  -0.00 0.44 -3.59 1.12 2021.1913 0 S10-127             
HST_NSC_007529   8.3173 0.42   5.7713 0.55   3.13 0.10  0.16 0.15 2018.5087 0 S10-89              
HST_NSC_006720   9.0806 0.26  -4.4912 0.26   0.85 0.07 -2.98 0.07 2016.5464 0 S10-46              
HST_NSC_017193 -10.1296 2.36  -0.3311 2.37   6.94 1.97  0.79 1.97 2020.7774 0 NAN                 
HST_NSC_013933  -1.5899 0.78  10.0153 0.16  -1.44 0.16 -1.37 0.03 2016.5145 0 S10-5               
HST_NSC_007563  10.0305 0.75   1.5041 1.23   1.56 0.17 -2.48 0.29 2019.2423 0 S10-79              
HST_NSC_001212  -3.9779 0.17  -9.3306 0.41  -2.58 0.04 -4.47 0.08 2017.8234 0 S10-30              
HST_NSC_001251   0.7003 0.50 -10.1223 1.12  -3.22 0.10 -2.46 0.22 2016.9443 0 S10-141             
HST_NSC_016602   3.1047 1.27   9.6613 2.61  -0.08 0.24 -3.54 0.49 2019.3351 0 S10-95              
HST_NSC_001376  -5.4886 0.92  -8.5374 0.91   1.89 0.21  3.38 0.21 2018.5088 0 S10-150             
HST_NSC_001371  -7.1589 1.31  -7.2097 1.31   0.50 0.28 -1.82 0.28 2017.7768 0 S10-135             
HST_NSC_013905   2.1373 0.37   9.9403 0.39  -2.32 0.09 -2.91 0.10 2019.7489 0 S10-27              
HST_NSC_016730  -9.8233 1.88  -2.6250 3.41   0.28 0.41 -5.16 0.76 2018.6707 0 NAN                 
HST_NSC_001370  -7.5337 0.31  -6.8372 0.64   0.72 0.08 -1.00 0.14 2018.9173 0 S10-144             
HST_NSC_016870  -9.5325 3.35  -3.5641 1.73  -2.47 0.65 -3.64 0.37 2019.6473 0 S10-140             
HST_NSC_002050  -5.9020 0.88  -8.2958 0.89  -1.21 0.36 -2.69 0.36 2012.3316 0 S10-149             
HST_NSC_006562   8.5266 0.37   5.5649 1.62   1.96 0.08 -2.55 0.33 2017.9814 0 S10-24              
HST_NSC_001180   3.6345 1.61  -9.5118 3.09  -0.35 0.33 -1.94 0.65 2017.9765 0 NAN                 
HST_NSC_049949 -10.1756 0.40   0.4075 0.77  -3.51 0.24 -2.29 0.43 2021.2215 0 NAN                 
HST_NSC_007116   7.4551 2.58  -6.9426 3.06  -1.71 0.58 -2.67 0.68 2017.9780 0 NAN                 
HST_NSC_038176  -6.0582 2.03   8.1932 2.63   3.83 1.16  1.96 1.36 2020.5675 0 S10-151             
HST_NSC_051630   7.4240 2.97   6.9850 2.98  -3.30 1.81 -0.57 1.81 2020.2805 0 NAN                 
HST_NSC_006518   9.7388 0.12   3.0167 0.36   4.31 0.03 -4.06 0.07 2018.1460 0 S10-15              
HST_NSC_016713 -10.1246 0.60  -1.2262 0.63  -3.99 0.13 -4.19 0.14 2016.7905 0 NAN                 
HST_NSC_001996  -2.0759 0.78  -9.9888 1.96  -0.48 0.19 -1.45 0.39 2019.1378 0 S10-148             
HST_NSC_004342   9.4337 1.42   3.8879 0.83  -0.12 0.34 -3.53 0.20 2015.8160 0 S10-153             
HST_NSC_044421   1.2107 1.11  10.1323 1.11  -3.31 0.96 -7.88 0.96 2020.1566 0 NAN                 
HST_NSC_013994   5.5591 0.23   8.5625 0.22   1.81 0.07 -2.54 0.07 2019.7696 0 S10-14              
HST_NSC_013524   5.0798 0.41   8.8587 0.50  -1.06 0.09 -1.28 0.11 2018.1011 0 S10-106             
HST_NSC_007411   8.8604 0.23  -5.0770 0.24   2.62 0.06  1.95 0.06 2014.7960 0 S10-21              
HST_NSC_007517   9.5312 2.74   3.6713 2.95  -1.90 0.62 -0.54 0.65 2015.3141 0 S10-160             
HST_NSC_013577  -3.4465 0.11   9.6176 0.09  -3.10 0.03 -0.83 0.02 2018.4850 0 S10-3               
HST_NSC_001540   4.7052 3.40  -9.0783 3.85   0.06 0.72 -0.43 0.79 2020.0911 0 S10-154             
HST_NSC_001413   0.9593 0.10 -10.1811 0.09  -2.41 0.02 -3.17 0.02 2017.9514 0 S10-152             
HST_NSC_051626   6.9774 1.90  -7.4823 1.89  -2.05 1.28 -2.71 1.28 2021.7986 0 NAN                 
HST_NSC_007461  10.0558 1.93  -1.9188 1.93  -4.30 0.54  2.24 0.54 2019.3641 0 NAN                 
HST_NSC_013998   6.1453 0.90   8.1919 1.20   1.29 0.17  0.70 0.23 2014.3671 0 S10-105             
HST_NSC_006545   9.9709 0.29  -2.3511 0.50  -3.91 0.06 -3.56 0.11 2017.5020 0 S10-59              
HST_NSC_013954   0.0571 0.11  10.2550 0.17  -1.97 0.03  1.09 0.04 2018.3276 0 S10-4               
HST_NSC_001377  -5.1059 1.59  -8.8976 1.14  -3.87 0.37  3.35 0.30 2020.1596 0 S10-156             
HST_NSC_017159  -8.6369 0.12   5.5383 0.30   1.53 0.03 -4.08 0.07 2018.3985 0 S10-170             
HST_NSC_013917   3.5396 0.21   9.6335 0.19  -1.90 0.05  1.54 0.04 2018.0913 0 S10-19              
HST_NSC_016489  -3.7693 0.82   9.5718 0.81  -4.15 0.19 -0.32 0.19 2018.2222 0 S10-40              
HST_NSC_002127  -7.4407 1.96  -7.1051 2.12   4.08 0.81 -2.73 0.85 2020.1295 0 NAN                 
HST_NSC_017154  -8.9948 0.29   5.0076 0.38   1.32 0.06 -2.94 0.09 2017.2953 0 S10-175             
HST_NSC_007258   8.9129 0.93   5.1559 0.93   0.51 0.20  0.87 0.20 2014.9625 0 S10-163             
HST_NSC_016520   4.6729 1.03   9.1861 5.28   3.48 0.23  1.11 0.90 2018.9951 0 S10-162             
HST_NSC_016397  -1.0227 2.75  10.2558 3.51  -2.37 0.53  2.89 0.67 2016.3926 0 NAN                 
HST_NSC_007496   9.1977 1.25  -4.6731 0.65   2.34 0.29  2.85 0.18 2017.0349 0 S10-69              
HST_NSC_050258  10.2347 0.97   1.3127 0.97   0.17 0.93  7.60 0.92 2020.1554 0 S10-63              
HST_NSC_001433  -4.3229 6.59  -9.3709 7.00  -2.14 0.70  6.08 0.40 2020.7850 0 S10-36              
HST_NSC_016497  -3.0645 0.90   9.8581 0.66  -0.56 0.19  5.00 0.15 2018.5110 0 2star2195           
HST_NSC_006515  10.0318 0.19   2.4634 0.38   1.05 0.05  3.23 0.08 2018.9273 0 S10-104             
HST_NSC_016954 -10.2300 0.40   1.4520 1.93   2.36 0.10 -6.56 0.36 2019.3400 0 S10-184             
HST_NSC_016893  -8.5053 0.32   5.8676 0.30  -0.37 0.12  2.47 0.12 2020.5514 0 S10-174             
HST_NSC_016229  -7.5829 1.11   7.0269 1.13  -0.93 0.22  2.86 0.23 2019.5804 0 S10-171             
HST_NSC_001970   1.5929 1.69 -10.2169 2.44   3.18 0.93 -2.39 1.32 2020.9144 0 S10-167             
HST_NSC_016575   2.2811 4.27  10.0879 3.02  -0.24 0.84 -1.33 0.60 2017.1853 0 S10-188             
HST_NSC_016249   4.8924 0.84   9.1158 0.84  -1.28 0.22 -1.95 0.22 2017.7667 0 NAN                 
HST_NSC_007259   8.7701 0.47   5.4912 1.46   4.44 0.10 -2.69 0.28 2017.8522 0 S10-75              
HST_NSC_051629   9.2729 0.87   4.5933 0.87   4.35 0.45 -0.55 0.45 2020.7271 0 NAN                 
HST_NSC_007150   7.9820 3.22   6.5877 0.97   1.64 0.59  6.99 0.20 2014.0437 0 NAN                 
HST_NSC_042292  -6.3635 5.05   8.1620 2.90  10.25 1.59 -2.43 1.00 2019.3501 0 S10-190             
HST_NSC_016609   4.1449 0.37   9.4858 0.77   1.50 0.08  1.88 0.18 2017.3494 0 NAN                 
HST_NSC_016319  -9.9996 0.55   2.6892 1.16   0.38 0.13  0.69 0.24 2018.8246 0 NAN                 
HST_NSC_001151   2.7805 0.30  -9.9808 0.29   0.20 0.09  2.25 0.09 2019.5393 0 S10-189             
HST_NSC_006527  10.3574 0.14  -0.3137 0.30   2.07 0.03 -5.09 0.07 2018.3704 0 S10-20              
HST_NSC_007388  10.2269 0.17  -1.6711 1.12   2.81 0.04  3.58 0.23 2018.0593 0 S10-32              
HST_NSC_007325   7.8915 0.15  -6.7403 0.31   1.84 0.04 -4.37 0.07 2018.4730 0 S10-107             
HST_NSC_007556  10.3648 0.27   0.6171 1.92  -1.48 0.07  2.64 0.38 2018.6213 0 S10-54              
HST_NSC_051678   1.9295 1.16 -10.2149 1.16   1.20 0.65  3.89 0.65 2021.1782 0 S10-186             
HST_NSC_002151  -1.3394 0.80 -10.3097 2.27  -0.92 0.27 -2.35 0.55 2021.0318 0 NAN                 
HST_NSC_016355 -10.4043 0.74   0.2032 6.42   0.23 0.19  3.20 0.94 2018.1455 0 NAN                 
HST_NSC_017054  -8.3773 0.11  -6.1765 0.09  -2.77 0.03 -1.36 0.03 2018.9360 0 S10-185             
HST_NSC_016567   1.9025 0.54  10.2387 0.95   1.36 0.12 -1.08 0.21 2018.7319 0 S10-192             
HST_NSC_017176  -8.1798 0.43   6.4513 0.39   3.32 0.16 -3.65 0.15 2021.6245 0 S10-202             
HST_NSC_013900   1.3835 0.11  10.3289 0.10  -4.30 0.03  4.79 0.03 2017.7724 0 S10-12              
HST_NSC_007470   9.5228 1.89  -4.2520 1.84   4.21 0.42 -0.32 0.43 2018.7556 0 NAN                 
HST_NSC_007437   7.8284 4.63   6.8915 5.82   6.01 0.76  0.71 0.93 2021.7315 0 S10-110             
HST_NSC_001967   1.1277 0.73 -10.3739 0.73   0.35 0.17 -1.65 0.17 2017.3555 0 S10-194             
HST_NSC_014002   6.7202 0.20   7.9846 0.29  -1.07 0.04 -2.56 0.07 2017.7612 0 S10-10              
HST_NSC_041661  -3.4185 2.09  -9.8606 2.09   1.85 0.73  1.03 0.73 2020.3988 0 NAN                 
HST_NSC_022698   6.6109 3.42  -8.0755 2.01   5.26 0.88  0.13 0.51 2016.4332 0 NAN                 
HST_NSC_001141   6.1759 0.57  -8.4133 0.34   0.65 0.12  1.88 0.08 2015.5475 0 NAN                 
HST_NSC_001320  -2.3098 1.34 -10.1918 1.34   2.90 0.35 -0.60 0.35 2019.2561 0 NAN                 
HST_NSC_013689   3.0500 0.29   9.9991 0.29   0.47 0.07  1.99 0.07 2017.3903 0 S10-26              
HST_NSC_007518   9.8764 0.27   3.4361 0.26  -3.39 0.08  1.14 0.08 2019.4767 0 S10-210             
HST_NSC_016231  -7.5091 1.60   7.2798 1.59   2.40 0.45 -1.18 0.45 2020.3045 0 NAN                 
HST_NSC_050038  -4.5988 0.85   9.3933 0.84  -0.31 0.52  1.98 0.52 2020.7695 0 NAN                 
HST_NSC_001207  -3.8127 0.45  -9.7447 0.44  -1.44 0.14  1.52 0.14 2019.5050 0 S10-213             
HST_NSC_015501 -10.3927 3.27   1.2418 0.49  -1.48 0.66 -0.35 0.14 2020.3950 0 S10-191             
HST_NSC_013602  -6.2745 4.46   8.3788 2.60   1.54 0.91  7.25 0.64 2018.4350 0 S10-199             
HST_NSC_007542  10.4306 3.13  -0.9161 1.98   3.07 0.70 -4.18 0.48 2019.2966 0 NAN                 
HST_NSC_017037  -8.9806 0.23   5.3917 0.38   5.14 0.05 -2.74 0.08 2017.8440 0 S10-221             
HST_NSC_007535   8.7608 0.39   5.7542 1.45   2.28 0.10 -0.18 0.30 2020.3826 0 NAN                 
HST_NSC_035763   7.2134 2.77   7.6060 2.77  -3.31 0.58 -1.30 0.58 2018.7835 0 NAN                 
HST_NSC_016424  -8.7688 0.23   5.7454 0.19  -4.10 0.05 -4.26 0.04 2018.5715 0 S10-207             
HST_NSC_016860  -8.0011 2.90  -6.7818 2.90   2.35 0.32  4.49 0.32 2019.6675 0 S10-223             
HST_NSC_037529  -4.3131 1.53  -9.5616 1.53   2.75 0.89  2.69 0.89 2021.5495 0 NAN                 
HST_NSC_001572   1.4028 0.55 -10.4010 1.58  -1.68 0.11 -5.14 0.28 2019.5394 0 S10-198             
HST_NSC_007408   8.8778 0.30  -5.6041 0.29   0.62 0.08  3.62 0.08 2019.5080 0 S10-34              
HST_NSC_051634   9.8688 0.29  -3.5875 0.26   0.21 0.16  4.18 0.14 2020.7697 0 NAN                 
HST_NSC_017044  -8.4548 0.16   6.2360 0.23   0.70 0.03 -0.82 0.05 2018.5627 0 S10-217             
HST_NSC_007062  10.5092 2.12   0.1965 2.60   0.06 1.34  2.56 1.49 2020.5509 0 NAN                 
HST_NSC_001398  -0.2203 0.39 -10.5208 0.52  -0.10 0.10 -6.18 0.14 2020.0432 0 S10-200             
HST_NSC_016523   5.5601 1.80   8.9408 2.59  -5.38 0.39  2.08 0.53 2017.3951 0 NAN                 
HST_NSC_001339   0.0153 2.31 -10.5299 0.58   0.19 0.43  4.26 0.15 2019.5804 0 S10-229             
HST_NSC_016358 -10.4983 0.25   0.8248 0.57  -2.38 0.06 -2.90 0.12 2017.2349 0 S10-214             
HST_NSC_001326  -1.0856 0.79 -10.4754 0.39  -2.20 0.16  1.07 0.08 2015.9608 0 S10-222             
HST_NSC_006544  10.1635 1.64  -2.7688 1.65   3.13 0.51  2.07 0.51 2019.1387 0 S10-319             
HST_NSC_016747  -8.5742 0.69  -6.1212 0.33  -2.93 0.17 -1.31 0.09 2019.7583 0 S10-211             
HST_NSC_007533   9.2301 7.64   5.1110 7.92  -0.33 0.91 -0.38 0.85 2015.7328 0 S10-73              
HST_NSC_017205 -10.4118 0.62   1.7480 1.75  -1.25 0.12  5.61 0.26 2016.2437 0 S10-220             
HST_NSC_001503   3.3660 0.12 -10.0094 0.18   0.49 0.03  2.61 0.04 2018.7222 0 S10-233             
HST_NSC_017053  -8.8883 0.10  -5.7242 0.09   2.89 0.02  1.52 0.02 2018.0781 0 S10-238             
HST_NSC_001587  -7.4777 0.36  -7.4780 0.68   1.58 0.08 -0.41 0.13 2017.6213 0 S10-230             
HST_NSC_016846 -10.2456 1.48   2.6393 0.93   0.47 0.30  0.24 0.21 2019.0556 0 NAN                 
HST_NSC_007182  10.1727 1.68   2.9100 2.87   0.26 0.35 -0.28 0.56 2017.4295 0 S10-242             
HST_NSC_022737   8.6161 0.27  -6.1522 0.37   2.18 0.07  2.21 0.10 2019.4859 0 NAN                 
HST_NSC_016293  -1.3512 0.60  10.5012 0.59  -3.40 0.13 -0.59 0.13 2017.6260 0 NAN                 
HST_NSC_007144  10.3314 0.89   2.3287 6.29  -1.53 0.19 -3.88 0.82 2017.7905 0 S10-241             
HST_NSC_016563   1.2567 4.48  10.5232 0.49  -2.73 0.80 -0.12 0.11 2014.7037 0 S10-52              
HST_NSC_016547   2.8123 1.46  10.2225 1.66  -2.91 0.43  4.34 0.47 2020.4632 0 NAN                 
HST_NSC_001520  -7.0205 0.22  -7.9478 1.14   2.13 0.05 -3.36 0.16 2017.4133 0 S10-232             
HST_NSC_007230   7.3224 2.30  -7.6724 2.31  -1.30 0.48 -1.00 0.48 2018.9418 0 NAN                 
HST_NSC_006496  10.5331 0.11   1.2488 0.09   0.50 0.03  1.73 0.02 2018.3021 0 S10-1               
HST_NSC_001627   7.1216 1.42  -7.8713 1.14  -3.18 0.42 -4.35 0.33 2020.7388 0 S10-235             
HST_NSC_016781 -10.6072 0.57  -0.4147 0.62  -1.22 0.14  5.19 0.13 2018.1348 0 NAN                 
HST_NSC_007184   8.1791 1.36   6.7769 1.25  -1.82 0.32 -1.56 0.28 2015.7115 0 S10-245             
HST_NSC_016519   3.7779 1.50   9.9295 2.43  -3.94 0.31  0.58 0.50 2020.4430 0 S10-251             
HST_NSC_013692  -0.9188 0.35  10.5907 0.92  -3.54 0.08 -0.23 0.20 2017.8872 0 S10-244             
HST_NSC_006563   9.7054 0.12   4.3676 0.10  -0.16 0.04 -3.92 0.03 2019.5640 0 S10-7               
HST_NSC_013624  -7.7053 0.32   7.3790 0.29  -1.73 0.07 -0.54 0.07 2019.2012 0 S10-250             
HST_NSC_007525   9.8822 2.06   4.0308 1.59  -0.60 0.43 -2.95 0.36 2018.3038 0 S10-83              
HST_NSC_006643   8.5385 0.62   6.4095 0.62   1.47 0.15  0.10 0.15 2018.7162 0 S10-71              
HST_NSC_016531   6.7525 1.18   8.2742 1.70   0.93 0.24 -2.13 0.33 2017.7548 0 S10-88              
HST_NSC_006599   9.4527 0.11   4.9735 0.46  -2.83 0.03  5.41 0.10 2017.7996 0 S10-6               
HST_NSC_001166   3.1606 0.67 -10.2082 0.48  -2.18 0.19 -3.36 0.13 2018.5272 0 S10-247             
HST_NSC_001439  -2.9327 0.25 -10.2770 0.60  -3.44 0.07  1.01 0.15 2019.3843 0 S10-257             
HST_NSC_016569   1.6257 0.45  10.5690 0.46  -5.12 0.10  0.35 0.10 2014.5342 0 S10-246             
HST_NSC_013523   4.1211 0.50   9.8696 1.78   2.95 0.13  3.43 0.33 2019.8382 0 NAN                 
HST_NSC_007519  10.2388 0.28   3.1236 0.27   4.19 0.08 -3.06 0.07 2019.3559 0 S10-42              
HST_NSC_050065  -3.7616 1.54  10.0252 1.53  -4.81 0.31  4.65 0.31 2018.1127 0 S10-255             
HST_NSC_001515   3.9912 0.23  -9.9369 0.79   2.04 0.10 -3.13 0.20 2020.5332 0 S10-248             
HST_NSC_016339  -9.6372 0.24   4.6719 0.40  -1.11 0.06 -2.56 0.09 2018.3729 0 S10-258             
HST_NSC_007490   9.3506 0.90  -5.2270 2.10   4.14 0.22  0.71 0.37 2018.3311 0 NAN                 
HST_NSC_006758   7.6577 0.11  -7.4932 0.10   2.24 0.03  0.74 0.03 2017.6009 0 S10-8               
HST_NSC_001366  -6.0861 0.17  -8.8207 0.36   1.89 0.05  0.26 0.10 2019.6506 0 S10-35              
HST_NSC_015452 -10.2325 2.50   3.1882 9.80  -2.28 0.48  1.94 1.83 2018.0857 0 NAN                 
HST_NSC_013913   2.4941 0.39  10.4297 0.38   1.46 0.09  0.76 0.09 2018.5391 0 S10-37              
HST_NSC_016254   5.8990 0.65   8.9661 1.64   2.62 0.17  4.30 0.35 2018.7747 0 S10-254             
HST_NSC_013952  -0.5109 0.22  10.7227 0.53   2.22 0.05  1.00 0.12 2018.8884 0 S10-48              
HST_NSC_001372  -4.5464 0.24  -9.7296 0.24   3.55 0.05  2.76 0.05 2016.4264 0 S10-263             
HST_NSC_007515  10.3932 1.01   2.7375 0.66  -5.68 0.23  2.25 0.17 2020.1504 0 S10-47              
HST_NSC_017222  -8.3204 0.66  -6.8149 2.08   3.24 0.13 -2.30 0.46 2018.2163 0 S10-260             
HST_NSC_016719 -10.0356 5.44  -3.8677 3.48   0.26 1.00  2.80 0.64 2016.1757 0 S10-271             
HST_NSC_006719   9.5172 0.87  -5.0228 1.17   0.11 0.19  4.42 0.22 2016.5715 0 S10-80              
HST_NSC_007067   8.6472 0.72  -6.4093 0.23  -1.35 0.16 -1.97 0.06 2018.0906 0 S10-82              
HST_NSC_007260   9.6994 0.77   4.6693 1.52   4.68 0.14  2.89 0.26 2019.4909 0 S10-56              
HST_NSC_022673  10.1209 5.74   3.6796 5.45  -0.56 0.52  1.06 0.59 2017.3502 0 S10-262             
HST_NSC_041654   0.2404 0.66 -10.7719 0.65   1.05 0.28 -2.29 0.27 2020.3084 0 NAN                 
HST_NSC_001250   1.3311 1.63 -10.6939 0.99  -6.03 0.35  2.35 0.23 2021.1208 0 S10-274             
HST_NSC_017225  -9.3649 0.50  -5.3383 0.84   1.67 0.15  2.94 0.21 2019.5681 0 S10-270             
HST_NSC_049955 -10.0909 2.84   3.7947 2.83  -3.40 1.56  1.84 1.56 2021.5903 0 NAN                 
HST_NSC_016502  -3.2651 5.32  10.2895 1.21  -0.73 0.93  2.22 0.27 2018.7028 0 S10-266             
HST_NSC_013574  -4.0360 0.12  10.0219 0.10   0.62 0.03  1.42 0.03 2018.1547 0 S10-11              
HST_NSC_001146   6.7278 1.32  -8.4539 1.66  -0.72 0.30 -1.67 0.37 2019.0677 0 NAN                 
HST_NSC_051242  -3.4272 4.07 -10.2597 5.68  -3.68 1.06 -5.94 1.46 2017.7881 0 NAN                 
HST_NSC_022696   5.3355 0.17  -9.4116 0.45  -0.80 0.08 -2.73 0.15 2020.7695 0 S10-13              
HST_NSC_001560  -0.4795 0.31 -10.8139 0.66  -2.21 0.18 -1.98 0.37 2020.8202 0 S10-268             
HST_NSC_014001   5.0365 0.17   9.5837 0.15   0.89 0.05  4.20 0.05 2019.7069 0 S10-9               
HST_NSC_007117   7.9905 0.46  -7.3094 0.46   4.19 0.17  0.82 0.17 2012.8711 0 NAN                 
HST_NSC_015584 -10.7989 1.46  -0.8259 2.21  -3.95 0.40 -3.72 0.57 2018.1427 0 NAN                 
HST_NSC_007543  10.7687 1.42  -1.1564 1.04  -2.35 0.28  0.54 0.21 2018.8825 0 S10-102             
HST_NSC_017039  -8.9980 0.29   6.0285 0.44   1.75 0.06  1.39 0.09 2017.9842 0 S10-280             
HST_NSC_015406 -10.7343 1.20   1.5113 1.81   0.73 0.25  2.39 0.37 2014.8585 0 NAN                 
HST_NSC_016822 -10.8363 0.65   0.5022 0.66   0.36 0.19 -3.18 0.19 2013.0407 0 NAN                 
HST_NSC_016607   3.1732 0.86  10.3778 0.47  -0.70 0.18  2.45 0.10 2018.6500 0 S10-112             
HST_NSC_001373  -4.2795 0.63  -9.9797 0.63   2.80 0.14  0.50 0.14 2016.5512 0 S10-287             
HST_NSC_013651  -5.9082 0.66   9.1128 0.34   0.54 0.17 -1.89 0.10 2019.6430 0 S10-28              
HST_NSC_001322  -1.3176 0.17 -10.7825 0.34   3.78 0.04  1.12 0.07 2017.8733 0 S10-288             
HST_NSC_001362  -8.0033 0.41  -7.3546 1.25  -0.55 0.11  0.13 0.24 2020.0493 0 S10-283             
HST_NSC_001157   2.0690 0.39 -10.6710 0.61   2.49 0.10 -0.60 0.13 2019.2142 0 S10-285             
HST_NSC_006517  10.6811 0.14   2.0232 0.28  -0.61 0.03  3.75 0.06 2017.4120 0 S10-16              
HST_NSC_017179  -8.3186 0.95   6.9997 0.93   0.09 0.21  3.75 0.20 2017.9166 0 NAN                 
HST_NSC_013511  -7.3751 0.10   7.9929 0.08   3.24 0.02  3.40 0.02 2017.9519 0 S10-289             
HST_NSC_016604   2.3551 0.94  10.6175 0.93  -0.74 0.21 -3.19 0.21 2018.8822 0 NAN                 
HST_NSC_007111   7.6134 0.42  -7.7704 0.41  -0.28 0.12 -3.77 0.12 2019.4818 0 S10-277             
HST_NSC_013956   3.4465 0.15  10.3189 0.23   2.41 0.04  1.87 0.05 2018.2439 0 S10-17              
HST_NSC_017210 -10.5910 0.92   2.5076 0.92  -0.60 0.22  3.80 0.22 2018.8633 0 S10-286             
HST_NSC_016981  -9.5986 1.22   5.1374 1.22   0.57 0.28  4.28 0.27 2018.2729 0 NAN                 
HST_NSC_007419   9.7485 0.92  -4.8494 0.92   0.18 0.23 -1.77 0.23 2018.5701 0 S10-72              
HST_NSC_016370 -10.6989 0.68   2.0331 0.24  -3.19 0.14 -0.88 0.05 2016.4500 0 S10-284             
HST_NSC_044224 -10.3523 2.12   3.3948 2.11  -8.21 1.37  1.02 1.37 2021.1287 0 NAN                 
HST_NSC_002046  -4.9702 0.92  -9.6958 0.92   3.56 0.21  1.80 0.21 2017.0258 0 NAN                 
HST_NSC_007216   7.2304 0.61  -8.1561 1.95  -3.36 0.13  1.37 0.42 2017.8702 0 S10-22              
HST_NSC_001999  -0.7998 1.83 -10.8706 1.83   1.01 1.20  3.87 1.15 2019.9355 0 NAN                 
HST_NSC_001424  -5.2718 0.09  -9.5403 0.08  -0.71 0.02 -2.77 0.02 2018.0026 0 S10-103             
HST_NSC_013927  -3.0559 0.24  10.4840 0.22  -0.15 0.08  2.85 0.08 2020.5099 0 S10-38              
HST_NSC_015419  -9.2616 4.48   5.7940 0.95  -7.37 0.92 -3.02 0.21 2016.3726 0 S10-292             
HST_NSC_002145  -1.6407 0.74 -10.8020 0.74  -0.96 0.16 -0.44 0.16 2017.5282 0 S10-297             
HST_NSC_007153   8.8407 0.52   6.4354 0.74  -1.30 0.11  0.49 0.15 2017.3579 0 S10-74              
HST_NSC_006504  10.9373 0.22  -0.0184 0.51  -2.23 0.05  1.39 0.10 2017.6042 0 S10-29              
HST_NSC_001427  -4.6066 0.40  -9.9221 0.39  -1.30 0.08  4.71 0.08 2017.5168 0 S10-315             
HST_NSC_002152  -0.2682 0.61 -10.9383 0.60  -3.91 0.17  1.36 0.17 2020.1495 0 S10-310             
HST_NSC_044279  -9.2172 1.47  -5.9013 1.47   1.07 0.98  0.04 0.98 2021.0862 0 NAN                 
HST_NSC_035577  -7.1224 1.99   8.3125 1.01  -4.14 0.50 -3.74 0.30 2019.4983 0 S10-304             
HST_NSC_001194  -6.6255 1.51  -8.7154 1.50   2.90 0.33 -0.96 0.33 2017.9249 0 S10-307             
HST_NSC_016858  -9.0846 1.80  -6.1263 1.46   7.48 0.41 -0.69 0.36 2020.9830 0 S11-122             
HST_NSC_006538  10.2435 2.85  -3.8919 4.15   1.66 0.60  0.39 0.74 2020.1928 0 S10-97              
HST_NSC_001487   4.4201 0.61 -10.0312 0.66  -0.89 0.13  1.71 0.15 2018.8302 0 S10-317             
HST_NSC_015486 -10.9057 0.71  -1.1115 0.71  -6.80 0.18  3.53 0.18 2015.1583 0 S10-296             
HST_NSC_049974  -8.4016 0.57  -7.0421 0.56  -0.47 0.13 -2.69 0.13 2018.2519 0 S10-300             
HST_NSC_007154   8.7034 0.48   6.6657 1.86   6.96 0.10 -0.68 0.36 2018.2564 0 S10-109             
HST_NSC_001616  -6.3154 0.62  -8.9644 0.72  -1.20 0.14 -4.33 0.16 2019.4081 0 S10-39              
HST_NSC_004341   6.4266 1.43  -8.8879 1.42  -1.12 0.31 -2.26 0.31 2017.6157 0 S10-291             
HST_NSC_007534  10.1047 0.56   4.2704 0.58  -3.58 0.13  0.71 0.14 2019.0734 0 S11-80              
HST_NSC_006683  10.8869 2.02   1.3617 2.20   0.20 0.40 -3.62 0.43 2015.3593 0 S10-77              
HST_NSC_007046  10.6492 1.53  -2.6421 1.52   1.91 0.38  0.42 0.38 2019.0191 0 S10-316             
HST_NSC_001963   1.2009 1.09 -10.9102 1.09   1.25 0.69 -0.54 0.69 2021.0209 0 NAN                 
HST_NSC_013589  -5.6588 0.10   9.4052 0.09   0.47 0.03  1.80 0.02 2018.1191 0 S10-2               
HST_NSC_016349 -10.9780 2.61   0.0660 3.29  -2.99 0.59  3.85 0.74 2015.3864 0 NAN                 
HST_NSC_006633  10.4693 2.64   3.3130 1.06   0.74 0.53  0.83 0.23 2018.1659 0 S10-85              
HST_NSC_016391  -6.4041 0.95   8.9261 9.67  -4.01 0.35 -1.55 1.95 2018.2609 0 S11-113             
HST_NSC_001980   3.5056 5.19 -10.4208 2.73   8.70 0.88  3.55 0.48 2014.3227 0 S11-114             
HST_NSC_017057 -10.2924 1.05  -3.8713 0.44   1.91 0.21 -4.16 0.09 2016.2449 0 S11-112             
HST_NSC_007509  10.8553 1.08   1.7691 1.08  -1.22 0.26  1.86 0.26 2018.0737 0 NAN                 
HST_NSC_015498 -10.9359 0.48   1.2054 0.48  -2.48 0.12  4.71 0.12 2018.1043 0 NAN                 
HST_NSC_041608   5.7109 0.87  -9.4057 0.87   1.22 0.21 -0.85 0.21 2016.7280 0 S10-313             
HST_NSC_006628  10.1149 5.79  -4.3363 4.91   3.70 0.92  3.77 0.82 2021.5671 0 S10-96              
HST_NSC_016552   0.3156 1.09  11.0023 1.09   0.97 0.28 -0.05 0.28 2018.6916 0 NAN                 
HST_NSC_041607   5.0780 0.28  -9.7742 0.25  -2.58 0.13 -2.07 0.12 2021.3341 0 S11-118             
HST_NSC_007528  10.4071 0.51   3.6092 1.10   0.56 0.11  3.09 0.24 2017.9989 0 S10-44              
HST_NSC_014009   6.1136 0.11   9.1663 0.47  -2.57 0.03 -2.46 0.09 2018.2362 0 S11-14              
HST_NSC_001440  -2.4650 4.86 -10.7444 0.68  -2.48 0.79 -0.99 0.16 2018.5881 0 S11-119             
HST_NSC_013522   6.6328 0.62   8.8064 0.62   2.52 0.19  0.59 0.18 2020.1935 0 S11-33              
HST_NSC_016955 -10.8089 0.41   2.2267 1.69   2.40 0.10 -1.58 0.41 2015.4825 0 NAN                 
HST_NSC_043693   5.5293 1.58  -9.5539 1.58   2.68 1.01  0.30 1.01 2020.8823 0 NAN                 
HST_NSC_007564  11.0347 3.81   0.4188 4.24  -0.10 0.97  1.46 1.13 2019.2175 0 NAN                 
HST_NSC_017082  -9.9729 0.42  -4.7502 0.41  -1.30 0.10 -2.95 0.10 2019.1712 0 S11-116             
HST_NSC_001210  -2.7891 3.08 -10.6932 0.99   0.27 0.59 -4.82 0.21 2016.3460 0 S11-117             
HST_NSC_013556  -4.4760 0.11  10.1042 0.09  -0.11 0.03  1.79 0.02 2018.5258 0 S11-11              
HST_NSC_035706   0.4520 5.89 -11.0483 6.06   4.21 1.36  3.10 1.41 2018.0398 0 S11-125             
HST_NSC_016974  -9.2533 0.75   6.0567 0.54  -1.15 0.17  2.16 0.16 2019.6296 0 S11-121             
HST_NSC_007226   9.9847 0.82   4.7725 1.15   0.99 0.23  1.85 0.30 2020.5102 0 NAN                 
HST_NSC_051233   0.6565 2.15 -11.0518 1.28   3.09 1.11 -4.19 0.77 2019.7197 0 NAN                 
HST_NSC_016351 -11.0586 0.24   0.6320 0.78   4.76 0.07 -3.14 0.17 2017.9920 0 S11-139             
HST_NSC_007147  10.6385 0.69   3.0910 1.35   1.93 0.15  1.71 0.30 2017.0218 0 S11-45              
HST_NSC_016253   4.3516 1.77  10.1912 1.46   1.44 0.39 -0.63 0.32 2018.9196 0 S11-138             
HST_NSC_016582  -2.2133 1.80  10.8786 1.80   2.76 0.44 -3.26 0.44 2013.1040 0 NAN                 
HST_NSC_001566   1.0238 5.59 -11.0580 0.33   0.37 0.88  0.66 0.06 2015.9372 0 S11-134             
HST_NSC_016933 -11.0064 1.29   1.5188 1.29   1.06 0.25  0.47 0.25 2015.7965 0 NAN                 
HST_NSC_016653  -6.8212 1.74   8.7711 0.97   1.44 0.33  3.16 0.21 2019.6193 0 S11-128             
HST_NSC_001220   7.2863 1.23  -8.4057 3.53  -0.76 0.25  1.12 0.71 2017.0442 0 NAN                 
HST_NSC_001613  -8.2472 0.19  -7.4675 0.35   4.01 0.05  0.39 0.08 2019.2018 0 S11-149             
HST_NSC_016798 -10.1007 0.85   4.6648 2.50   2.05 0.20  0.51 0.49 2018.1699 0 NAN                 
HST_NSC_001352  -2.1238 4.14 -10.9244 0.53  -0.42 0.45 -1.66 0.12 2018.4485 0 S11-132             
HST_NSC_016740 -11.1088 6.15  -0.6722 0.75   1.50 1.00  3.47 0.14 2014.4274 0 S11-141             
HST_NSC_017231 -10.5732 1.35  -3.4804 1.35   0.37 0.28  0.85 0.28 2018.1205 0 S11-140             
HST_NSC_002128  -4.3264 0.97 -10.2612 3.08   0.37 0.22  4.92 0.64 2017.6137 0 S11-156             
HST_NSC_016261  -3.0082 2.21  10.7290 3.52   1.05 0.54  1.65 0.71 2019.7977 0 NAN                 
HST_NSC_017061 -10.7195 0.48  -3.0501 0.75   0.01 0.10  3.57 0.15 2018.7696 0 S11-147             
HST_NSC_013723  -2.0454 5.13  10.9568 2.71  -1.93 1.09 -1.49 0.56 2016.7331 0 NAN                 
HST_NSC_038036  11.0689 1.62  -1.3237 1.61   0.22 0.89 -1.77 0.88 2021.0466 0 NAN                 
HST_NSC_007097  10.0185 1.29  -4.9007 1.33  -0.44 0.30 -5.51 0.29 2018.2177 0 S11-137             
HST_NSC_015409 -10.8653 0.62   2.5189 1.50  -2.15 0.26 -1.47 0.43 2021.0941 0 NAN                 
HST_NSC_013500  -8.0500 0.15   7.7203 1.77   1.01 0.04  4.47 0.28 2014.8439 0 S11-144             
HST_NSC_016412  -8.5244 0.15   7.2142 0.10   0.57 0.04  3.81 0.02 2017.8996 0 S11-150             
HST_NSC_013637  -7.3535 2.25   8.4048 2.54  -3.61 0.47  2.70 0.49 2018.2418 0 S11-136             
HST_NSC_041627   9.6378 2.23   5.6490 2.23   1.98 0.62 -2.49 0.63 2017.2543 0 NAN                 
HST_NSC_016790 -10.3986 1.15   4.1049 1.14  -1.16 0.30 -1.97 0.30 2019.6168 0 S11-155             
HST_NSC_002146  -1.3694 7.42 -11.0967 5.35   4.33 1.04 -6.96 0.77 2013.4670 0 S11-151             
HST_NSC_016669  -6.1748 0.88   9.3231 0.88   0.99 0.19  0.68 0.18 2016.1904 0 S11-168             
HST_NSC_001249   1.6926 1.00 -11.0577 0.20   1.05 0.15  2.21 0.05 2018.8076 0 S11-170             
HST_NSC_001170   3.7975 0.88 -10.5265 0.65   0.15 0.20 -5.47 0.15 2019.1289 0 S11-145             
HST_NSC_016708  -7.7597 6.53   8.0645 2.68   0.51 1.70  5.75 0.73 2013.3113 0 NAN                 
HST_NSC_016323 -10.5806 0.09   3.6678 0.08  -0.28 0.02  4.78 0.02 2018.0410 0 S11-164             
HST_NSC_041605   3.2511 2.56 -10.7160 1.88   0.30 0.53 -2.67 0.39 2019.5525 0 S11-162             
HST_NSC_013922   2.5462 0.11  10.9115 0.09  -1.76 0.03 -2.46 0.02 2018.3575 0 S11-21              
HST_NSC_007251  10.9907 3.49   2.1811 1.21   1.02 0.98  2.36 0.35 2019.9386 0 NAN                 
HST_NSC_016777  -9.8534 0.66  -5.3557 1.12  -1.63 0.16 -2.11 0.25 2019.7011 0 S11-165             
HST_NSC_001329  -0.1592 0.18 -11.2141 0.16  -1.10 0.05  2.10 0.05 2019.6324 0 S11-176             
HST_NSC_016250   3.3093 1.41  10.7160 1.41   0.13 0.61 -1.03 0.62 2018.7764 0 S11-186             
HST_NSC_013566  -4.9445 0.11  10.0689 0.09  -0.83 0.03  3.57 0.02 2018.3225 0 S11-15              
HST_NSC_016664   6.8719 6.38   8.8682 3.64   4.32 1.25 -1.54 0.71 2018.3323 0 S11-171             
HST_NSC_007343   9.9085 0.58   5.2679 0.49  -1.99 0.13 -3.51 0.12 2019.5959 0 S11-85              
HST_NSC_001375  -3.5207 1.82 -10.6558 4.74   1.37 0.36 -2.08 0.84 2015.3456 0 S11-166             
HST_NSC_013534   4.7691 0.31  10.1620 0.43   2.77 0.07  3.55 0.09 2018.4605 0 NAN                 
HST_NSC_015448 -10.7559 0.50   3.2316 0.49  -2.27 0.17 -2.54 0.17 2019.0364 0 S11-174             
HST_NSC_017074 -11.1787 2.03  -1.1059 0.49   1.89 0.40 -0.79 0.12 2018.3157 0 S11-178             
HST_NSC_001195  -4.8589 0.22 -10.1283 0.42  -0.67 0.05 -3.72 0.09 2018.1279 0 S11-169             
HST_NSC_016872 -11.1016 2.60  -1.7207 2.59   2.31 1.63 -2.65 1.63 2020.8566 0 S11-189             
HST_NSC_007254  10.9683 1.12   2.4492 0.95   1.38 0.23 -6.56 0.19 2016.8868 0 S11-175             
HST_NSC_001358  -6.8810 2.77  -8.8872 2.77   1.88 0.54  0.22 0.59 2016.0712 0 S11-182             
HST_NSC_016328  -9.8187 0.22   5.4737 0.32  -5.16 0.05  1.11 0.07 2018.5083 0 S11-167             
HST_NSC_007201   9.9619 1.45  -5.2102 1.28   0.17 0.27 -0.19 0.24 2017.4422 0 NAN                 
HST_NSC_016533   5.1167 1.41  10.0224 1.70  -2.00 0.41 -3.98 0.49 2013.2028 0 S11-77              
HST_NSC_007170  10.2972 1.65  -4.5411 3.64  -0.46 0.50  0.71 0.94 2018.4930 0 NAN                 
HST_NSC_013716   1.1823 1.69  11.1953 1.22  -1.17 0.29 -6.53 0.22 2019.9712 2 IRS15NE             
HST_NSC_035470   7.4851 2.17   8.4180 2.16   5.66 1.46 -6.89 1.46 2021.9363 0 S11-191             
HST_NSC_013601  -6.7868 0.40   8.9918 0.39   3.48 0.10  0.94 0.10 2018.5595 0 S11-193             
HST_NSC_007347   8.1962 0.26   7.7292 0.26   0.43 0.06  2.94 0.06 2017.4892 0 S11-67              
HST_NSC_001187  -7.3309 0.25  -8.5550 1.84   5.93 0.06  2.32 0.36 2018.6826 0 S11-202             
HST_NSC_017183  -9.4442 5.39  -6.1446 0.64   0.18 1.01  2.56 0.14 2014.9955 0 S11-192             
HST_NSC_007106   7.7683 0.20  -8.1632 0.45   1.41 0.04  0.04 0.10 2017.9148 0 S11-181             
HST_NSC_013711   0.0927 0.75  11.2710 0.29  -1.65 0.12 -4.23 0.07 2018.2851 0 S11-18              
HST_NSC_014015   7.2937 0.33   8.5963 0.98  -0.76 0.09  1.08 0.22 2019.5180 0 S11-41              
HST_NSC_013945  -1.6283 1.55  11.1574 1.54  -1.83 0.37  2.12 0.36 2018.4713 0 S11-95              
HST_NSC_016536   5.9232 0.49   9.6012 0.49   3.47 0.11 -1.81 0.11 2015.9509 0 S11-197             
HST_NSC_016773  -9.7172 1.92  -5.7382 1.28   1.94 0.43  1.06 0.29 2013.5163 0 S11-196             
HST_NSC_001548   6.3855 0.69  -9.3129 0.88   5.54 0.15  0.36 0.19 2015.8858 0 S11-183             
HST_NSC_016767  -8.5301 0.47  -7.4210 0.48  -3.24 0.14 -1.96 0.14 2012.2033 0 NAN                 
HST_NSC_006651   9.0025 2.18   6.8644 0.40  -0.06 0.38 -1.82 0.09 2019.9021 0 S11-50              
HST_NSC_002079  -2.0013 0.35 -11.1433 0.31  -1.06 0.08 -2.17 0.07 2016.3026 0 S11-198             
HST_NSC_013698  -0.8134 1.64  11.2934 1.48   2.06 0.36  1.35 0.33 2017.6325 0 S11-46              
HST_NSC_001428  -3.8710 0.15 -10.6438 0.14  -5.06 0.04 -0.90 0.03 2018.3090 0 S11-199             
HST_NSC_006580  10.8626 0.10   3.2194 0.09  -1.65 0.03 -3.06 0.02 2018.3921 0 S11-8               
HST_NSC_016526   4.3985 1.21  10.4418 0.70   1.26 0.25 -0.57 0.18 2020.1701 0 S11-206             
HST_NSC_016953 -11.1792 3.70   1.8633 3.08   3.00 0.26  0.30 0.58 2016.7532 0 NAN                 
HST_NSC_007138  11.3100 0.38   0.8180 1.11  -3.34 0.09  0.55 0.25 2018.3268 0 S11-212             
HST_NSC_007151  10.4681 0.81   4.3636 0.89  -0.58 0.18 -2.73 0.20 2019.3357 0 S11-209             
HST_NSC_006513  11.2886 0.15   1.1101 0.39   0.64 0.04  2.48 0.09 2019.1853 0 S11-37              
HST_NSC_007428  10.4881 0.78  -4.3207 0.85   1.41 0.20 -0.36 0.20 2019.8144 0 S11-91              
HST_NSC_007489   9.6995 0.32  -5.8836 0.29   0.15 0.16  0.71 0.15 2021.2079 0 S11-49              
HST_NSC_017108  -9.8699 1.16  -5.6102 0.36  -0.83 0.24 -4.90 0.08 2016.5439 0 S11-200             
HST_NSC_006681  11.3414 0.13   0.5825 0.41  -4.74 0.03 -6.10 0.09 2018.4246 0 S11-32              
HST_NSC_037742   2.0985 0.50 -11.1641 0.49   1.03 0.27 -0.49 0.26 2020.3563 0 S11-207             
HST_NSC_013921   2.3669 0.14  11.1121 0.12   2.56 0.03 -1.24 0.03 2018.5040 0 S11-9               
HST_NSC_014000   3.7362 0.13  10.7427 0.34   3.52 0.03  4.57 0.07 2017.0562 0 S11-16              
HST_NSC_016329 -10.5261 0.11   4.3538 0.26   3.49 0.03  4.13 0.06 2017.8008 0 NAN                 
HST_NSC_001407   1.5666 0.09 -11.2936 0.08  -0.99 0.02 -0.68 0.02 2018.2508 0 S11-214             
HST_NSC_001431  -3.1493 0.19 -10.9650 0.15  -0.97 0.04 -3.34 0.04 2018.1599 0 S11-211             
HST_NSC_001460   5.4579 0.09 -10.0186 0.08   1.15 0.02  0.02 0.02 2018.2582 0 NAN                 
HST_NSC_007192   7.7161 0.80  -8.4089 2.32  -2.35 0.16 -3.76 0.43 2019.7557 0 NAN                 
HST_NSC_002113  -4.4624 4.56 -10.5094 2.87  -1.48 0.83 -1.62 0.53 2019.8072 0 NAN                 
HST_NSC_001614  -5.8464 0.23  -9.8112 0.52   2.19 0.07  2.31 0.13 2019.0912 0 S11-223             
HST_NSC_007155   9.7799 0.57   5.9071 0.54   1.95 0.12 -0.42 0.11 2017.6651 0 S11-84              
HST_NSC_001973   3.1698 1.24 -10.9806 1.26   0.18 0.26 -1.55 0.27 2018.7689 0 NAN                 
HST_NSC_016415  -9.7526 0.15   5.9646 0.24  -0.16 0.03 -1.52 0.06 2018.5574 0 S11-222             
HST_NSC_007204   6.9439 0.20  -9.0883 0.24   2.83 0.04  2.78 0.05 2017.5632 0 S11-29              
HST_NSC_007224  11.1044 5.44   2.7467 4.74  -1.01 0.95 -2.61 0.84 2016.8406 0 NAN                 
HST_NSC_051483  11.4291 2.43  -0.5372 2.41   3.63 0.53 -0.58 0.53 2018.1604 0 NAN                 
HST_NSC_001559   0.1676 0.26 -11.4405 0.24  -0.26 0.06  2.39 0.06 2019.4861 0 S11-227             
HST_NSC_016887  -9.6073 1.16   6.2177 1.16   2.19 0.31 -0.35 0.31 2017.8659 0 NAN                 
HST_NSC_007344  10.2331 0.24   5.1251 1.06  -5.57 0.06  2.98 0.21 2018.6306 0 S11-75              
HST_NSC_006639  10.8284 0.15   3.7065 0.30  -1.44 0.04  3.67 0.07 2018.1291 0 S11-27              
HST_NSC_007222  11.2390 1.40   2.1864 4.38  -0.56 0.37  3.06 0.99 2019.5732 0 NAN                 
HST_NSC_016956 -11.0401 1.21   3.0484 1.13  -2.11 0.25 -3.15 0.27 2018.7057 0 NAN                 
HST_NSC_017212 -10.9283 0.28   3.4375 0.48   0.42 0.06  4.00 0.10 2018.8405 0 S11-224             
HST_NSC_001291   5.9584 1.94  -9.7874 0.99   3.22 0.38 -2.67 0.22 2018.0289 0 NAN                 
HST_NSC_007384  11.1082 1.12  -2.8158 0.59   4.10 0.23  1.12 0.13 2018.8787 0 S11-87              
HST_NSC_002111  -7.6217 1.09  -8.5577 2.08   0.61 0.26 -0.72 0.44 2019.2141 0 NAN                 
HST_NSC_001345   1.2677 0.39 -11.3907 0.94   1.16 0.09  0.22 0.20 2017.9261 0 S11-226             
HST_NSC_006604   9.4984 0.12   6.4192 0.11   1.73 0.03  0.04 0.03 2017.9350 0 S11-7               
HST_NSC_016581  -0.1353 5.95  11.4651 2.33  -2.82 1.73  2.80 0.76 2018.3947 0 NAN                 
HST_NSC_001174   4.3981 1.47 -10.6053 2.41  -4.36 0.35  0.16 0.57 2018.7290 0 NAN                 
HST_NSC_001523   4.0940 0.42 -10.7395 0.54  -0.53 0.09 -2.82 0.12 2018.3220 0 S11-225             
HST_NSC_016426  -9.3005 1.06   6.7542 1.08   0.35 0.19  2.56 0.20 2018.8109 0 S11-229             
HST_NSC_001193  -5.4975 0.11 -10.0949 0.16  -0.28 0.03 -1.70 0.04 2018.1124 0 S11-228             
HST_NSC_014011   5.0573 0.19  10.3231 0.18  -0.23 0.04 -2.14 0.04 2017.2181 0 S11-23              
HST_NSC_007378  11.0247 0.26  -3.2885 0.49   1.86 0.06 -6.20 0.10 2017.6016 0 S11-59              
HST_NSC_001606  -8.3483 0.44  -7.9293 0.43  -1.70 0.10  3.27 0.10 2018.6969 0 S11-232             
HST_NSC_007039  10.7644 2.21  -4.0865 1.63  -0.50 1.07  1.40 0.80 2020.9325 0 NAN                 
HST_NSC_002054  -1.8940 3.55 -11.3598 3.32   2.31 0.34  2.93 0.41 2014.3619 0 NAN                 
HST_NSC_002044  -4.9359 0.97 -10.4077 1.29  -1.34 0.20 -2.23 0.26 2015.5848 0 S11-230             
HST_NSC_006658   8.1511 0.10   8.1619 0.34  -0.43 0.02  0.57 0.07 2018.1236 0 S11-10              
HST_NSC_007066  10.4922 1.03  -4.7932 1.02   1.66 0.20 -3.19 0.20 2017.7585 0 NAN                 
HST_NSC_001586   7.3786 0.23  -8.8750 0.20  -4.21 0.05 -1.93 0.05 2018.3873 0 S11-13              
HST_NSC_016589  -1.3081 1.65  11.4681 1.28  -1.05 0.40 -4.09 0.30 2018.3788 0 NAN                 
HST_NSC_001387  -0.2437 0.38 -11.5424 0.38  -2.97 0.10 -1.50 0.10 2018.5627 0 S11-236             
HST_NSC_007125   8.8282 0.47  -7.4422 1.70   2.22 0.10  1.55 0.32 2018.7572 0 S11-237             
HST_NSC_014019   6.2162 1.75   9.7310 1.75  -2.53 0.42  0.70 0.42 2018.3811 0 S11-56              
HST_NSC_016838 -11.2367 1.25   2.6899 4.55   2.62 0.27 -2.23 0.94 2017.3313 0 NAN                 
HST_NSC_001317  -6.9323 0.71  -9.2462 0.67   1.24 0.16  3.15 0.15 2018.5289 0 NAN                 
HST_NSC_007235   9.3130 0.82   6.8489 0.54   3.82 0.18  0.70 0.12 2017.7888 0 S11-64              
HST_NSC_017017  -8.7605 0.40   7.5480 0.48  -2.88 0.10  2.04 0.11 2018.1728 0 S11-239             
HST_NSC_051656  11.5451 1.07   0.6910 1.07  -4.04 0.72 -1.45 0.71 2020.4484 0 NAN                 
HST_NSC_016452  -3.1524 3.68  11.1282 2.36  -0.21 0.73 -3.84 0.49 2017.2846 0 NAN                 
HST_NSC_001368  -3.4703 1.66 -11.0392 1.03   0.86 0.33  1.85 0.20 2016.0855 0 NAN                 
HST_NSC_007338  10.7875 0.59   4.2284 0.92   0.30 0.13 -2.62 0.20 2019.1529 0 S11-78              
HST_NSC_001534   5.1971 1.57 -10.3582 1.15  -3.06 0.32  0.90 0.27 2019.9299 0 S11-247             
HST_NSC_006534  10.6327 0.40  -4.6163 0.25   1.61 0.09  1.07 0.06 2018.3228 0 S11-36              
HST_NSC_016565   0.2567 0.87  11.5903 0.87  -5.64 0.22 -3.00 0.22 2015.4328 0 S11-248             
HST_NSC_007565  11.5952 1.40   0.1865 3.58   0.65 0.29  2.08 0.66 2020.0407 0 S11-256             
HST_NSC_016748 -11.5995 0.98   0.0807 0.98   0.24 0.22  1.50 0.22 2017.3271 0 S11-249             
HST_NSC_041631   2.3087 6.19 -11.3694 2.52  -0.08 1.39  1.85 0.58 2017.5276 0 S11-253             
HST_NSC_016200  -4.9587 0.67  10.4951 1.22  -0.00 0.22 -2.10 0.30 2019.6747 0 NAN                 
HST_NSC_016716 -11.0973 1.34  -3.4105 1.68  -0.91 0.33 -1.78 0.42 2018.8778 0 S11-251             
HST_NSC_013932  -2.8252 0.10  11.2660 0.09   1.80 0.02  0.91 0.02 2018.1237 0 S11-4               
HST_NSC_001449  -0.9715 0.12 -11.5802 0.10  -3.18 0.03 -1.82 0.03 2018.6931 0 S11-246             
HST_NSC_006652  10.0810 0.78   5.7923 0.78   1.65 0.19  3.79 0.19 2018.9121 0 NAN                 
HST_NSC_007351   9.7801 4.99   6.3272 0.96  -1.98 1.09  2.96 0.23 2016.8039 0 S11-79              
HST_NSC_006646  10.5662 0.17   4.9063 0.65   0.51 0.04 -1.89 0.12 2018.7651 0 S11-19              
HST_NSC_013542   7.5553 1.72   8.8689 1.49  -2.45 0.32 -1.47 0.28 2015.1322 0 S11-263             
HST_NSC_013565  -5.3379 0.68  10.3564 0.54   0.50 0.14  0.18 0.13 2019.7973 0 NAN                 
HST_NSC_013899   0.0072 0.49  11.6540 0.79  -1.49 0.10 -1.99 0.16 2017.3037 0 S11-12              
HST_NSC_017111 -10.8151 0.13  -4.3519 0.27   0.05 0.03  3.98 0.06 2018.2241 0 S11-266             
HST_NSC_001477   6.4695 0.54  -9.7014 0.33  -1.02 0.12 -4.17 0.08 2019.3279 0 S11-255             
HST_NSC_007186  10.3226 0.28   5.4330 0.26   0.00 0.08  0.62 0.08 2019.7804 0 S11-262             
HST_NSC_007412   9.9337 1.42  -6.1167 2.09  -0.67 0.27  2.52 0.38 2014.4644 0 S11-35              
HST_NSC_002041  -6.4857 1.31  -9.6986 1.22   0.18 0.28 -0.27 0.27 2018.6244 0 S11-264             
HST_NSC_016766  -9.7335 0.43  -6.4580 1.01  -2.81 0.12 -1.37 0.22 2020.2685 0 S11-259             
HST_NSC_013535   4.0556 2.89  10.9544 7.95  -6.32 0.66 -0.41 1.52 2019.0586 0 NAN                 
HST_NSC_016206  -4.3693 1.13  10.8342 2.21  -0.47 0.26  6.04 0.44 2019.4464 0 S11-260             
HST_NSC_016901  -8.6269 3.21   7.8812 0.71   1.17 0.84  3.06 0.20 2015.7101 0 NAN                 
HST_NSC_007499  10.3148 1.08  -5.5021 0.99   2.67 0.22 -1.05 0.22 2019.2012 0 NAN                 
HST_NSC_002059  -4.8031 1.22 -10.6593 6.11   0.40 0.26  3.15 1.14 2015.6407 0 S11-261             
HST_NSC_002186  -7.8887 1.26  -8.6468 1.26   0.55 0.41  0.29 0.41 2020.5241 0 NAN                 
HST_NSC_013629  -8.2112 0.30   8.3461 0.42  -0.13 0.06  3.67 0.09 2016.7932 0 S11-268             
HST_NSC_001280  -8.7511 1.78  -7.7822 1.79  -3.20 0.37  1.07 0.38 2019.1806 0 NAN                 
HST_NSC_001974   4.5664 2.01 -10.7888 2.01  -4.33 1.32 -0.17 1.32 2020.9060 0 NAN                 
HST_NSC_013923  -0.6406 1.23  11.7036 0.27  -2.64 0.17  0.74 0.06 2018.0348 0 irs15SW             
HST_NSC_016420  -9.8202 0.44   6.3998 0.95  -0.45 0.09  0.30 0.18 2019.5591 0 NAN                 
HST_NSC_016465  -2.0732 0.85  11.5385 0.74   0.94 0.17  3.09 0.15 2017.1887 0 S11-96              
HST_NSC_017175  -9.1258 1.11   7.3603 2.37   6.33 0.34 -4.65 0.55 2020.2775 0 NAN                 
HST_NSC_007512  11.6809 4.15   1.0398 0.78   0.53 0.59 -4.25 0.16 2019.6959 0 S11-272             
HST_NSC_006663  11.6078 0.52   1.6777 1.34  -6.26 0.11 -0.85 0.25 2019.4401 0 S11-62              
HST_NSC_002187  -7.3623 0.64  -9.1353 2.31  -2.98 0.15 -2.63 0.52 2017.0230 0 NAN                 
HST_NSC_006634  11.4873 0.25   2.4036 0.72   5.28 0.06 -0.83 0.16 2018.0821 0 S11-76              
HST_NSC_017115 -10.9336 0.30   4.2726 0.98   1.05 0.07  1.07 0.22 2018.7002 0 NAN                 
HST_NSC_016247   2.1759 2.79  11.5368 2.78  -5.39 1.70 -1.80 1.70 2020.1868 0 S11-284             
HST_NSC_002135  -2.1508 0.24 -11.5429 0.22   0.81 0.07  2.43 0.06 2019.9460 0 S11-279             
HST_NSC_006670  11.6859 0.74  -1.1975 1.29  -0.24 0.21 -4.81 0.29 2020.7706 0 S11-26              
HST_NSC_007336   9.4504 0.80  -6.9776 0.64  -2.49 0.21  3.83 0.18 2020.6367 0 S11-299             
HST_NSC_001162   3.2060 1.58 -11.3036 0.46   0.26 0.32  0.44 0.10 2017.5092 0 NAN                 
HST_NSC_016711  -8.0063 8.30   8.6035 3.65   2.34 1.21 -4.63 0.57 2012.5873 0 S11-280             
HST_NSC_016461  -2.5115 0.54  11.4822 0.53  -1.33 0.13 -0.83 0.13 2019.0104 0 NAN                 
HST_NSC_016501  -3.9993 2.32  11.0547 1.88   1.57 0.45  6.23 0.43 2018.4477 0 S11-270             
HST_NSC_016957 -11.0726 1.01   3.9695 0.82  -3.37 0.22 -2.28 0.18 2018.3157 0 S11-278             
HST_NSC_016205  -4.6894 0.59  10.7889 1.06   1.09 0.12 -0.46 0.22 2017.3695 0 S11-282             
HST_NSC_016473  -1.6363 6.67  11.6514 4.30  -0.59 0.95  5.41 0.66 2018.4645 0 S11-271             
HST_NSC_016764 -10.1404 3.57  -5.9699 3.56  -3.26 0.86  1.02 0.85 2018.7095 0 NAN                 
HST_NSC_015435 -11.4559 1.16  -2.6920 2.06   4.15 0.29 -0.74 0.46 2020.5486 0 S11-295             
HST_NSC_007423  10.6262 0.42  -5.0608 0.42   0.80 0.10 -2.17 0.10 2017.6140 0 NAN                 
HST_NSC_022674  10.8641 0.42   4.5419 0.56   0.88 0.09  1.10 0.12 2017.0701 0 S11-274             
HST_NSC_013915   1.3602 4.80  11.7031 4.69  -0.00 0.53  2.32 0.57 2019.6886 0 S11-5               
HST_NSC_001327   0.3165 0.19 -11.7874 0.18   1.20 0.04  5.40 0.04 2017.9265 0 S11-300             
HST_NSC_017246 -11.7725 0.33  -0.7354 0.66  -0.19 0.08  1.72 0.15 2018.2672 0 S11-285             
HST_NSC_001144   7.2501 0.17  -9.3072 1.03   0.96 0.04 -2.25 0.20 2018.7091 0 S11-34              
HST_NSC_001519  -3.7200 0.17 -11.2068 0.16   1.03 0.08  1.64 0.07 2020.0172 0 S11-302             
HST_NSC_017158  -9.7588 1.45   6.6537 1.42   2.54 0.29 -0.07 0.29 2016.3900 0 S11-297             
HST_NSC_013928  -3.7669 0.36  11.1947 0.36  -4.41 0.08  1.72 0.08 2014.0865 0 S11-30              
HST_NSC_017100 -10.0363 0.37  -6.2340 0.79  -1.26 0.09  1.70 0.18 2018.0250 0 S11-291             
HST_NSC_001213  -1.2819 0.98 -11.7498 0.98   1.03 0.25  0.98 0.25 2019.1902 0 S11-314             
HST_NSC_017147  -9.1466 1.49  -7.4885 1.49  -1.28 0.31  3.07 0.31 2016.0609 0 S11-296             
HST_NSC_041644  -3.3569 3.27 -11.3372 2.85   0.13 0.89  0.60 0.70 2017.9445 0 NAN                 
HST_NSC_034592  -5.5641 0.51  10.4337 1.00  -1.50 0.31 -1.43 0.52 2020.1423 0 S11-304             
HST_NSC_002042  -5.5569 4.22 -10.4378 2.69  -1.30 0.83 -2.91 0.51 2018.5862 0 NAN                 
HST_NSC_007352  10.1438 1.34   6.0927 2.02   1.83 0.27  3.64 0.39 2020.9769 0 NAN                 
HST_NSC_002023  -0.4576 0.28 -11.8394 0.28  -2.17 0.07 -0.36 0.07 2018.2846 0 S11-301             
HST_NSC_001218  -8.6200 1.34  -8.1331 1.71  -1.20 0.31 -1.39 0.39 2018.3249 0 NAN                 
HST_NSC_016783 -10.6714 0.35   5.1629 0.34   0.62 0.09 -0.42 0.09 2019.2187 0 NAN                 
HST_NSC_013955  -1.3530 1.16  11.7798 2.63  -2.46 0.27  1.46 0.53 2018.4492 0 NAN                 
HST_NSC_006559  11.6640 0.13  -2.1395 0.35   0.21 0.03 -5.67 0.07 2017.5188 0 S11-2               
HST_NSC_001602  -7.6467 0.31  -9.0649 0.73   1.09 0.06  3.25 0.15 2018.4927 0 S11-315             
HST_NSC_006705   9.3659 1.34  -7.2750 1.34   0.28 0.46 -0.07 0.46 2020.0850 0 S11-317             
HST_NSC_007166  10.0147 0.98   6.3714 2.72  -4.53 0.24  2.22 0.59 2017.3275 0 NAN                 
HST_NSC_007299  11.6320 6.06  -2.3805 5.60  -3.56 1.30 -0.96 1.13 2015.6786 0 S11-88              
HST_NSC_013647  -6.9899 0.12   9.6011 0.25   0.52 0.03 -4.71 0.06 2018.3230 0 S11-322             
HST_NSC_007477   9.7392 1.13  -6.8022 1.27  -1.06 0.22 -3.57 0.25 2017.8086 0 S11-40              
HST_NSC_013531   2.8190 0.72  11.5413 0.83   0.31 0.18  0.99 0.23 2019.9568 0 NAN                 
HST_NSC_001374  -2.5746 0.76 -11.6048 0.76   2.56 0.18  4.09 0.18 2018.0689 0 NAN                 
HST_NSC_006685  11.8839 1.89   0.4070 1.92   1.96 0.37  2.79 0.38 2018.8247 0 S11-308             
HST_NSC_001435  -1.6234 0.38 -11.7820 0.29   1.47 0.08 -1.12 0.07 2018.5820 0 S11-311             
HST_NSC_017226 -11.4907 1.83  -3.0790 0.83   3.23 0.38  3.29 0.23 2019.8905 0 S11-321             
HST_NSC_013944  -2.2546 0.11  11.6804 0.09   0.89 0.02  1.67 0.02 2018.2264 0 S11-22              
HST_NSC_007145  11.8139 5.11   1.4001 0.55  -2.50 0.77 -2.20 0.12 2018.6021 0 S11-39              
HST_NSC_006678  11.8983 1.08  -0.0098 1.58   2.83 0.21  2.34 0.31 2015.3434 0 S11-60              
HST_NSC_035702   8.4621 1.28  -8.3797 1.14   1.38 0.38 -2.08 0.30 2019.9011 0 S11-312             
HST_NSC_004343   7.1254 0.66  -9.5427 0.97  -3.20 0.14 -3.49 0.20 2017.7203 0 S11-24              
HST_NSC_014013   4.4627 0.10  11.0433 0.30  -1.73 0.03  1.26 0.06 2018.1642 0 S11-6               
HST_NSC_016448  -3.5282 0.45  11.3778 0.52  -4.06 0.11 -0.15 0.12 2018.7671 0 S11-31              
HST_NSC_006600  11.5596 1.69   2.8785 2.01   0.91 0.55  1.50 0.61 2021.9658 0 S11-92              
HST_NSC_016235  -8.2703 1.55   8.5774 1.14   1.07 0.34  3.52 0.25 2019.5996 0 S11-310             
HST_NSC_007358   8.0758 0.57   8.7694 0.58   2.02 0.12  0.94 0.13 2017.3741 0 S11-68              
HST_NSC_017095  -9.4711 2.84  -7.2423 0.23   3.34 0.35  3.69 0.05 2018.2660 0 S11-332             
HST_NSC_007162   9.4330 2.23   7.2928 0.45   2.57 0.43  0.84 0.13 2019.3088 0 NAN                 
HST_NSC_001946   7.4697 1.21  -9.3023 1.04   1.23 0.26  0.40 0.23 2019.9100 0 S11-323             
HST_NSC_016338 -10.5650 0.23   5.5428 0.90  -0.55 0.05 -1.21 0.17 2017.9335 0 S11-328             
HST_NSC_007376  11.2708 0.34  -3.9306 1.39  -0.88 0.12  3.84 0.28 2021.3273 0 NAN                 
HST_NSC_007160  10.5994 0.69   5.4946 3.18   0.51 0.21  1.27 0.69 2020.2253 0 S11-54              
HST_NSC_016211   6.0597 0.26  10.2892 2.70  -1.86 0.15 -5.25 0.63 2020.0175 0 S11-66              
HST_NSC_014018   5.0727 0.38  10.8115 0.39  -0.27 0.08 -3.37 0.08 2014.0304 0 S11-28              
HST_NSC_006649  11.0970 0.28   4.4206 0.44  -6.15 0.11  2.49 0.15 2020.6596 0 S12-26              
HST_NSC_006656  10.4796 0.13   5.7363 0.23  -1.24 0.03  1.68 0.05 2018.8074 0 S11-17              
HST_NSC_001497   3.6555 0.10 -11.3750 0.09   1.36 0.02 -5.04 0.02 2018.1408 0 S11-316             
HST_NSC_016737 -11.9445 0.77  -0.4185 7.49  -4.49 0.16 -0.96 0.85 2018.1657 0 S11-319             
HST_NSC_017059 -11.7657 0.60  -2.1217 0.39   3.78 0.12  0.97 0.09 2018.4080 0 S11-339             
HST_NSC_013641  -7.6307 1.81   9.2098 0.94  -4.39 0.36  1.56 0.19 2019.0941 0 S11-318             
HST_NSC_001199  -3.0131 0.21 -11.5755 0.21   0.39 0.05 -3.40 0.05 2018.1079 0 S11-326             
HST_NSC_001567   1.7994 1.29 -11.8254 0.93   0.74 0.28 -3.50 0.21 2019.1425 0 NAN                 
HST_NSC_001281  -6.8387 1.65  -9.8148 1.64  -1.17 0.42 -1.87 0.42 2018.5879 0 S11-337             
HST_NSC_001446  -0.7226 0.27 -11.9519 1.01   1.15 0.07  3.23 0.19 2019.8295 0 S12-85              
HST_NSC_013696  -1.8975 3.00  11.8272 2.98   0.70 0.49  3.25 0.49 2018.5931 0 S11-94              
HST_NSC_007349  10.8145 0.66   5.1545 0.60   1.24 0.15 -1.85 0.14 2017.2655 0 S11-42              
HST_NSC_002055  -1.0611 0.36 -11.9363 0.35   1.24 0.09 -2.94 0.09 2018.6751 0 S11-330             
HST_NSC_007058  11.8420 7.31  -1.8885 6.22   0.97 1.62  1.70 1.38 2016.4433 0 NAN                 
HST_NSC_042312   8.6307 1.11   8.3263 0.65   1.84 0.25  2.07 0.15 2017.2817 0 S11-333             
HST_NSC_016492  -4.8602 0.50  10.9667 0.21   1.77 0.12  3.72 0.06 2019.2226 0 S11-334             
HST_NSC_050287  -2.8730 2.94  11.6511 2.95  -5.31 2.00  3.94 2.00 2020.9723 0 NAN                 
HST_NSC_001467   6.0980 0.84 -10.3621 0.84  -7.48 0.24 -2.09 0.24 2018.5334 0 S12-90              
HST_NSC_050062  -5.9507 1.02  10.4486 1.01  -1.58 0.55 -4.82 0.55 2020.7138 0 S12-91              
HST_NSC_001615  -4.2656 0.76 -11.2440 0.75  -1.24 0.21 -2.91 0.21 2019.9197 0 NAN                 
HST_NSC_001588  -6.6646 0.10 -10.0136 0.09  -1.34 0.02  1.84 0.02 2017.8561 0 S12-89              
HST_NSC_006721  10.4958 0.11  -5.8933 0.09   1.29 0.02 -5.52 0.02 2018.2976 2 IRS28               
HST_NSC_001278  -8.0474 1.84  -8.9649 2.10  -2.46 0.41 -1.85 0.47 2018.9949 0 NAN                 
HST_NSC_001354  -5.2330 0.50 -10.8515 0.74  -0.48 0.11 -3.76 0.16 2019.2907 0 S12-86              
HST_NSC_007041  11.2847 1.51  -4.2665 5.69  -3.08 0.41  0.19 1.23 2019.4331 0 NAN                 
HST_NSC_013502  -8.6883 0.18   8.3769 0.25  -0.84 0.04  1.94 0.05 2017.5263 0 S12-95              
HST_NSC_050023   7.3387 1.09   9.5919 0.64   1.31 0.58 -0.46 0.36 2021.8584 0 S12-97              
HST_NSC_014008   3.6564 0.11  11.5115 0.10  -2.39 0.03 -7.23 0.03 2017.6015 0 S12-9               
HST_NSC_006561  11.8921 0.17   2.1149 0.43   1.24 0.04 -0.26 0.10 2018.4739 0 S12-39              
HST_NSC_002149   0.2887 0.42 -12.0779 0.41   2.17 0.10  2.76 0.10 2018.7022 0 S12-100             
HST_NSC_013586  -4.3381 0.10  11.2822 0.08   1.18 0.02  5.69 0.02 2018.3048 0 S12-4               
HST_NSC_017182 -10.6471 1.79  -5.7269 1.31  -2.04 0.38 -2.52 0.30 2018.9532 0 S12-94              
HST_NSC_016673  -6.5612 0.22  10.1545 1.77  -1.22 0.05 -3.31 0.34 2017.4181 0 S12-104             
HST_NSC_001349   2.1358 0.26 -11.8999 0.67  -0.29 0.09 -3.41 0.17 2020.1284 0 NAN                 
HST_NSC_013571  -5.1341 0.45  10.9478 0.83   2.87 0.09  3.17 0.16 2019.4443 0 S12-42              
HST_NSC_007348  11.1041 0.34   4.7889 0.47   1.62 0.07 -3.09 0.10 2016.9899 0 S12-34              
HST_NSC_007540  11.8272 2.92  -2.5270 1.09  -0.63 0.61 -1.71 0.25 2017.7621 0 S12-32              
HST_NSC_006506  12.0587 0.10  -0.9890 0.09  -4.45 0.03 -0.83 0.02 2018.5279 0 S12-3               
HST_NSC_002158  -3.4880 4.13 -11.5924 2.07  -1.62 0.94 -2.02 0.50 2018.9751 0 NAN                 
HST_NSC_002002   1.5882 0.54 -12.0031 0.54   4.52 0.13  1.74 0.13 2018.9965 0 NAN                 
HST_NSC_016556  -0.5622 0.65  12.1033 0.65  -0.69 0.17  0.57 0.17 2017.7273 0 S12-58              
HST_NSC_016802 -10.8175 0.18   5.4638 0.30   1.25 0.05 -2.07 0.08 2019.5090 0 S12-110             
HST_NSC_002074  -4.0762 3.49 -11.4135 3.19   0.06 0.58 -2.74 0.58 2019.9255 0 S12-102             
HST_NSC_016514   3.4690 0.45  11.6143 1.12   5.64 0.09  2.81 0.23 2017.7986 0 S12-24              
HST_NSC_035489   8.7842 0.23  -8.3579 0.55  -0.01 0.11  2.55 0.21 2020.8536 0 S12-13              
HST_NSC_041618   6.9555 0.83  -9.9343 0.42   0.52 0.19  0.67 0.11 2018.2176 0 S12-103             
HST_NSC_013993   5.8329 0.16  10.6379 0.15   2.52 0.04  3.70 0.04 2018.4774 0 S12-17              
HST_NSC_007551  12.0304 0.25  -1.5754 0.48   1.64 0.07  1.67 0.12 2019.0154 0 S12-47              
HST_NSC_050064  -5.4227 2.00  10.8546 2.84  -0.08 1.03  0.44 1.44 2020.7152 0 NAN                 
HST_NSC_017096 -10.5302 0.41  -6.0310 0.55  -5.07 0.10 -0.33 0.13 2019.9046 0 S12-98              
HST_NSC_001521   5.9008 1.18 -10.6067 7.05  -1.32 0.27  3.57 1.80 2018.7598 0 S12-121             
HST_NSC_006603  11.5599 0.10   3.7435 0.08   0.87 0.02 -2.17 0.02 2018.0296 0 S12-1               
HST_NSC_001217  -6.0913 0.24 -10.5209 3.37   1.32 0.06 -4.45 0.60 2019.3392 0 S12-101             
HST_NSC_013599  -7.5165 0.10   9.5646 0.08   1.85 0.02  1.09 0.02 2018.4953 0 S12-113             
HST_NSC_006539  11.1596 0.64  -4.8575 4.02  -4.05 0.14 -5.62 0.77 2015.9870 0 S12-73              
HST_NSC_016315 -11.4815 1.26   4.0529 2.05  -0.48 0.37  0.68 0.54 2020.3570 0 NAN                 
HST_NSC_007390  11.7871 0.18  -3.1018 0.39   1.24 0.04  1.57 0.09 2018.5088 0 S12-51              
HST_NSC_002038  -7.2457 0.37  -9.8017 1.55   3.37 0.08 -1.86 0.29 2015.9804 0 S12-115             
HST_NSC_006665  12.1436 0.70   1.0951 1.71   1.34 0.22 -0.84 0.38 2020.6199 0 S12-43              
HST_NSC_001248  -7.5487 0.24  -9.5784 1.25  -3.05 0.06  2.75 0.25 2019.0129 0 S12-116             
HST_NSC_007302  11.9977 0.26  -2.2115 0.24   0.25 0.06 -3.83 0.06 2018.8943 0 S12-19              
HST_NSC_016684   5.3097 0.66  10.9843 0.56  -2.14 0.16  0.48 0.14 2017.8228 0 S12-124             
HST_NSC_016982 -10.5275 0.39   6.1765 0.39  -0.50 0.08  5.22 0.08 2016.1683 0 S12-118             
HST_NSC_041639  -8.5502 0.48  -8.7116 0.48  -2.22 0.12 -2.06 0.12 2017.2364 0 S12-114             
HST_NSC_016859 -11.7148 2.06  -3.4354 3.42   2.36 0.48 -0.62 0.77 2018.4162 0 NAN                 
HST_NSC_016422 -10.0334 0.48   6.9586 0.31   4.55 0.12  2.51 0.09 2019.2223 0 S12-134             
HST_NSC_007188  10.8476 0.92   5.6069 3.76   0.72 0.18 -1.13 0.69 2018.6916 0 NAN                 
HST_NSC_016584  -2.9478 1.25  11.8503 1.25  -0.04 0.25 -0.86 0.25 2015.8645 0 S12-129             
HST_NSC_013703  -1.3912 2.53  12.1346 1.47  -0.50 0.53 -4.24 0.33 2018.8102 0 NAN                 
HST_NSC_017065 -12.1494 0.41  -1.2594 0.41   0.44 0.10 -1.66 0.09 2018.1917 0 NAN                 
HST_NSC_017217 -12.2247 0.76   0.2684 0.66   1.03 0.16  2.20 0.16 2019.1447 0 S12-123             
HST_NSC_007435  11.8644 0.67   3.0104 0.66  -4.11 0.39 -2.99 0.38 2020.6671 0 S12-137             
HST_NSC_013963   7.0698 0.10  10.0030 0.09  -2.62 0.03 -1.58 0.02 2018.4308 0 S12-6               
HST_NSC_007163  10.4230 1.22   6.4389 1.22   2.15 0.26  0.57 0.26 2017.5479 0 NAN                 
HST_NSC_007557  12.1980 0.61  -1.1876 2.29  -0.66 0.14  2.12 0.40 2018.2896 0 S12-29              
HST_NSC_022650   0.8975 0.38 -12.2238 0.46   1.86 0.09 -1.83 0.10 2018.5486 0 S12-128             
HST_NSC_001942   7.4299 0.30  -9.7510 0.29  -0.03 0.07 -2.28 0.07 2017.7228 0 S12-126             
HST_NSC_050021   2.9000 2.24  11.9121 2.24  -2.27 1.32  3.14 1.32 2021.6684 0 NAN                 
HST_NSC_006612   9.2124 2.69   8.0909 1.85   2.56 0.64  0.82 0.44 2021.1519 0 S12-15              
HST_NSC_017034 -10.3465 0.59   6.5800 1.75   0.41 0.12  3.59 0.34 2017.9021 0 S12-133             
HST_NSC_013919   1.0623 0.55  12.2174 0.54   0.85 0.14 -0.51 0.14 2019.3330 0 S12-12              
HST_NSC_016757 -10.5125 2.27  -6.3186 3.60  -6.12 0.55 -1.81 0.90 2017.4120 0 NAN                 
HST_NSC_001617  -3.3130 3.05 -11.8099 3.07  -2.56 0.63  0.27 0.63 2017.8620 0 S12-122             
HST_NSC_013892   0.0185 3.67  12.2676 3.19   2.41 0.53  1.50 0.67 2018.9619 0 NAN                 
HST_NSC_001552   4.4322 0.24 -11.4434 0.36   3.16 0.06 -2.31 0.08 2018.2481 0 S12-127             
HST_NSC_017085 -11.8779 0.10  -3.0898 0.24   4.11 0.02 -2.96 0.05 2018.2499 0 S12-144             
HST_NSC_001204  -1.6466 0.42 -12.1698 0.31   1.69 0.09  2.82 0.07 2018.5157 0 S12-145             
HST_NSC_007328   9.5500 1.82  -7.7246 0.42   1.66 0.33  0.66 0.09 2018.1502 0 S12-78              
HST_NSC_001476   6.8514 0.19 -10.2001 0.17  -0.59 0.05 -3.25 0.04 2019.3657 0 S12-135             
HST_NSC_007158  11.4788 1.46   4.3918 1.46   3.67 0.47  2.68 0.47 2019.7004 0 NAN                 
HST_NSC_016554  -0.8953 1.01  12.2618 1.08  -2.12 0.19 -3.40 0.21 2015.3110 0 NAN                 
HST_NSC_013513  -8.3202 0.71   9.0640 0.70   1.15 0.24  2.41 0.24 2020.6294 0 S12-146             
HST_NSC_001186  -4.7152 0.28 -11.3647 0.28  -2.67 0.07  7.23 0.07 2018.7914 0 S12-155             
HST_NSC_002015   4.6959 0.64 -11.3796 0.97   2.06 0.15 -0.70 0.21 2018.6458 0 S12-149             
HST_NSC_050054  -2.2848 3.35  12.1024 3.35  -3.75 0.98 -0.38 0.97 2018.9733 0 NAN                 
HST_NSC_007363   8.4789 4.22   8.9329 3.82   4.76 0.87 -2.04 0.78 2017.0619 0 S12-147             
HST_NSC_016215  -3.6246 0.86  11.7759 0.61  -2.52 0.19 -3.34 0.14 2017.0087 0 S12-153             
HST_NSC_002039  -6.3474 0.46 -10.5686 0.45  -0.52 0.11  1.19 0.11 2019.5489 0 S12-151             
HST_NSC_017145 -10.1357 1.62  -7.0247 0.84   4.67 0.39  0.56 0.20 2019.4262 0 S12-166             
HST_NSC_013487   5.6406 0.54  10.9690 2.06  -2.58 0.12 -0.87 0.35 2013.6366 0 S12-56              
HST_NSC_017170  -9.8717 1.13   7.3971 1.13   3.17 0.29 -1.84 0.29 2016.8411 0 S12-163             
HST_NSC_001289   6.3436 1.91 -10.5844 1.91  -2.96 0.47 -3.68 0.46 2017.0526 0 NAN                 
HST_NSC_041599   7.1545 0.75 -10.0589 2.18   2.57 0.18  0.88 0.48 2017.0814 0 S12-150             
HST_NSC_001577   3.3212 1.87 -11.8960 2.19  -6.58 0.41  0.07 0.49 2019.0708 0 S12-164             
HST_NSC_001607  -5.2436 0.45 -11.1859 0.45  -0.94 0.10 -2.34 0.10 2015.9328 0 S12-152             
HST_NSC_001528   5.1626 2.28 -11.2310 2.94   0.13 0.47  0.76 0.59 2020.7907 0 NAN                 
HST_NSC_001992   3.1287 3.31 -11.9609 3.13   4.13 0.62 -3.46 0.58 2015.5604 0 NAN                 
HST_NSC_001196  -2.9230 0.26 -12.0128 1.52   0.10 0.06  3.47 0.30 2017.9768 0 NAN                 
HST_NSC_022862  10.7705 3.54   6.0758 4.24   1.05 0.71  2.03 0.98 2019.6595 0 S12-156             
HST_NSC_017103 -11.5102 0.25  -4.5381 0.49   1.54 0.06 -0.06 0.11 2019.0040 0 S12-168             
HST_NSC_007342  11.9128 3.42   3.3462 2.13   0.97 0.68  1.40 0.41 2015.6594 0 S12-161             
HST_NSC_016676  -6.4224 0.32  10.5807 0.59  -4.68 0.08 -0.80 0.13 2017.6571 0 S12-162             
HST_NSC_035746   8.9770 0.12  -8.5224 0.18   5.42 0.04  0.52 0.06 2019.7690 0 S12-10              
HST_NSC_051230  -9.0147 0.99  -8.4993 1.39   2.44 0.57  2.16 0.74 2019.8403 0 S12-174             
HST_NSC_016644  -3.9117 0.72  11.7621 1.03  -0.68 0.17 -2.30 0.24 2019.4670 0 S12-175             
HST_NSC_013655  -9.0618 1.40   8.4662 0.59   1.81 0.27  0.19 0.12 2018.7729 0 S12-173             
HST_NSC_007333   9.9499 1.26  -7.4049 2.89  -0.51 0.23  1.00 0.49 2020.5854 0 NAN                 
HST_NSC_016372 -11.9124 0.30   3.4904 0.59   1.64 0.20 -3.17 0.27 2020.1045 0 S12-180             
HST_NSC_006692  12.4059 0.30   0.5921 0.66   1.95 0.07  1.22 0.14 2017.9650 0 S12-172             
HST_NSC_001323   0.2849 0.62 -12.4305 3.33  -2.37 0.13 -3.23 0.47 2019.1255 0 S12-170             
HST_NSC_001357  -4.3175 1.49 -11.6617 3.65   4.21 0.31  0.59 0.78 2017.0222 0 S12-186             
HST_NSC_006659  10.9231 0.19   5.9668 0.20   3.16 0.04 -0.46 0.04 2015.2467 0 S12-11              
HST_NSC_013730  -6.0035 0.19  10.9030 0.61  -2.99 0.12  4.32 0.29 2020.8582 0 S12-28              
HST_NSC_016628  -7.0328 0.92  10.2715 0.92   1.48 0.30 -4.73 0.30 2019.3288 0 S12-187             
HST_NSC_022760   8.3825 0.77  -9.2045 1.07  -2.00 0.17 -4.77 0.24 2018.8909 0 S12-176             
HST_NSC_013738  -5.3692 3.50  11.2327 0.53   0.77 0.59  0.65 0.16 2014.8247 0 NAN                 
HST_NSC_001600  -6.0645 0.10 -10.8893 0.08   0.10 0.03 -2.27 0.02 2018.4419 0 S12-178             
HST_NSC_017087  -9.7367 5.35  -7.7935 2.72   2.37 1.28  1.26 0.67 2016.9898 0 NAN                 
HST_NSC_051687   8.6738 0.77  -8.9636 0.77   1.51 1.21 -5.94 1.20 2019.5664 0 S12-177             
HST_NSC_006672  12.3641 0.23  -1.6610 0.44  -3.60 0.05 -3.78 0.10 2017.8916 0 S12-48              
HST_NSC_002049  -1.8770 0.87 -12.3340 0.87  -1.58 0.19 -1.74 0.19 2016.4911 0 S12-169             
HST_NSC_016755 -10.9671 0.69  -5.9523 0.68  -0.25 0.23 -0.82 0.23 2020.0963 0 NAN                 
HST_NSC_002181  -8.8227 0.91  -8.8326 1.63   3.65 0.29  1.84 0.40 2019.5482 0 S12-184             
HST_NSC_001448  -0.1153 4.42 -12.4854 1.92   1.10 0.86  2.70 0.41 2017.2510 0 S12-183             
HST_NSC_016265   6.6439 9.60  10.5782 7.77  -5.22 1.61 -0.30 1.40 2020.4357 0 S12-182             
HST_NSC_002139  -0.7598 1.17 -12.4708 3.96  -2.73 0.30 -4.59 0.74 2019.7928 0 NAN                 
HST_NSC_001929   5.7784 1.49 -11.1090 1.45  -0.43 0.30  0.55 0.30 2018.5223 0 S12-189             
HST_NSC_022761  10.5322 2.31  -6.7759 1.04  -3.60 0.48 -2.05 0.25 2016.4269 0 NAN                 
HST_NSC_001272  -7.5657 0.23  -9.9860 0.23   5.63 0.05  5.91 0.05 2016.2081 0 S12-202             
HST_NSC_051607   7.9293 0.96  -9.7011 0.95   0.39 0.57 -7.24 0.56 2021.4269 0 NAN                 
HST_NSC_006616   9.9549 0.56   7.6094 1.65   0.74 0.11 -2.21 0.31 2018.3022 0 S12-193             
HST_NSC_007141  12.5338 0.87   0.0573 1.65   0.96 0.20  5.70 0.36 2018.8780 0 S12-191             
HST_NSC_002150   0.7337 1.12 -12.5137 1.98  -0.86 0.29 -1.13 0.45 2019.9983 0 NAN                 
HST_NSC_014004   2.5627 0.79  12.2718 0.88   0.22 0.19  4.17 0.20 2020.1746 0 NAN                 
HST_NSC_016618  -8.9611 0.68   8.7695 0.61   2.63 0.15 -3.87 0.13 2017.7632 0 S12-204             
HST_NSC_001421  -2.5069 0.21 -12.2877 0.58  -0.59 0.05  1.94 0.12 2017.8771 0 S12-196             
HST_NSC_013747  -4.1134 0.32  11.8578 0.32   0.11 0.07  1.13 0.07 2017.4174 0 NAN                 
HST_NSC_006695  10.4931 0.21   6.8907 0.21   0.56 0.05  0.75 0.05 2017.5938 0 S12-18              
HST_NSC_016804 -11.0825 0.70   5.8993 2.42  -3.69 0.15  3.47 0.48 2018.4078 0 NAN                 
HST_NSC_017073 -12.5570 1.47   0.2368 1.47   2.77 0.31  1.46 0.31 2017.0784 0 S12-192             
HST_NSC_016539   3.9204 1.62  11.9340 1.35  -0.05 0.35  1.13 0.30 2018.1884 0 NAN                 
HST_NSC_016750  -9.3538 0.84  -8.3853 0.77   3.18 0.06 -2.60 0.17 2018.0713 0 NAN                 
HST_NSC_035701   8.9018 0.56  -8.8690 0.78   1.95 0.18  2.76 0.26 2019.6014 0 S12-199             
HST_NSC_016322 -11.6898 3.11   4.6217 3.90  -3.27 0.66  2.78 0.82 2017.1649 0 NAN                 
HST_NSC_016894  -9.9845 0.31   7.6384 0.66  -1.99 0.07  0.76 0.13 2015.9090 0 S12-195             
HST_NSC_006602  12.3053 0.13   2.5736 0.41   0.55 0.03 -0.98 0.09 2018.3669 0 S12-38              
HST_NSC_001463   6.3828 0.78 -10.8379 0.89  -2.72 0.16 -2.36 0.18 2016.2980 0 S12-198             
HST_NSC_001252  -8.7320 0.12  -9.0580 0.10   2.19 0.03  4.20 0.03 2019.3403 0 S12-212             
HST_NSC_016297  -2.4959 0.90  12.3316 0.90  -4.99 0.25  0.01 0.25 2016.7087 0 NAN                 
HST_NSC_017223 -12.2472 1.93  -2.8843 3.14   0.69 0.50  2.35 0.80 2019.3641 0 NAN                 
HST_NSC_007359  11.1846 0.22   5.7675 0.21   1.49 0.05  5.11 0.05 2017.9015 0 S12-80              
HST_NSC_035774 -10.4189 1.27  -7.0599 0.98  -5.28 0.38 -3.19 0.26 2018.5564 0 NAN                 
HST_NSC_017141 -10.1043 0.33  -7.5064 0.33  -1.74 0.08  3.38 0.08 2016.5023 0 S12-201             
HST_NSC_016441  -9.5891 0.10   8.1666 0.08   2.02 0.02  2.72 0.02 2018.2741 0 S12-206             
HST_NSC_007137  12.5992 2.40  -0.5797 1.62   1.66 0.59 -0.13 0.42 2020.5780 0 NAN                 
HST_NSC_017161 -10.3100 0.48   7.2698 5.05   2.01 0.11 -3.08 0.79 2019.1542 0 S12-216             
HST_NSC_001592  -7.9990 0.27  -9.7554 0.64  -5.73 0.06  1.43 0.14 2018.0220 0 S12-205             
HST_NSC_007156  12.0929 0.40   3.5988 0.80  -2.97 0.09 -6.37 0.16 2018.0829 0 S12-36              
HST_NSC_001190  -3.5265 0.41 -12.1373 0.41   1.02 0.09 -1.82 0.09 2015.2679 0 S12-210             
HST_NSC_007467  12.2049 3.15  -3.2858 8.72   6.05 0.46  5.17 1.15 2011.9052 0 S12-62              
HST_NSC_016760 -11.7359 1.22  -4.7274 0.89   1.93 0.24 -0.12 0.19 2018.6355 0 NAN                 
HST_NSC_014021   4.3304 0.28  11.8936 0.27   1.09 0.07  1.35 0.07 2018.8369 0 S12-77              
HST_NSC_016769 -12.1146 1.06  -3.7038 0.63  -0.66 0.22 -2.79 0.14 2018.6061 0 NAN                 
HST_NSC_022756  11.4586 1.09  -5.4059 2.02   2.57 0.28  4.40 0.51 2016.2609 0 S12-218             
HST_NSC_001496   4.2061 2.06 -11.9604 0.60  -1.38 0.33  1.01 0.14 2018.4536 0 NAN                 
HST_NSC_001181   5.6348 1.31 -11.3656 1.32   1.62 0.31 -1.48 0.31 2017.9776 0 NAN                 
HST_NSC_046540 -12.2092 2.73  -3.4520 2.73   3.77 1.85  5.25 1.84 2022.3249 0 NAN                 
HST_NSC_007421  11.2993 2.82  -5.7805 2.83   7.65 1.93  5.26 1.93 2019.9331 0 S12-211             
HST_NSC_038038  12.0531 1.62  -3.9933 1.61  -0.55 0.96  3.32 0.96 2021.1284 0 NAN                 
HST_NSC_016266   6.4877 1.21  10.9226 1.21  -0.09 0.36  3.62 0.36 2019.2468 0 NAN                 
HST_NSC_002108  -8.5195 0.55  -9.4374 0.61   1.73 0.13 -3.07 0.15 2019.7339 0 S12-224             
HST_NSC_017093 -11.3375 8.74  -5.7617 5.14   1.13 1.68 -1.22 0.98 2017.7966 0 S12-231             
HST_NSC_016332 -11.4996 0.69   5.4407 0.78  -5.30 0.15  2.25 0.17 2017.4473 0 S12-223             
HST_NSC_007372  11.8320 1.68  -4.6871 6.60   0.04 0.31  7.47 1.15 2014.1308 0 S12-72              
HST_NSC_015485 -12.7195 2.97   0.5790 7.12   1.68 0.75  1.50 1.82 2016.0207 0 NAN                 
HST_NSC_007355  11.7510 1.55   4.9176 1.55   3.03 0.29 -2.99 0.29 2016.3918 0 S12-227             
HST_NSC_001455   5.8975 0.74 -11.2934 0.74  -0.00 0.19 -2.07 0.19 2018.5434 0 S12-228             
HST_NSC_034530   4.7568 2.97  11.8218 2.97   0.55 1.82  2.61 1.82 2020.9896 0 NAN                 
HST_NSC_017237 -12.7164 0.42  -1.0578 1.69   0.63 0.09  3.10 0.33 2018.8990 0 S12-233             
HST_NSC_006617  10.8927 0.10   6.6667 0.08   0.34 0.02 -0.05 0.02 2018.1338 0 S12-5               
HST_NSC_041637  -8.2957 1.71  -9.7124 4.74   0.23 0.40  1.68 1.21 2018.9235 0 NAN                 
HST_NSC_016494  -5.4092 6.90  11.5718 1.30  -1.91 1.19  2.47 0.34 2020.8074 0 NAN                 
HST_NSC_017029 -10.8971 0.30   6.6790 0.55   1.42 0.11  1.06 0.17 2020.2006 0 S12-235             
HST_NSC_002179  -8.8059 0.88  -9.2662 1.02  -2.80 0.20  0.50 0.22 2019.8596 0 S12-232             
HST_NSC_013662   5.9362 5.54  11.3266 0.44  -0.51 0.85  2.35 0.10 2017.2057 0 S12-23              
HST_NSC_007205   8.0459 0.53  -9.9469 1.51  -4.83 0.11  0.14 0.29 2019.0824 0 S12-245             
HST_NSC_001624   8.5142 0.49  -9.5531 0.72   1.58 0.11  1.26 0.16 2017.9870 0 S12-236             
HST_NSC_013667   6.9872 1.06  10.7302 1.06   0.20 0.33  0.74 0.33 2019.9199 0 S12-35              
HST_NSC_007107   8.8671 0.29  -9.2402 0.28   0.77 0.09  1.05 0.09 2019.6133 0 S12-238             
HST_NSC_035778   9.3039 1.29  -8.8021 5.22  -2.12 0.41 -3.09 1.11 2020.4560 0 NAN                 
HST_NSC_006690  12.8114 0.49   0.0604 0.50   2.69 0.13  0.12 0.13 2013.8430 0 3star1715           
HST_NSC_007164  10.6997 2.25   7.0514 2.25   1.56 0.59 -1.66 0.59 2019.3402 0 NAN                 
HST_NSC_001365  -2.3509 0.82 -12.6014 0.42   2.49 0.19  0.76 0.09 2018.2535 0 S12-242             
HST_NSC_013585  -4.8651 0.54  11.8634 0.89   1.16 0.13  4.50 0.21 2018.5545 0 NAN                 
HST_NSC_013660   5.1717 2.06  11.7354 1.06   1.09 0.41  1.14 0.20 2016.0581 0 NAN                 
HST_NSC_006521  12.8094 0.27   0.6913 0.27   1.14 0.05  6.82 0.05 2014.6846 0 S12-16              
HST_NSC_016895 -10.0652 1.15   7.9562 1.14   0.63 0.27  3.29 0.27 2019.3287 0 NAN                 
HST_NSC_007366  11.0786 0.77   6.4724 1.45   2.40 0.16 -0.82 0.30 2017.8755 0 S12-237             
HST_NSC_006653  12.3294 0.69   3.5536 0.69   2.15 0.14  2.58 0.14 2015.8888 0 S12-46              
HST_NSC_016752 -11.2101 1.05  -6.2459 1.05   3.61 0.28 -1.82 0.28 2013.8876 0 NAN                 
HST_NSC_007367  10.1049 0.35   7.9111 2.17  -1.52 0.09 -2.38 0.38 2019.6491 0 S12-259             
HST_NSC_007486  10.7242 0.94  -7.0508 0.72  -3.42 0.21  3.62 0.16 2018.5637 0 S12-261             
HST_NSC_001993   0.6053 0.60 -12.8324 0.97   2.83 0.14 -1.14 0.20 2017.9230 0 S12-247             
HST_NSC_013687  -7.0859 1.92  10.7195 2.82   0.72 0.45 -5.13 0.60 2011.7832 0 S12-252             
HST_NSC_007360  11.7446 0.41   5.2212 0.94  -0.11 0.09 -4.38 0.20 2017.5439 0 S12-254             
HST_NSC_016340 -11.1479 2.96   6.3989 2.38   1.38 0.59 -1.56 0.48 2018.5476 0 S12-262             
HST_NSC_013510  -8.7815 0.34   9.3892 0.44  -0.73 0.08  0.48 0.10 2019.4830 0 S12-249             
HST_NSC_022670  11.5849 2.79   5.5735 2.80   3.96 0.63  0.52 0.63 2017.2716 0 NAN                 
HST_NSC_006609  11.9781 0.85   4.6761 0.57  -0.21 0.17  1.38 0.13 2019.4367 0 S12-44              
HST_NSC_001591  -7.4934 0.57 -10.4522 0.56  -0.93 0.13  2.63 0.12 2019.3590 0 S12-257             
HST_NSC_022657  12.7554 3.64  -1.6459 5.01   0.86 0.71  1.85 0.96 2019.1676 0 S12-75              
HST_NSC_016715 -12.8571 1.51   0.3353 2.07   0.32 0.39  3.54 0.54 2018.8650 0 S12-251             
HST_NSC_022866  -9.1906 1.97  -9.0011 1.97   1.33 0.79  1.88 0.84 2020.3026 0 NAN                 
HST_NSC_013547   5.5050 0.28  11.6300 0.28   4.68 0.06  2.47 0.06 2016.1021 0 S12-20              
HST_NSC_001434  -0.6729 0.36 -12.8588 1.25   0.77 0.08 -5.38 0.25 2017.4575 0 S12-246             
HST_NSC_007416  11.0844 0.10  -6.5636 0.08  -1.57 0.02  1.43 0.02 2018.2455 0 S12-2               
HST_NSC_002154   1.6812 8.65 -12.7762 1.99  -2.18 1.71  2.40 0.44 2018.1643 0 NAN                 
HST_NSC_013568  -6.0347 0.10  11.3890 0.14   2.04 0.02  1.97 0.03 2018.0037 0 S12-8               
HST_NSC_007449  11.7983 0.50  -5.1968 0.48   3.86 0.11  2.10 0.10 2017.9159 0 S12-74              
HST_NSC_013598  -7.9980 0.20  10.1201 0.33   2.61 0.05  3.54 0.08 2017.8166 0 S12-260             
HST_NSC_006640  12.7800 0.34   1.7961 0.61  -1.92 0.10 -0.40 0.14 2018.9779 0 S12-268             
HST_NSC_017102 -12.3403 0.25  -3.7815 0.37   0.11 0.05 -2.72 0.08 2017.8438 0 S12-263             
HST_NSC_007044  12.1341 0.33  -4.4116 0.32  -2.05 0.09 -5.34 0.08 2019.4596 0 S12-65              
HST_NSC_050049 -11.9604 1.36   4.8660 1.35  -1.57 0.75 -3.05 0.74 2021.2135 0 NAN                 
HST_NSC_017168 -10.3614 2.95   7.7093 6.56   0.43 0.50  0.62 1.00 2020.8071 0 S12-265             
HST_NSC_001361  -2.8825 0.54 -12.5951 3.26  -2.34 0.13  0.28 0.63 2017.2617 0 NAN                 
HST_NSC_007544  12.5974 0.65  -2.8764 0.64  -2.26 0.20 -4.20 0.20 2018.0838 0 S12-69              
HST_NSC_001390   1.3040 0.48 -12.8572 1.78  -1.49 0.17 -1.81 0.34 2019.8736 0 S12-264             
HST_NSC_016776 -12.6429 0.95  -2.7126 1.40  -0.61 0.21 -0.71 0.31 2016.7526 0 NAN                 
HST_NSC_051677   3.1594 2.20 -12.5499 2.21  -3.74 0.62  0.80 0.62 2019.3494 0 S12-258             
HST_NSC_017110 -12.7162 0.19  -2.4579 0.47   1.79 0.04  2.61 0.10 2018.0401 0 S12-272             
HST_NSC_017204 -12.4470 2.88   3.5827 0.99  -2.70 0.61  0.31 0.28 2019.1241 0 NAN                 
HST_NSC_007471  11.3860 0.77  -6.1768 0.87   0.97 0.19 -0.81 0.21 2020.3952 0 S12-71              
HST_NSC_007168  12.3222 0.82   4.0106 0.81   0.30 0.25  0.96 0.25 2019.9818 0 S12-267             
HST_NSC_022731  10.2776 0.26  -7.8937 0.37  -0.73 0.05 -4.79 0.08 2018.5094 0 S12-33              
HST_NSC_001508   5.5927 0.45 -11.7068 0.44   4.12 0.12  5.24 0.12 2019.7844 0 S12-276             
HST_NSC_007394  12.5187 0.18  -3.4177 0.32   1.43 0.04  1.05 0.07 2018.5877 0 S12-31              
HST_NSC_006731   9.5936 0.38  -8.7465 0.34  -3.92 0.08 -4.16 0.08 2018.6806 0 S12-278             
HST_NSC_002067  -6.6904 2.20 -11.1277 1.98  -0.33 0.43 -0.14 0.39 2018.1211 0 S12-273             
HST_NSC_043182  12.9705 0.82   0.6052 0.79   0.94 0.52 -2.28 0.50 2022.1097 0 S12-269             
HST_NSC_001937   7.3596 0.57 -10.6985 0.57   0.50 0.14  2.71 0.14 2018.4704 0 NAN                 
HST_NSC_001415   3.4722 0.74 -12.5297 2.10   3.44 0.18 -1.08 0.39 2019.4468 0 S12-271             
HST_NSC_013968   5.8728 0.11  11.6004 0.09   3.99 0.03 -0.04 0.03 2018.8063 0 S12-7               
HST_NSC_007114   9.2821 0.18  -9.1102 0.90   1.52 0.05 -1.21 0.18 2019.1194 0 S12-277             
HST_NSC_017066 -13.0051 0.82   0.1603 3.68  -2.07 0.20  3.43 0.64 2020.2687 0 S12-275             
HST_NSC_001544   7.0654 0.54 -10.9208 0.63   1.48 0.12  3.37 0.13 2017.5484 0 S13-74              
HST_NSC_016400   6.8208 1.83  11.0777 1.83  -0.89 0.85  3.34 0.85 2020.6538 0 NAN                 
HST_NSC_007065  11.6817 7.30  -5.7323 5.53   1.14 1.40  1.65 1.17 2019.1719 0 NAN                 
HST_NSC_017224 -12.8807 0.19  -1.8678 0.40  -0.93 0.04  2.19 0.08 2017.9129 0 S13-70              
HST_NSC_016179  -8.4486 2.07   9.9071 2.08  -1.66 0.53  1.08 0.53 2015.2811 0 NAN                 
HST_NSC_017157 -10.6810 1.15   7.4499 1.15   4.50 0.22 -4.00 0.22 2016.8412 0 S13-75              
HST_NSC_015457 -11.9422 5.93   5.1939 2.62  -0.93 1.30 -1.18 0.62 2019.5582 0 NAN                 
HST_NSC_007530  12.9678 0.29   1.2772 0.48   2.66 0.06 -0.34 0.11 2017.3093 0 S13-71              
HST_NSC_002068  -6.4488 5.27 -11.3354 3.25  -1.61 1.08 -0.92 0.67 2017.1955 0 NAN                 
HST_NSC_017134 -12.6361 1.72  -3.2495 4.02   1.16 0.37 -3.89 0.85 2016.5007 0 NAN                 
HST_NSC_013979   8.6237 0.23   9.7933 0.22   1.93 0.05 -0.63 0.05 2018.4943 0 S13-83              
HST_NSC_016416 -10.8872 0.19   7.2083 0.29   1.29 0.04  1.67 0.07 2018.8492 0 S13-85              
HST_NSC_013959   7.0964 1.00  10.9622 0.72  -1.29 0.17  6.18 0.16 2020.0591 0 S13-8               
HST_NSC_017138 -10.7779 0.41  -7.3830 0.76  -0.18 0.10 -1.28 0.18 2018.4848 0 NAN                 
HST_NSC_051625  13.0610 1.99  -0.2871 2.06  -1.54 1.09 -3.82 1.12 2021.2170 0 NAN                 
HST_NSC_006714  11.5409 1.56   6.1326 0.25  -2.77 0.31 -0.79 0.06 2017.9600 0 S13-22              
HST_NSC_016702  -9.3570 4.76   9.1304 5.09   0.82 0.93 -0.25 0.99 2014.0253 0 NAN                 
HST_NSC_006693  13.0831 0.31  -0.0429 0.79   0.63 0.09  3.06 0.18 2018.3121 0 S13-57              
HST_NSC_016483  -6.2369 0.59  11.5010 1.21   0.81 0.13  3.30 0.28 2018.3999 0 S13-81              
HST_NSC_001132   7.5924 0.33 -10.6660 0.32  -0.02 0.08  0.92 0.08 2019.2150 0 S13-90              
HST_NSC_036434   5.4941 1.56 -11.8855 1.95   1.47 0.45  4.25 0.57 2020.8196 0 NAN                 
HST_NSC_007361  12.1621 1.44   4.8541 2.36   0.91 0.33  0.69 0.53 2019.1022 0 NAN                 
HST_NSC_001364  -2.1589 3.41 -12.9213 2.20  -1.76 0.73 -2.67 0.49 2018.8979 0 NAN                 
HST_NSC_001150   0.5461 0.32 -13.0911 0.32  -0.44 0.07 -0.99 0.07 2016.9528 0 S13-91              
HST_NSC_001603  -4.2168 0.24 -12.4055 0.23  -3.24 0.05 -0.34 0.05 2017.6438 0 S13-88              
HST_NSC_001148   6.2807 0.72 -11.4998 0.72   1.72 0.16  0.06 0.16 2016.8658 0 S13-89              
HST_NSC_017140 -11.7482 0.14  -5.8132 0.35  -0.00 0.03  2.04 0.08 2018.4764 0 S13-94              
HST_NSC_016864 -13.1092 7.82  -0.5726 1.30   3.66 1.41  5.05 0.28 2016.7387 0 NAN                 
HST_NSC_037549  -7.7096 0.80 -10.6185 0.80   2.67 0.89 -4.63 0.89 2020.1257 0 S13-93              
HST_NSC_001589  -8.6684 0.34  -9.8580 0.33  -4.61 0.08  2.82 0.08 2017.3767 0 S13-95              
HST_NSC_013643  -8.3392 0.65  10.1440 1.56   4.83 0.16 -1.48 0.36 2015.1589 0 S13-100             
HST_NSC_002182  -4.7591 0.62 -12.2390 0.37   3.37 0.14  0.30 0.08 2017.7075 0 S13-98              
HST_NSC_016428 -10.4217 0.22   7.9899 0.21  -0.56 0.06  0.75 0.06 2019.2553 0 S13-97              
HST_NSC_013742  -5.2732 0.25  12.0287 0.36  -1.07 0.06 -2.38 0.08 2018.6919 0 NAN                 
HST_NSC_006605  12.7192 1.67   3.3354 1.67   1.50 0.40  1.23 0.40 2018.6480 0 NAN                 
HST_NSC_007356  12.4033 0.76   4.3701 0.80   3.34 0.16 -5.03 0.17 2018.8828 0 S13-60              
HST_NSC_022639  13.0475 1.42   1.6552 1.14  -2.32 0.37  1.35 0.31 2020.0146 0 NAN                 
HST_NSC_007383  12.4114 0.16  -4.3586 0.20  -2.81 0.04 -3.67 0.05 2018.4577 0 S13-6               
HST_NSC_042315 -12.4597 1.77   4.2210 0.91  -0.39 0.93  1.50 0.50 2021.7639 0 S13-102             
HST_NSC_001609  -3.4546 0.18 -12.7010 0.31   1.17 0.04  2.26 0.07 2018.3639 0 S13-105             
HST_NSC_001273  -5.0448 3.25 -12.1637 5.45  -1.78 0.69 -4.38 1.16 2016.7037 0 S13-106             
HST_NSC_050058   7.7695 1.62  10.6370 2.68   4.28 0.88  0.41 1.22 2021.0504 0 NAN                 
HST_NSC_001399   2.3725 0.10 -12.9578 0.18  -1.70 0.02  3.06 0.04 2018.4761 0 S13-109             
HST_NSC_013737  -5.9089 0.77  11.7770 0.43   0.54 0.16  2.15 0.09 2017.1799 0 S13-65              
HST_NSC_006522  13.1736 0.11   0.3395 0.09  -0.06 0.03  1.65 0.02 2018.1164 0 S13-4               
HST_NSC_015397 -12.8990 0.93  -2.7171 0.93   0.30 0.28 -5.43 0.28 2018.2507 0 NAN                 
HST_NSC_013504   7.9900 0.47  10.4908 0.39   1.65 0.11  3.00 0.09 2017.8076 0 NAN                 
HST_NSC_015460 -11.7123 3.29   6.0632 3.30  -0.26 0.61 -1.21 0.62 2018.6111 0 S13-108             
HST_NSC_017144 -12.1041 0.72  -5.2624 0.71   0.86 0.16 -3.20 0.16 2018.4827 0 NAN                 
HST_NSC_007054  12.7334 0.31  -3.5021 0.30   2.54 0.07  0.50 0.06 2017.6772 0 S13-104             
HST_NSC_015502 -13.1951 0.85   0.7109 2.16   2.40 0.36 -2.29 0.57 2019.5696 0 NAN                 
HST_NSC_001457   6.5746 0.13 -11.4651 0.12   5.14 0.03 -1.71 0.03 2017.9966 0 S13-103             
HST_NSC_001964   3.4547 3.68 -12.7592 7.12   3.81 0.89 -5.48 1.78 2015.3715 0 NAN                 
HST_NSC_013515  -8.8290 1.30   9.8403 1.29   1.94 0.27  1.43 0.27 2016.9573 0 S13-128             
HST_NSC_006736  11.1294 0.94   7.1367 0.94   0.43 0.21 -0.92 0.21 2017.4021 0 NAN                 
HST_NSC_001267  -6.2543 0.43 -11.6556 0.16   1.79 0.10 -1.17 0.05 2018.6656 0 S13-113             
HST_NSC_016946 -11.0521 0.65  -7.2832 1.12  -0.60 0.14 -2.78 0.22 2020.3136 0 S13-111             
HST_NSC_001145   8.2442 0.53 -10.3556 0.53   0.58 0.13  2.04 0.13 2019.1579 0 NAN                 
HST_NSC_007537  13.1961 1.22  -1.0429 1.21  -2.96 0.26 -3.00 0.26 2017.0521 0 S13-122             
HST_NSC_001185  -1.3599 0.74 -13.1685 0.67   3.82 0.17  0.72 0.16 2019.5103 0 NAN                 
HST_NSC_007405  12.1584 0.25  -5.2429 0.25  -3.84 0.05  1.51 0.05 2017.1780 0 S13-13              
HST_NSC_016881 -11.9579 0.76  -5.6861 0.76   0.64 0.22  2.09 0.22 2019.4355 0 S13-123             
HST_NSC_006512  12.8989 0.51  -3.0231 0.51   3.52 0.11  2.68 0.11 2017.2799 0 S13-15              
HST_NSC_001121   6.7783 0.73 -11.3936 1.25   1.75 0.18  2.05 0.25 2019.9294 0 S13-119             
HST_NSC_017055 -13.1982 0.10  -1.2552 0.28   3.91 0.03 -6.29 0.06 2018.5141 0 NAN                 
HST_NSC_035801  10.8513 0.96   7.6227 0.68   0.30 0.24 -5.44 0.17 2019.5477 0 S13-19              
HST_NSC_002034  -6.7059 0.87 -11.4424 1.47   2.58 0.18  1.19 0.28 2016.4438 0 S13-126             
HST_NSC_007102   9.6554 1.49  -9.0969 1.86  -0.86 0.33  0.70 0.40 2017.5485 0 NAN                 
HST_NSC_007425  11.8598 0.34  -5.9566 2.10  -0.17 0.07  1.42 0.39 2018.8915 0 S13-32              
HST_NSC_006622  10.5881 0.60   8.0227 0.31   2.34 0.10 -3.98 0.07 2018.0886 0 S13-10              
HST_NSC_002176  -9.1712 4.50  -9.6119 3.08   3.85 0.85  0.05 0.62 2019.3705 0 S13-131             
HST_NSC_013673   7.3486 0.30  11.0734 0.28   5.15 0.12  1.35 0.12 2020.4428 0 S13-51              
HST_NSC_006667  13.0241 0.81  -2.6603 0.80   4.75 0.26  1.53 0.25 2020.2778 0 S13-50              
HST_NSC_017207 -12.6521 0.59   4.0883 0.58  -5.72 0.15  0.29 0.17 2020.5087 0 S13-117             
HST_NSC_001244  -5.9373 2.31 -11.9033 0.94  -1.04 0.47 -3.70 0.21 2017.7440 0 S13-129             
HST_NSC_017009 -10.1415 0.35  -8.6199 0.39   1.71 0.08  0.92 0.10 2018.7272 0 S13-137             
HST_NSC_006619  11.9089 0.11   5.9511 0.09   1.23 0.03  2.88 0.02 2018.2858 0 S13-3               
HST_NSC_001612  -2.7796 4.45 -13.0215 1.93   4.08 0.72  4.17 0.34 2021.1315 0 NAN                 
HST_NSC_017010 -10.6025 0.11  -8.0599 0.18   0.63 0.03  1.38 0.04 2018.1673 0 NAN                 
HST_NSC_013550   5.6815 5.55  12.0458 1.38   0.12 0.99 -3.15 0.33 2020.5340 0 NAN                 
HST_NSC_016324 -12.2021 0.15   5.3473 0.40   0.28 0.04  4.22 0.09 2017.9736 0 S13-134             
HST_NSC_001550   8.0073 0.27 -10.6484 1.74  -2.67 0.07  1.60 0.33 2019.4781 0 S13-142             
HST_NSC_007306  10.2838 0.67   8.4951 0.66   2.94 0.16  4.23 0.16 2018.5694 0 NAN                 
HST_NSC_002177  -7.6914 1.39 -10.9058 1.38  -0.40 0.43 -0.96 0.43 2019.7941 0 NAN                 
HST_NSC_001441   0.2050 0.23 -13.3445 0.22   0.58 0.05  2.76 0.05 2018.0875 0 S13-144             
HST_NSC_007149  13.3213 0.23   0.8955 0.54   1.36 0.05 -4.96 0.12 2018.1538 0 S13-38              
HST_NSC_013507  -9.3873 0.85   9.4991 4.67  -0.55 0.17 -5.00 0.78 2020.3854 0 S13-147             
HST_NSC_007135  11.7301 0.20   6.4008 0.56   3.51 0.05  3.14 0.12 2018.3590 0 S13-41              
HST_NSC_002178  -6.5121 0.51 -11.6725 0.48   0.12 0.11  0.77 0.10 2018.5984 0 NAN                 
HST_NSC_017047 -10.3916 0.46   8.4148 0.39  -7.27 0.10  3.12 0.09 2018.8419 0 S13-132             
HST_NSC_007526  13.3664 0.38   0.4952 2.86  -0.48 0.09 -1.53 0.52 2015.1355 0 S13-20              
HST_NSC_013984   7.8925 0.28  10.8134 0.31   5.67 0.06  2.00 0.07 2019.2299 0 S13-11              
HST_NSC_016784 -12.3715 0.36   5.1335 0.42  -2.97 0.08  1.14 0.09 2018.0980 0 S13-145             
HST_NSC_001618  -1.7524 0.22 -13.2799 1.84   2.73 0.07 -5.32 0.38 2019.7394 0 S13-138             
HST_NSC_001575   4.0409 0.50 -12.7726 0.62   1.27 0.11 -5.87 0.14 2018.7757 0 S13-136             
HST_NSC_007073  11.3870 0.85   7.0573 5.38   2.74 0.24 -1.31 0.98 2019.6091 0 S13-141             
HST_NSC_006733  12.1868 0.38   5.5703 0.37   1.29 0.09  2.52 0.09 2018.8290 0 NAN                 
HST_NSC_001253  -9.0909 2.92  -9.8465 5.01   1.51 0.76 -1.80 1.24 2018.6636 0 NAN                 
HST_NSC_007562  13.2794 0.31  -1.8100 0.59   0.81 0.07 -1.39 0.13 2017.5471 0 S13-148             
HST_NSC_006641  13.3428 0.21   1.3001 0.53   5.23 0.05  2.63 0.12 2018.6300 0 S13-143             
HST_NSC_006691  13.3957 0.69  -0.5282 1.34  -1.54 0.14 -3.12 0.27 2016.1379 0 S13-152             
HST_NSC_016336 -11.8459 1.63   6.2819 1.64   1.08 0.43 -3.67 0.43 2018.4382 0 S13-151             
HST_NSC_006679  13.3349 0.17  -1.4031 0.16   4.20 0.04 -1.15 0.04 2017.7873 0 S13-55              
HST_NSC_050214 -12.9231 1.66  -3.5831 1.66  -1.70 1.04  2.39 1.04 2020.9718 0 S13-150             
HST_NSC_016495  -5.6067 1.89  12.1927 1.89   0.51 0.43 -2.78 0.43 2018.5107 0 NAN                 
HST_NSC_013650  -7.7649 0.34  10.9538 0.42   2.31 0.08 -5.34 0.09 2016.0725 0 S13-165             
HST_NSC_013733  -6.6448 1.77  11.6737 1.86  -1.29 0.27  3.24 0.26 2017.7690 0 S13-149             
HST_NSC_001286  -8.9107 2.34 -10.0731 6.65  -4.30 0.56  3.33 1.31 2019.2870 0 S13-156             
HST_NSC_006551  12.7058 0.17  -4.4155 0.57  -0.15 0.04  1.20 0.12 2017.6285 0 S13-7               
HST_NSC_002014   5.4979 0.42 -12.2783 0.42   0.91 0.17  2.41 0.16 2019.4823 0 S13-160             
HST_NSC_016367 -12.8922 0.13   3.8524 0.22  -2.11 0.03  1.42 0.05 2017.6964 0 S13-157             
HST_NSC_016269   7.1687 0.99  11.3876 0.99   4.50 0.35  3.43 0.35 2019.2135 0 S13-153             
HST_NSC_001561   2.4970 0.67 -13.2231 0.53  -4.94 0.13  1.40 0.11 2014.4512 0 S13-164             
HST_NSC_001593  -5.2145 0.23 -12.4090 0.13   2.43 0.05  1.49 0.03 2018.1266 0 S13-166             
HST_NSC_006611  12.7571 0.85   4.2931 0.54   1.44 0.18 -4.63 0.11 2017.1889 0 S13-25              
HST_NSC_016699  -9.7142 5.55   9.3175 7.48   3.02 1.25 -3.30 1.30 2020.0680 0 S13-155             
HST_NSC_001621  -7.3972 1.80 -11.2602 0.50   0.42 0.32 -1.79 0.10 2019.5549 0 S13-161             
HST_NSC_050043  -6.4702 1.73  11.8257 1.72   2.26 1.04 -0.03 1.03 2020.7029 0 NAN                 
HST_NSC_006647  12.5689 0.56   4.8759 1.42  -4.35 0.13 -2.72 0.28 2019.4476 0 S13-37              
HST_NSC_051229  -9.6616 3.55  -9.4143 2.45   0.18 1.75  4.15 1.33 2020.7518 0 NAN                 
HST_NSC_042313   9.6396 3.72   9.4516 2.51  -3.08 1.30  3.26 0.93 2022.4178 0 S13-14              
HST_NSC_007450  12.2555 0.17  -5.6772 0.28   2.51 0.04  3.74 0.06 2018.1744 0 S13-63              
HST_NSC_001555   5.2054 0.68 -12.4670 2.61  -0.08 0.14 -0.45 0.52 2016.5279 0 S13-168             
HST_NSC_017092 -12.7228 0.22  -4.5527 0.20   1.39 0.06  2.46 0.06 2019.4214 0 NAN                 
HST_NSC_017132 -11.0801 1.33  -7.7729 0.91  -4.85 0.26  1.87 0.20 2021.0215 0 NAN                 
HST_NSC_007257  13.5335 0.44   0.3457 0.43   2.86 0.09  3.12 0.09 2016.6843 0 S13-48              
HST_NSC_002024   0.9850 0.94 -13.5032 2.32   2.56 0.17 -1.95 0.43 2018.6246 0 S13-171             
HST_NSC_016620  -9.3969 0.33   9.7632 0.32   0.07 0.09 -5.17 0.09 2019.0012 0 S13-182             
HST_NSC_016825 -13.2068 0.44   3.1082 1.74   1.83 0.10  2.11 0.34 2018.3510 0 S13-184             
HST_NSC_002071  -2.6480 4.39 -13.3145 4.18   1.56 1.02 -0.94 0.86 2018.1761 0 NAN                 
HST_NSC_016977 -10.6609 0.54   8.4047 0.53   0.36 0.16 -0.25 0.16 2019.2354 0 S13-183             
HST_NSC_016440 -10.3253 0.10   8.8282 0.08   1.35 0.02  1.98 0.02 2018.1327 0 S13-185             
HST_NSC_016675  -7.3712 0.93  11.4150 0.90   0.41 0.28 -2.06 0.28 2021.1858 0 NAN                 
HST_NSC_001282  -3.5499 6.51 -13.1200 4.52  -0.90 1.37 -1.99 0.96 2019.5416 0 NAN                 
HST_NSC_001422  -1.3837 0.37 -13.5254 0.53  -1.20 0.09 -1.12 0.12 2018.2466 0 S13-181             
HST_NSC_006750   9.2815 0.28  -9.9375 0.60  -0.52 0.07 -3.21 0.14 2019.1621 0 S13-180             
HST_NSC_016443   8.5257 3.18  10.5947 3.20   0.20 0.53 -0.42 0.53 2019.1540 0 S13-47              
HST_NSC_015594 -10.8624 3.21   8.1836 3.21   3.76 0.90  2.57 0.90 2015.5339 0 NAN                 
HST_NSC_007443  12.0692 0.58  -6.2838 0.62  -0.19 0.14 -3.73 0.15 2017.8212 0 S13-64              
HST_NSC_022641  13.5061 0.19   1.7606 0.64   2.64 0.07  3.33 0.17 2020.1901 0 S13-58              
HST_NSC_007286  12.4428 1.61  -5.5465 3.02   1.49 0.34  2.41 0.61 2016.9428 0 NAN                 
HST_NSC_051671   1.4314 1.88 -13.5526 1.89   2.24 1.02  0.23 1.02 2020.9297 0 NAN                 
HST_NSC_016212  -6.2751 0.89  12.0981 0.89   5.45 0.29  0.68 0.29 2020.0022 0 NAN                 
HST_NSC_001270  -4.9498 3.29 -12.7020 9.12  -1.14 0.69  0.50 1.79 2016.7215 0 S13-186             
HST_NSC_007321   9.9343 0.52  -9.3377 0.76   0.47 0.11  0.93 0.17 2018.2559 0 S13-192             
HST_NSC_016658  -8.5606 3.69  10.6158 3.39  -4.11 0.88 -5.18 0.76 2018.8542 0 NAN                 
HST_NSC_001647  -9.4126 1.31  -9.8775 1.31  -0.08 0.32  0.70 0.32 2018.5924 0 S13-190             
HST_NSC_001257  -7.0479 0.21 -11.6927 0.37  -1.37 0.06  0.20 0.08 2020.1954 0 S13-193             
HST_NSC_051458  11.4635 2.06   7.4261 2.06   0.27 1.22 -1.09 1.21 2020.8653 0 NAN                 
HST_NSC_001492   4.7405 0.15 -12.8123 0.42  -0.75 0.04  2.15 0.09 2018.6169 0 S13-198             
HST_NSC_007180  13.5604 0.51  -1.6970 0.96  -0.53 0.13  3.85 0.21 2019.0924 0 S13-199             
HST_NSC_001285  -7.3712 2.42 -11.5134 2.35   0.49 0.25  2.80 0.27 2019.4769 0 S13-201             
HST_NSC_002027  -9.9088 7.46  -9.4210 0.42  -5.67 1.06 -3.06 0.13 2018.6551 0 S13-191             
HST_NSC_015495 -13.2647 0.88   3.3396 0.88   1.21 0.22  0.02 0.22 2014.7886 0 NAN                 
HST_NSC_016626  -8.3557 2.85  10.8380 2.86  -1.58 1.63  1.22 1.63 2021.4559 0 NAN                 
HST_NSC_001216  -2.9789 2.26 -13.3624 1.27   1.17 0.39  2.84 0.22 2013.6190 0 S13-203             
HST_NSC_041660   0.0431 0.80 -13.6960 0.79  -0.68 0.33  2.83 0.33 2021.0114 0 S13-213             
HST_NSC_007307  11.6707 2.62   7.1690 0.67   4.29 0.62 -3.37 0.18 2018.9084 0 S13-200             
HST_NSC_006737  12.2475 0.77   6.1319 0.76   1.86 0.21  0.26 0.21 2019.2792 0 S13-27              
HST_NSC_007337  13.4296 1.40   2.7485 5.63   1.86 0.31  1.07 1.06 2019.2756 0 NAN                 
HST_NSC_013982   6.3078 0.21  12.1761 0.21   0.90 0.05  3.02 0.05 2016.0924 0 S13-45              
HST_NSC_007304  12.0147 2.56   6.6469 4.08   1.53 0.55 -0.54 0.88 2017.2590 0 S13-205             
HST_NSC_013489   6.9460 0.64  11.8495 1.76   2.02 0.14  4.28 0.36 2016.4528 0 S13-35              
HST_NSC_016395 -11.5275 0.63   7.4684 0.63  -0.91 0.14 -1.31 0.14 2016.4141 0 S13-210             
HST_NSC_007068  10.1974 2.33  -9.2081 2.19   0.95 0.51  0.67 0.42 2019.4208 0 NAN                 
HST_NSC_013680   7.3298 0.22  11.6272 1.18   0.81 0.05  3.72 0.25 2017.0547 0 S13-46              
HST_NSC_001242  -5.3231 0.45 -12.6828 0.18   1.99 0.09 -0.34 0.04 2018.4113 0 S13-218             
HST_NSC_013553  -9.1252 0.10  10.2991 0.08  -3.55 0.02 -2.02 0.02 2018.1358 0 S13-216             
HST_NSC_006627  11.8719 0.10   6.9757 0.08  -1.86 0.03 -2.20 0.02 2018.4936 0 S13-2               
HST_NSC_006500  13.4326 0.11  -3.0278 0.39   0.72 0.03 -5.32 0.08 2018.6020 0 S13-9               
HST_NSC_017146 -13.2474 2.00  -3.7576 0.62   2.38 0.53  6.08 0.18 2019.7896 0 NAN                 
HST_NSC_006610  13.3985 0.61   3.1892 0.73  -4.12 0.14  5.23 0.17 2018.7829 0 S13-225             
HST_NSC_013495   8.1917 8.09  11.0798 1.86  -2.02 1.60  4.10 0.44 2017.6484 0 S13-49              
HST_NSC_006497  13.3628 0.15  -3.3665 0.48  -3.67 0.03 -2.43 0.10 2018.0557 0 S13-18              
HST_NSC_013559  -7.2669 0.17  11.7161 0.16   2.12 0.06 -0.20 0.06 2019.4230 0 S13-226             
HST_NSC_013657   9.1399 0.47  10.3330 0.66  -3.58 0.11 -4.84 0.15 2018.5161 0 S13-68              
HST_NSC_013628  -9.7296 0.63   9.7802 0.79  -1.18 0.13  6.13 0.16 2019.6760 0 S13-215             
HST_NSC_016940 -11.6791 0.49  -7.3481 0.48   2.14 0.09  3.08 0.09 2018.4867 0 S13-228             
HST_NSC_001255  -6.7950 0.61 -12.0157 0.61  -2.77 0.13 -2.71 0.13 2017.3847 0 S13-219             
HST_NSC_007148  13.8141 0.27   0.0150 0.77   1.47 0.07 -4.43 0.17 2018.7836 0 S13-53              
HST_NSC_007345  13.7372 1.09   1.6049 0.52   3.44 0.22 -1.52 0.11 2017.1537 0 NAN                 
HST_NSC_016491  -6.3017 0.23  12.3131 0.75  -0.63 0.05  1.91 0.14 2017.1080 0 NAN                 
HST_NSC_001215   1.0040 0.77 -13.7966 9.02  -2.24 0.17 -0.49 1.15 2017.8772 0 S13-230             
HST_NSC_002066  -5.6702 1.28 -12.6182 3.34  -1.57 0.28 -2.78 0.66 2018.4400 0 NAN                 
HST_NSC_016385 -10.2024 0.09   9.3505 0.08   0.47 0.02 -2.10 0.02 2017.8057 0 S13-236             
HST_NSC_051459  10.2964 0.73   9.2582 0.72   3.72 0.42 -2.27 0.41 2021.1088 0 S13-33              
HST_NSC_001260  -6.3796 0.27 -12.2920 0.26   2.83 0.08 -2.60 0.08 2019.5554 0 S13-233             
HST_NSC_002000   2.3140 0.22 -13.6565 0.21   2.42 0.06  1.33 0.06 2019.4466 0 NAN                 
HST_NSC_050275  11.2763 0.36   8.0476 0.99  -1.81 0.22  5.32 0.64 2021.5310 0 S13-23              
HST_NSC_001386   3.2550 0.17 -13.4676 1.72   4.52 0.04 -2.34 0.29 2018.1506 0 S13-229             
HST_NSC_016934 -11.2794 0.92  -8.0566 0.91  -4.49 0.28  1.28 0.27 2019.7393 0 NAN                 
HST_NSC_016801 -12.1327 5.93   6.7318 9.03   2.55 1.03  0.77 1.41 2017.5897 0 S13-242             
HST_NSC_013618  -7.8703 1.30  11.4322 0.33   2.25 0.27  4.81 0.12 2020.4291 0 S13-231             
HST_NSC_022759   4.1144 0.73 -13.2571 6.77   2.78 0.17 -1.40 0.93 2014.1564 0 S13-235             
HST_NSC_006747   9.3754 0.32  10.2406 0.73  -0.69 0.07 -1.64 0.15 2017.3410 0 S13-56              
HST_NSC_016487  -6.6198 0.23  12.2081 0.22   0.43 0.05  2.17 0.05 2017.4956 0 NAN                 
HST_NSC_006636  13.8846 0.41   0.3484 0.99   1.06 0.09  4.42 0.21 2017.3002 0 NAN                 
HST_NSC_013792   8.9286 0.11  10.6410 0.09   1.08 0.03 -0.29 0.02 2018.3721 0 S13-5               
HST_NSC_006654  13.6994 0.26   2.3050 0.62   1.78 0.08  0.15 0.14 2019.9822 0 S13-34              
HST_NSC_016199  -6.9396 0.39  12.0405 0.39  -0.89 0.10  0.23 0.10 2014.9674 0 NAN                 
HST_NSC_001159   4.5368 0.95 -13.1384 0.95  -1.69 0.22 -4.68 0.22 2016.0485 0 NAN                 
HST_NSC_006607  13.6605 0.24   2.5823 0.38   3.20 0.08 -6.60 0.10 2019.9147 0 S13-40              
HST_NSC_001388   2.0780 0.17 -13.7485 0.08   1.65 0.04  0.23 0.02 2018.2098 0 S13-238             
HST_NSC_041606   5.7169 2.31 -12.6817 2.31   5.27 0.60  1.55 0.60 2019.2954 0 NAN                 
HST_NSC_044602  -8.0522 1.12  11.3437 0.56  -1.81 0.67 -1.18 0.34 2020.9678 0 S13-240             
HST_NSC_001269  -4.5662 0.36 -13.1455 0.36  -1.62 0.07 -0.34 0.07 2017.0442 0 S13-239             
HST_NSC_006632  13.9166 0.20  -0.2624 0.43   1.35 0.04  0.65 0.09 2017.4878 0 S13-24              
HST_NSC_001309  -9.7175 0.31  -9.9678 0.57   1.45 0.07 -1.67 0.12 2015.9760 0 S13-241             
HST_NSC_001312  -7.9347 0.37 -11.4557 0.71   0.72 0.08 -4.12 0.15 2018.6590 0 S13-237             
HST_NSC_001258  -6.1599 1.45 -12.5245 1.46   0.82 0.34 -1.03 0.34 2018.1664 0 S13-252             
HST_NSC_041659   0.1005 1.19 -13.9573 1.18  -1.06 0.33 -1.81 0.33 2019.7055 0 NAN                 
HST_NSC_017003 -10.6386 0.19  -9.0456 0.33  -0.09 0.04 -3.52 0.07 2018.3147 0 S13-244             
HST_NSC_001642  -9.9245 0.91  -9.8261 0.92   3.02 0.14 -2.17 0.20 2018.1024 0 S13-247             
HST_NSC_017131 -12.2665 0.34  -6.6839 0.31   0.80 0.10 -1.21 0.10 2020.9258 0 S13-246             
HST_NSC_007507  13.9036 1.59  -1.3540 2.12   2.43 0.30 -0.78 0.41 2018.7984 0 NAN                 
HST_NSC_006520  13.9507 0.10  -0.7237 0.19  -0.75 0.02 -7.73 0.04 2018.1046 0 S13-1               
HST_NSC_007395  13.3510 0.28  -4.1306 0.70   0.32 0.08  0.63 0.18 2020.0548 0 S13-16              
HST_NSC_016961 -12.4335 2.10   6.3973 0.65  -4.40 0.36 -0.06 0.17 2020.1040 0 S13-245             
HST_NSC_036356  10.0516 0.85  -9.7254 0.85   3.18 0.26 -0.52 0.26 2019.1127 0 NAN                 
HST_NSC_002174  -7.3838 1.35 -11.8801 1.95  -0.85 0.28  0.11 0.40 2015.9486 0 S13-251             
HST_NSC_017127 -10.8481 0.88  -8.8459 4.02  -0.38 0.18 -4.70 0.76 2018.2542 0 S13-248             
HST_NSC_026581  10.3809 0.70  -9.3964 0.39   1.77 0.15 -4.23 0.09 2017.0187 0 NAN                 
HST_NSC_001167   6.6454 0.37 -12.3246 0.37  -2.28 0.09 -3.22 0.09 2018.5423 0 NAN                 
HST_NSC_007103  11.5383 0.64   7.9576 0.27  -2.73 0.13 -3.34 0.05 2016.6284 0 S14-34              
HST_NSC_022742  13.9173 1.92  -1.7215 9.35  -2.71 0.39 -3.46 1.71 2015.2329 0 NAN                 
HST_NSC_022719   8.4760 3.09 -11.1759 6.20  -3.37 0.61  0.37 1.24 2015.3126 0 NAN                 
HST_NSC_001165   5.3188 0.27 -12.9828 0.27   1.63 0.07 -1.64 0.07 2018.9678 0 S14-62              
HST_NSC_001247  -4.2206 1.63 -13.3815 2.22   0.00 0.30 -3.63 0.41 2016.2562 0 S13-254             
HST_NSC_030086   8.2588 2.37 -11.3484 0.96   3.26 0.47  0.85 0.23 2013.4706 0 S14-65              
HST_NSC_001437   0.6477 0.14 -14.0221 0.13   0.98 0.03  2.14 0.03 2018.4590 0 S14-72              
HST_NSC_002188  -2.4605 3.93 -13.8198 5.68  -1.79 0.86 -2.71 1.25 2017.8239 0 NAN                 
HST_NSC_001605  -2.6968 0.61 -13.7765 1.17  -0.10 0.13  1.81 0.23 2020.2363 0 S14-73              
HST_NSC_007053  13.3681 1.34  -4.3037 1.34   1.11 0.26  2.22 0.26 2017.8216 0 S14-68              
HST_NSC_001643  -8.5419 3.08 -11.1474 0.61  -0.48 0.47  3.40 0.12 2017.2725 0 S14-75              
HST_NSC_035487  13.1414 2.47  -4.9579 2.47   2.14 1.16 -3.77 1.16 2020.6287 0 NAN                 
HST_NSC_006739  12.6477 0.73   6.1118 0.72   0.50 0.16  3.84 0.16 2019.2549 0 S14-21              
HST_NSC_026561  11.4670 0.75  -8.1147 3.79   0.49 0.17 -1.00 0.74 2018.6524 0 S14-70              
HST_NSC_051664  -1.7728 2.44 -13.9406 2.43  -0.67 1.67  1.95 1.66 2020.9411 0 NAN                 
HST_NSC_001961   3.6776 4.47 -13.5655 3.35  -1.58 0.98 -1.96 0.74 2017.0170 0 NAN                 
HST_NSC_002030  -5.6025 0.31 -12.9040 0.50   1.82 0.09 -3.37 0.12 2019.1151 0 S14-71              
HST_NSC_007218  13.7148 0.52  -3.1390 0.96  -1.71 0.12  2.85 0.21 2019.2427 0 NAN                 
HST_NSC_015456 -12.7315 4.48   5.9925 0.88   2.72 0.70 -4.34 0.18 2015.2734 0 NAN                 
HST_NSC_013732  -7.1249 7.00  12.1368 8.71   2.79 1.35 -0.09 1.68 2015.6435 0 NAN                 
HST_NSC_013506  -9.9107 0.20  10.0024 0.26  -2.64 0.05 -1.37 0.06 2018.0470 0 S14-78              
HST_NSC_007228  12.2876 1.27   6.8858 1.26   0.18 0.34 -2.32 0.34 2020.0140 0 NAN                 
HST_NSC_001539   7.5245 1.12 -11.9180 1.07  -1.91 0.28 -0.36 0.28 2020.3641 0 NAN                 
HST_NSC_013600  -8.8391 0.52  10.9786 0.52   0.61 0.12  1.17 0.12 2017.9882 0 S14-80              
HST_NSC_029323   9.0242 0.22 -10.8296 0.27   1.56 0.05 -0.75 0.06 2018.7940 0 S14-76              
HST_NSC_016666  -8.4193 4.91  11.3115 1.19  -2.12 0.97 -2.23 0.25 2017.4056 0 S14-79              
HST_NSC_016811 -11.9850 1.57   7.4569 0.85  -0.58 0.35 -1.67 0.22 2019.3524 0 NAN                 
HST_NSC_001557   2.4326 0.24 -13.9068 0.23  -3.41 0.05 -0.47 0.05 2018.7119 0 S14-86              
HST_NSC_006674  13.8305 0.38  -2.8521 1.53  -2.09 0.09 -0.76 0.30 2019.4551 0 S14-13              
HST_NSC_001429  -0.2624 0.34 -14.1221 0.40  -2.21 0.07  4.21 0.10 2019.3218 0 S14-99              
HST_NSC_016228   7.1474 0.40  12.1867 0.64   1.72 0.08 -0.92 0.13 2017.5174 0 S14-50              
HST_NSC_017135 -12.9227 0.23  -5.7135 0.75   4.61 0.05 -1.76 0.15 2017.8474 0 NAN                 
HST_NSC_026571   9.8391 2.09 -10.1533 0.41   0.47 0.31 -1.41 0.09 2017.5196 0 S14-88              
HST_NSC_022686  13.2089 0.30   5.0432 0.28   1.52 0.07 -0.70 0.07 2019.0791 0 S14-14              
HST_NSC_006595  11.3563 0.16   8.4336 0.15   1.33 0.04 -1.53 0.04 2018.1988 0 S14-18              
HST_NSC_017021 -12.5023 0.40   6.6188 0.40  -6.28 0.08 -0.14 0.08 2017.2116 0 S14-82              
HST_NSC_007064  13.9122 0.55  -2.5754 0.60   0.83 0.13 -2.32 0.14 2019.0467 0 NAN                 
HST_NSC_007350  13.9913 1.63   2.1071 2.96   4.28 0.39 -2.12 0.70 2012.5229 0 NAN                 
HST_NSC_001324   1.9037 0.24 -14.0235 0.29   0.25 0.05 -3.38 0.07 2017.9386 0 S14-87              
HST_NSC_007438  12.9026 0.97  -5.8245 3.56   1.21 0.19  1.80 0.67 2017.9946 0 S14-95              
HST_NSC_006745  12.1375 0.22   7.2881 0.34   2.74 0.05  2.86 0.08 2018.9954 0 S14-9               
HST_NSC_016631  -7.8512 0.25  11.7820 2.00  -0.46 0.05 -1.10 0.38 2018.1518 0 S14-96              
HST_NSC_022875   7.6490 3.70  11.9206 7.34  -0.60 0.79  2.26 1.40 2017.7285 0 S14-52              
HST_NSC_007165  13.4390 1.49   4.4841 1.45   5.30 0.35  2.52 0.33 2017.5032 0 S14-41              
HST_NSC_016943 -13.1112 0.19  -5.3760 0.46  -3.16 0.05 -1.43 0.10 2018.6322 0 NAN                 
HST_NSC_051605   7.4185 0.45 -12.0785 0.44  -0.41 0.29 -1.54 0.28 2020.9148 0 NAN                 
HST_NSC_013727  -7.5850 0.13  11.9791 0.11   1.09 0.03  2.98 0.03 2018.7475 0 NAN                 
HST_NSC_016931 -11.6106 0.74  -8.1403 0.74   1.12 0.20 -4.05 0.20 2017.1654 0 NAN                 
HST_NSC_051598 -10.0922 0.84  -9.9706 1.19  -5.24 0.48 -0.75 0.67 2021.0369 0 S14-84              
HST_NSC_013636  -9.5872 1.48  10.4588 2.47   0.28 0.37  0.75 0.57 2018.7163 0 NAN                 
HST_NSC_015439 -13.2187 2.39   5.1588 2.39   4.17 0.79 -1.30 0.79 2020.6102 0 NAN                 
HST_NSC_017033 -11.7362 1.35   7.9769 2.35   2.82 0.35  3.18 0.52 2019.7674 0 S14-93              
HST_NSC_016437 -10.8454 0.79   9.1605 0.49   2.06 0.15  1.27 0.10 2018.2441 0 S14-106             
HST_NSC_007433  12.7696 0.36  -6.2053 0.35   0.80 0.08 -1.26 0.08 2019.0215 0 S14-43              
HST_NSC_030004   9.3160 1.12 -10.7197 0.24   2.74 0.20 -3.95 0.05 2016.7230 0 S14-98              
HST_NSC_044465  -6.8610 0.59 -12.4427 0.58   0.09 0.33  3.33 0.32 2021.0203 0 S14-115             
HST_NSC_001191  -1.5069 0.20 -14.1398 0.20  -0.61 0.05  2.07 0.05 2018.6562 0 S14-111             
HST_NSC_006645  14.1752 0.32   1.1623 0.91   2.63 0.09  0.51 0.22 2019.7102 0 NAN                 
HST_NSC_029997   8.7680 1.22 -11.1992 1.23   0.32 0.34 -0.74 0.34 2016.3944 0 S14-110             
HST_NSC_001336   2.9645 1.83 -13.9233 2.39   3.77 0.38  2.79 0.47 2020.5623 0 NAN                 
HST_NSC_001315  -6.6847 3.97 -12.5684 2.35   1.91 0.74 -3.65 0.47 2020.5829 0 S14-108             
HST_NSC_001620  -5.2395 1.51 -13.2418 1.51   0.11 0.43 -0.81 0.43 2019.3440 0 NAN                 
HST_NSC_006624  13.1282 0.11   5.5455 0.09  -1.08 0.03 -0.93 0.02 2018.4157 2 IRS17               
HST_NSC_013652  -8.2628 0.62  11.6116 0.59   0.48 0.21  2.85 0.21 2020.9635 0 S14-100             
HST_NSC_007531  14.2528 1.46   0.0182 1.46  -1.97 0.34  0.22 0.34 2018.0767 0 NAN                 
HST_NSC_001570   4.4198 0.33 -13.5562 1.12  -4.75 0.07 -1.53 0.21 2019.1569 0 S14-114             
HST_NSC_001506   6.4525 0.09 -12.7157 0.08   0.94 0.02  1.80 0.02 2018.2042 0 S14-117             
HST_NSC_007357  13.9831 0.62   2.8430 2.11   2.39 0.17  3.40 0.51 2019.4066 0 S14-55              
HST_NSC_026511  11.9187 1.31  -7.8484 0.58  -0.48 0.27 -0.61 0.14 2018.6251 0 S14-8               
HST_NSC_007077  12.3569 1.06   7.1435 0.91   6.46 0.25 -4.46 0.21 2018.2446 0 S14-112             
HST_NSC_007191  12.5954 8.94   6.7185 8.21   1.24 1.50  0.97 1.54 2021.2904 0 NAN                 
HST_NSC_012980   8.0261 0.14  11.8076 1.46  -1.16 0.03 -2.63 0.28 2016.9672 0 S14-19              
HST_NSC_001203   0.2431 0.29 -14.2855 0.29   4.79 0.07 -2.47 0.07 2017.3834 0 S14-119             
HST_NSC_016908 -11.0868 3.99  -9.0195 3.40  -4.08 0.82 -1.54 0.71 2019.1836 0 NAN                 
HST_NSC_007311  12.1021 0.86   7.6285 1.01  -2.55 0.22  0.19 0.26 2019.7556 0 S14-118             
HST_NSC_016907 -10.8724 0.45  -9.2994 2.08   0.80 0.10 -1.04 0.41 2018.6012 0 NAN                 
HST_NSC_002035  -3.8593 0.82 -13.7802 1.15  -1.62 0.18 -0.58 0.25 2018.4512 0 S14-121             
HST_NSC_001590  -4.3694 0.94 -13.6334 0.93   2.40 0.22  4.06 0.22 2017.8429 0 NAN                 
HST_NSC_001648  -6.4057 0.15 -12.8065 0.14   0.66 0.03  2.83 0.03 2017.8852 0 S14-130             
HST_NSC_001161   5.1123 1.48 -13.3758 0.75   0.96 0.29  1.72 0.18 2019.8870 0 NAN                 
HST_NSC_007527  14.3211 1.34  -0.4214 1.65  -4.06 0.26  2.45 0.31 2019.0901 0 S14-51              
HST_NSC_042496 -12.4823 0.96   7.0366 2.41   2.93 0.23  0.55 0.58 2017.9713 0 NAN                 
HST_NSC_001279  -2.7171 0.26 -14.0936 1.95  -0.55 0.06 -2.68 0.33 2018.3836 0 S14-128             
HST_NSC_017043 -11.2732 0.35   8.8893 0.59   3.55 0.07 -0.66 0.12 2017.9221 0 S14-145             
HST_NSC_029975   8.3125 0.43 -11.7139 1.31   0.20 0.12 -1.18 0.29 2019.1203 0 S14-132             
HST_NSC_016696 -10.4229 4.18   9.8953 4.96   3.23 0.86  1.89 1.01 2018.0535 0 NAN                 
HST_NSC_001445   1.4522 0.09 -14.2989 0.08   2.32 0.02  2.31 0.02 2018.0811 0 S14-144             
HST_NSC_017125 -12.2000 0.20  -7.6188 0.34   0.48 0.05  2.84 0.08 2016.6950 0 S14-143             
HST_NSC_051537  10.9277 1.94   9.3531 1.94  -2.19 1.08 -5.40 1.08 2020.9001 0 S14-10              
HST_NSC_030091   8.6952 2.87 -11.4587 3.15   0.74 0.55  5.24 0.36 2018.1625 0 S14-150             
HST_NSC_026498  11.2649 0.09  -8.9513 0.08  -2.98 0.02 -4.11 0.02 2018.1254 0 NAN                 
HST_NSC_016617   7.4404 0.15  12.3161 0.31   2.38 0.04  2.52 0.07 2018.0999 0 S14-11              
HST_NSC_007190  13.6889 1.82   4.4350 1.08  -2.96 0.41 -3.78 0.25 2018.0691 0 3star1721           
HST_NSC_007245  14.0246 0.25  -3.2505 0.25   0.15 0.06 -4.19 0.05 2017.2248 0 NAN                 
HST_NSC_037748  13.0286 2.49   6.1248 2.48  -0.58 1.61 -4.32 1.61 2021.6028 0 S14-44              
HST_NSC_001644  -7.4863 0.45 -12.2983 1.05  -3.84 0.09 -5.70 0.22 2016.4677 0 S14-129             
HST_NSC_016788 -12.9946 0.52   6.2198 5.81  -5.37 0.12 -3.34 0.98 2019.1286 0 S14-136             
HST_NSC_016929 -12.4183 0.62  -7.3211 0.62  -0.33 0.17  1.87 0.17 2016.6394 0 S14-149             
HST_NSC_017165 -11.5856 1.96   8.6028 1.96  -1.81 0.49 -1.02 0.49 2018.0744 0 NAN                 
HST_NSC_001554   5.8635 0.89 -13.1927 0.40  -0.88 0.18 -4.31 0.09 2017.8377 0 S14-141             
HST_NSC_030083   8.1613 0.31 -11.9103 0.30  -1.36 0.08 -2.14 0.08 2019.5873 0 S14-151             
HST_NSC_001246  -3.6913 1.61 -13.9616 1.60   1.37 0.54  2.21 0.54 2019.9376 0 S14-156             
HST_NSC_006684  14.2936 1.26  -2.0609 1.37   2.09 0.27  0.86 0.37 2019.9009 0 S14-20              
HST_NSC_002006   4.6880 1.45 -13.6648 1.45   0.09 0.33  0.53 0.33 2018.0640 0 S14-146             
HST_NSC_006738  13.6464 1.28   4.7417 4.17   0.40 0.34  5.72 0.93 2018.9509 0 1star1478           
HST_NSC_029410  12.7484 2.45  -6.8315 6.44   5.41 0.53  0.60 1.32 2017.1531 0 S14-147             
HST_NSC_016379  -7.6662 2.46  12.2773 2.45   2.85 0.47  0.86 0.47 2017.3868 0 NAN                 
HST_NSC_041697  14.4227 0.40  -1.3036 0.40  -2.98 0.17 -1.80 0.17 2020.3666 0 NAN                 
HST_NSC_001636 -10.6499 0.10  -9.8143 0.10  -0.81 0.02  2.27 0.02 2017.5797 0 S14-157             
HST_NSC_030001   9.3528 0.20 -11.0630 0.32   0.43 0.04  2.62 0.07 2017.2509 0 S14-160             
HST_NSC_013626 -10.2617 0.56  10.2454 0.56   1.69 0.14  3.08 0.14 2018.7887 0 S14-161             
HST_NSC_006821   9.9817 0.72  10.5218 1.39   1.56 0.15  2.29 0.28 2016.8960 0 NAN                 
HST_NSC_008234  10.2572 0.16  10.2581 0.29   2.00 0.04  2.79 0.07 2018.6099 0 S14-26              
HST_NSC_001313  -5.9796 0.73 -13.2189 2.88   1.94 0.15  2.89 0.49 2019.4724 0 S14-169             
HST_NSC_007541  13.7969 0.83  -4.5257 1.09  -0.25 0.17 -0.04 0.22 2015.6109 0 NAN                 
HST_NSC_016318 -13.2491 0.27   5.9564 0.35  -0.16 0.06  6.00 0.08 2018.7370 0 S14-163             
HST_NSC_013106   9.2076 1.30  11.2359 1.27   0.87 0.32  1.30 0.32 2018.3681 0 NAN                 
HST_NSC_049969 -12.6713 0.71  -7.1056 1.18  -2.42 0.38  0.30 0.60 2020.6381 0 S14-158             
HST_NSC_001198  -0.2100 0.24 -14.5280 0.33   0.75 0.05  2.43 0.07 2017.5890 0 S14-170             
HST_NSC_001958   5.4504 0.57 -13.4721 4.68   4.30 0.16 -1.61 0.66 2019.5095 0 NAN                 
HST_NSC_001236  -6.7632 0.35 -12.8704 0.38  -2.26 0.09 -1.52 0.09 2019.1472 0 S14-162             
HST_NSC_013509  -9.9977 0.53  10.5650 0.52   0.59 0.12  3.12 0.12 2018.1060 0 NAN                 
HST_NSC_026524  12.9543 0.10  -6.6216 0.08   0.39 0.02  1.75 0.02 2018.3334 0 S14-3               
HST_NSC_007389  13.6615 0.23  -5.0363 0.13   3.42 0.05 -2.23 0.03 2018.1721 0 S14-2               
HST_NSC_002001   2.9613 1.38 -14.2640 1.38   1.20 0.43  0.17 0.43 2019.9190 0 S14-155             
HST_NSC_015429 -10.9920 7.02  -9.5644 3.65   5.59 1.17  0.73 0.71 2013.4211 0 NAN                 
HST_NSC_006816  12.5361 0.15   7.4296 0.32   0.02 0.04  2.88 0.07 2018.7666 0 S14-30              
HST_NSC_022757  14.3238 0.62  -2.7000 0.59  -2.97 0.27  2.88 0.26 2021.5030 0 S14-60              
HST_NSC_013479   9.5043 1.86  11.0594 1.62   1.96 0.39 -4.31 0.35 2020.5283 0 S14-177             
HST_NSC_017027 -12.4543 3.05   7.5853 3.05   0.65 0.92  3.19 0.92 2019.1094 0 NAN                 
HST_NSC_043785  -8.2415 2.39  12.0350 2.39  -4.42 0.44 -3.17 0.44 2017.1936 0 NAN                 
HST_NSC_001259  -4.9968 0.31 -13.7211 1.46  -2.04 0.07 -1.59 0.31 2016.8626 0 S14-175             
HST_NSC_016668  -8.7143 0.78  11.7211 1.00  -0.07 0.18  1.85 0.22 2019.2457 0 NAN                 
HST_NSC_016996 -12.6048 0.21  -7.3902 0.85   2.93 0.05  1.87 0.18 2017.3198 0 S14-183             
HST_NSC_016411 -10.9041 0.50   9.7361 0.47   1.82 0.11  5.25 0.10 2018.2949 0 S14-181             
HST_NSC_002175  -5.7767 0.35 -13.4316 0.34  -2.01 0.10 -0.10 0.10 2019.3376 0 NAN                 
HST_NSC_007078  12.9729 2.81   6.7615 2.81  -0.55 0.67  9.94 0.67 2014.4740 0 NAN                 
HST_NSC_001632 -10.0622 0.58 -10.6274 0.60  -1.12 0.16 -1.87 0.18 2020.8678 0 S14-178             
HST_NSC_007346  14.6091 0.62   0.9239 0.85   4.32 0.12  2.34 0.16 2019.1342 0 3star1658           
HST_NSC_037694  12.1594 1.43   8.1658 1.43   1.58 0.96  0.63 0.95 2021.7582 0 S14-180             
HST_NSC_007298  13.8588 0.76  -4.7611 0.75   1.40 0.17  3.02 0.17 2017.5958 0 NAN                 
HST_NSC_006606  14.5881 0.20   1.4734 0.19  -0.39 0.04  0.23 0.04 2017.3011 0 S14-4               
HST_NSC_026590  11.6081 1.43  -8.9770 2.58  -1.28 0.32 -4.79 0.56 2019.6245 0 S14-6               
HST_NSC_007339  14.6665 1.20   0.5099 7.60   2.04 0.26  2.60 1.37 2018.2109 0 NAN                 
HST_NSC_001635  -8.4121 1.19 -12.0260 1.19   0.38 0.36  1.12 0.36 2020.1661 0 S14-190             
HST_NSC_029516  12.0218 0.39  -8.4244 0.38   0.64 0.10  1.93 0.10 2018.9687 0 S14-188             
HST_NSC_013110   9.0638 3.42  11.5602 4.80   1.23 0.83 -1.14 1.04 2021.2116 0 S14-31              
HST_NSC_029104   7.7421 0.30 -12.4886 0.29  -0.39 0.07 -1.12 0.07 2018.5517 0 NAN                 
HST_NSC_016918 -11.5486 1.04  -9.0958 1.04  -0.76 0.28  0.10 0.28 2019.4838 0 NAN                 
HST_NSC_008347  11.7081 0.36   8.8901 0.74   3.62 0.08  0.32 0.16 2017.7430 0 S14-187             
HST_NSC_001306  -7.7079 4.27 -12.5185 2.19   2.30 0.91  0.31 0.47 2016.8344 0 S14-189             
HST_NSC_016209  -9.8699 4.64  10.8981 4.88   6.70 1.02 -4.44 1.06 2016.1791 0 NAN                 
HST_NSC_001392   3.2092 1.41 -14.3522 1.44  -0.42 0.23  0.16 0.22 2018.7951 0 S14-191             
HST_NSC_006825  11.2676 1.31   9.4824 4.84  -1.50 0.32 -2.53 1.13 2017.3107 0 S14-36              
HST_NSC_007365  14.3978 0.22   3.1034 0.44   5.02 0.05 -0.31 0.09 2018.3028 0 S14-23              
HST_NSC_001348   4.3054 1.51 -14.0871 1.73   3.69 0.32  2.06 0.37 2016.9755 0 NAN                 
HST_NSC_002036  -3.3516 1.63 -14.3456 1.62  -2.19 0.40  1.15 0.40 2019.0256 0 S14-194             
HST_NSC_006680  14.5207 0.17  -2.5072 0.17   0.95 0.04  6.48 0.04 2016.0435 0 S14-25              
HST_NSC_001303 -10.8891 0.49  -9.9379 0.49  -0.26 0.11  2.78 0.11 2016.8704 0 S14-196             
HST_NSC_008350  10.2207 2.65  10.6281 4.20   3.23 0.42  0.02 0.63 2012.5774 0 S14-195             
HST_NSC_050090   8.3755 2.49  12.1365 2.48  -0.61 0.79 -0.67 0.79 2021.2852 0 NAN                 
HST_NSC_026496  13.3881 0.22  -6.2294 0.23   1.38 0.05  2.36 0.05 2018.3378 0 S14-22              
HST_NSC_006824  10.7646 0.45  10.1279 0.45  -0.73 0.13  2.99 0.13 2018.7960 0 S14-197             
HST_NSC_013770   9.4865 0.97  11.3344 0.93  -1.22 0.21 -2.21 0.21 2018.8691 0 S14-61              
HST_NSC_001598  -2.6546 0.28 -14.5456 0.38   1.96 0.06  0.81 0.08 2017.1822 0 S14-199             
HST_NSC_006597  13.3838 0.39   6.2995 0.37   3.60 0.15  1.21 0.14 2021.0039 0 S14-24              
HST_NSC_001650  -4.9927 2.92 -13.9504 0.28   2.06 0.42  1.40 0.07 2018.5233 0 S14-201             
HST_NSC_001314  -5.3352 0.52 -13.8392 0.20   2.13 0.11  4.58 0.05 2017.8619 0 NAN                 
HST_NSC_016920 -12.5062 0.37  -8.0061 2.48   1.14 0.10  0.73 0.53 2018.9192 0 S14-204             
HST_NSC_017038 -11.9313 0.46   8.8424 1.23  -1.72 0.11 -2.70 0.26 2017.8409 0 NAN                 
HST_NSC_007504  14.8474 0.37  -0.3229 0.45   1.25 0.09 -1.90 0.10 2019.2735 0 NAN                 
HST_NSC_006650  14.8462 0.11   0.8329 0.25  -1.92 0.03 -4.48 0.05 2018.6254 0 S14-12              
HST_NSC_029245   8.4802 0.46 -12.2173 0.50   0.28 0.11  4.01 0.12 2019.9525 0 S14-212             
HST_NSC_022714   5.8906 0.45 -13.6571 0.53  -0.58 0.10  1.55 0.12 2020.0623 0 NAN                 
HST_NSC_001308  -6.1985 0.43 -13.5211 0.54  -2.64 0.12 -1.17 0.14 2019.8501 0 NAN                 
HST_NSC_026558  13.1131 0.23  -7.0263 0.22   3.45 0.05 -2.76 0.05 2017.6410 0 S14-202             
HST_NSC_001630  -9.6500 0.09 -11.3239 0.08  -1.05 0.02 -3.18 0.02 2018.1982 0 S14-203             
HST_NSC_006626  14.1170 1.19   4.7071 0.98   3.74 0.27  1.37 0.26 2019.6054 0 S14-7               
HST_NSC_002004   4.8202 2.41 -14.0813 2.40   1.40 0.65  2.15 0.65 2020.1131 0 NAN                 
HST_NSC_037671  -3.8651 0.83 -14.3878 1.17  -3.79 0.67  1.88 0.90 2020.1140 0 S14-211             
HST_NSC_016341 -12.4946 0.10   8.1314 0.08   2.33 0.02  3.45 0.02 2018.1151 0 S14-213             
HST_NSC_007015  10.4788 1.47  10.6338 0.65   0.32 0.31 -2.31 0.14 2016.9933 0 S14-56              
HST_NSC_030079   6.1823 5.61 -13.5960 2.44  -0.22 0.96  2.57 0.53 2016.6498 0 NAN                 
HST_NSC_029511  11.8211 0.30  -9.1300 0.49   3.77 0.06  0.00 0.11 2018.9184 0 S14-210             
HST_NSC_007502  14.0911 0.42  -5.0133 0.63  -1.69 0.09  3.15 0.14 2016.9120 0 NAN                 
HST_NSC_001310  -5.8558 2.48 -13.7820 0.48  -0.69 0.36 -4.39 0.10 2018.4630 0 NAN                 
HST_NSC_029904   6.4813 0.86 -13.5258 0.78   1.79 0.18 -4.25 0.16 2018.3691 0 S14-217             
HST_NSC_013630 -10.4770 0.93  10.7327 0.93  -0.39 0.21  0.89 0.21 2017.6846 0 S14-218             
HST_NSC_041707  14.8750 2.65  -1.9277 2.60   0.41 0.46  2.09 0.46 2018.4071 0 NAN                 
HST_NSC_007060  14.4106 1.26  -4.1731 1.25  -0.71 0.29 -0.10 0.29 2015.1040 0 NAN                 
HST_NSC_016240 -10.2202 7.95  10.9907 3.15   0.50 1.67 -4.70 0.68 2016.9948 0 NAN                 
HST_NSC_006614  14.7855 0.24   2.5890 0.48   0.83 0.05  3.10 0.10 2017.4178 0 S14-42              
HST_NSC_007567  14.7314 0.19  -2.9103 0.57   0.30 0.04 -2.42 0.12 2018.3048 0 S15-42              
HST_NSC_001631  -8.9922 0.70 -12.0341 3.53  -3.04 0.23  6.06 0.57 2013.2886 0 S15-46              
HST_NSC_008328  13.3152 1.27   6.9681 1.55   2.33 0.24  1.18 0.28 2020.6365 0 S15-43              
HST_NSC_007016  11.4214 0.47   9.7981 0.64   5.46 0.12  1.30 0.21 2020.1033 0 S14-27              
HST_NSC_008238  11.0110 0.33  10.2808 0.33  -1.23 0.07  1.27 0.07 2017.1044 0 NAN                 
HST_NSC_016986 -11.9047 0.10  -9.2752 0.20   1.31 0.03  3.16 0.05 2018.6439 0 S15-52              
HST_NSC_007340  15.1015 0.49   0.1270 0.43   4.63 0.10  3.32 0.10 2018.6426 0 NAN                 
HST_NSC_041820   5.5598 1.43 -14.0427 1.49   1.98 0.44 -2.29 0.46 2020.4890 0 NAN                 
HST_NSC_001633  -7.5412 0.09 -13.0903 0.08   2.53 0.02 -5.00 0.02 2018.2837 0 S15-48              
HST_NSC_006935  11.2055 0.64  10.1353 0.63  -2.05 0.15  1.52 0.15 2019.2249 0 NAN                 
HST_NSC_007157  15.1023 0.76   0.6748 0.78   2.75 0.16 -2.73 0.18 2019.3908 0 NAN                 
HST_NSC_001638  -6.7491 3.71 -13.5327 1.34   2.58 0.72 -2.51 0.28 2019.0613 0 NAN                 
HST_NSC_022658  15.0860 0.35   1.0636 0.39   1.52 0.07  1.05 0.08 2016.9359 0 S15-6               
HST_NSC_002101 -10.8221 0.16 -10.5967 0.16   1.12 0.04 -0.70 0.04 2017.9562 0 S15-55              
HST_NSC_002169  -6.2198 1.01 -13.8127 1.01  -0.70 0.23 -0.00 0.24 2018.8669 0 NAN                 
HST_NSC_007523  15.0965 0.83  -1.2571 1.62   1.84 0.20 -0.15 0.40 2018.4763 0 3star1679           
HST_NSC_015603 -11.5618 0.15  -9.8013 0.28  -0.91 0.03 -1.64 0.06 2018.7572 0 S15-53              
HST_NSC_013642  -9.7978 0.86  11.5667 0.86   3.72 0.19  2.81 0.19 2016.0882 0 S15-56              
HST_NSC_007134  14.7769 1.53   3.4100 3.41   2.85 0.43  2.55 0.83 2019.2266 0 NAN                 
HST_NSC_017174 -11.7258 2.27   9.6243 2.26  -4.09 0.67  4.04 0.67 2019.8789 0 NAN                 
HST_NSC_013606  -9.4802 0.11  11.8500 0.19   1.39 0.03 -2.25 0.04 2018.0044 0 NAN                 
HST_NSC_049865   9.1605 1.23  12.1134 1.26   1.95 0.71 -0.51 0.61 2020.1459 0 NAN                 
HST_NSC_008237  12.7445 1.16   8.2796 0.40  -3.23 0.21  2.60 0.09 2018.8883 0 S15-30              
HST_NSC_006666  14.5600 1.19  -4.3730 0.73  -1.59 0.20  0.34 0.13 2013.5201 0 S15-16              
HST_NSC_006560  14.4469 0.17  -4.7769 0.35   1.91 0.04  2.71 0.07 2017.6892 0 S15-8               
HST_NSC_006734  14.9418 0.57   2.9348 0.57  -1.80 0.14  4.34 0.14 2017.9033 0 S15-35              
HST_NSC_000500 -11.0796 0.57 -10.4503 1.34   1.40 0.15  1.11 0.29 2018.4227 0 S15-64              
HST_NSC_029912   7.2341 0.40 -13.4036 0.39  -0.28 0.08  3.69 0.08 2017.9289 0 NAN                 
HST_NSC_015251 -11.8699 2.74  -9.5595 2.16  -3.06 0.48  1.66 0.47 2020.3723 0 S15-62              
HST_NSC_029097   7.6698 0.78 -13.1733 0.77  -0.70 0.21 -1.72 0.21 2019.3732 0 S15-59              
HST_NSC_029405  12.9689 1.06  -8.0127 0.57  -1.20 0.23 -3.54 0.13 2016.1535 0 S15-39              
HST_NSC_051646  14.4957 0.86   4.7207 0.86   1.79 0.49  3.26 0.48 2020.9378 0 NAN                 
HST_NSC_017032 -12.5401 0.77   8.6800 0.77   2.84 0.24 -1.52 0.24 2012.5191 0 S15-69              
HST_NSC_023071  12.0236 2.70  -9.3888 2.70  -1.42 1.07  4.39 1.07 2012.6668 0 NAN                 
HST_NSC_001568   4.5592 0.69 -14.5635 0.83   6.58 0.14 -1.31 0.18 2015.5679 0 S15-61              
HST_NSC_029228   6.2334 2.34 -13.9317 2.05   1.71 0.37  1.36 0.38 2018.0456 0 S15-65              
HST_NSC_006642  15.2619 0.10  -0.4257 0.19   3.31 0.03  4.30 0.04 2018.3795 0 S15-1               
HST_NSC_015946 -11.3938 2.04 -10.2162 1.30  -4.17 0.44 -3.65 0.34 2018.7959 0 S15-66              
HST_NSC_016903 -13.1267 2.24  -7.8869 1.99  -0.10 0.41  0.42 0.41 2019.3242 0 NAN                 
HST_NSC_057336 -10.9626 0.72  10.6938 0.54  -1.30 0.22 -3.44 0.18 2019.9083 0 S15-73              
HST_NSC_008230  14.1581 1.74   5.8401 1.74  -2.49 0.42 -0.75 0.42 2018.3314 0 NAN                 
HST_NSC_007305  14.8077 2.08   3.9576 1.27  -1.00 0.42  3.13 0.29 2017.5291 0 NAN                 
HST_NSC_006743  14.7223 0.71   4.2837 0.80  -6.09 0.16  0.08 0.18 2019.5067 0 3star1757           
HST_NSC_023077  12.5711 0.54  -8.7868 0.70   1.33 0.12  1.89 0.16 2018.3549 0 S15-19              
HST_NSC_007566  15.0062 4.16  -3.2049 0.60  -0.91 0.73 -0.98 0.13 2014.1861 0 S15-37              
HST_NSC_006525  15.2912 0.26  -1.2919 0.25   0.85 0.08  0.51 0.08 2018.8818 0 S15-21              
HST_NSC_058031 -10.2546 2.72  11.4166 1.58   1.33 0.56  0.73 0.37 2020.5080 0 S15-76              
HST_NSC_001811  -9.6727 0.53 -11.9180 3.04  -2.37 0.14 -2.03 0.60 2020.0510 0 S15-72              
HST_NSC_007354  15.3384 0.18   1.0693 0.38   4.20 0.05 -2.17 0.08 2019.0712 0 S15-36              
HST_NSC_000323  -9.9695 0.50 -11.7156 0.39  -2.14 0.11 -1.18 0.09 2016.8876 0 S15-74              
HST_NSC_029508  11.7576 0.28  -9.9201 1.60  -0.07 0.07  4.00 0.31 2018.9580 0 S15-80              
HST_NSC_006822  13.7031 0.41   7.0132 0.85  -0.74 0.10 -1.65 0.20 2018.0369 0 NAN                 
HST_NSC_015573 -13.0301 0.22  -8.2215 0.47   0.56 0.04  2.12 0.09 2016.9967 0 S15-82              
HST_NSC_029149   5.8120 0.17 -14.2800 0.15  -3.39 0.04 -2.23 0.03 2015.3369 0 S15-78              
HST_NSC_007069  15.3486 1.21   1.4652 0.96  -0.05 0.24 -2.78 0.21 2017.9069 0 S15-31              
HST_NSC_002102  -8.6201 0.48 -12.7921 0.48  -1.89 0.11 -0.93 0.10 2016.9923 0 S15-77              
HST_NSC_015113 -11.6183 0.68 -10.1521 1.01   1.20 0.17  2.01 0.24 2018.4271 0 S15-89              
HST_NSC_058006 -10.8295 2.00  10.9937 1.48   1.25 0.40  0.21 0.31 2018.2095 0 S15-85              
HST_NSC_000320 -10.8377 1.26 -10.9860 1.26   0.57 0.26  0.59 0.26 2015.2174 0 S15-81              
HST_NSC_044863  10.6796 0.66 -11.1436 0.64   1.89 0.44  0.98 0.43 2021.8826 0 NAN                 
HST_NSC_006615  15.2793 0.15   2.2219 0.18  -0.42 0.03 -1.85 0.04 2018.3699 0 S15-3               
HST_NSC_001808 -11.1282 0.19 -10.7083 0.18  -1.03 0.05  2.23 0.05 2019.5535 0 S15-84              
HST_NSC_015653 -12.7428 0.86  -8.7300 1.80   1.21 0.18  2.54 0.39 2017.4949 0 NAN                 
HST_NSC_016068 -11.9498 4.38  -9.7953 3.53   0.57 0.98  1.90 0.78 2017.5613 0 NAN                 
HST_NSC_029373  14.3485 1.51  -5.7363 2.38   2.74 0.30 -2.56 0.47 2017.5074 0 4star3024           
HST_NSC_007436  15.4338 0.24  -0.7732 1.16  -1.81 0.06 -0.87 0.21 2018.4925 0 NAN                 
HST_NSC_029191  10.2005 0.55 -11.6096 0.16   4.39 0.12  5.62 0.05 2018.2955 0 NAN                 
HST_NSC_006510  15.0597 0.13  -3.4857 0.44  -2.79 0.03 -3.11 0.09 2018.0596 0 S15-11              
HST_NSC_006798  13.2290 4.56   8.0005 9.38   0.16 0.88 -0.81 1.67 2020.0779 0 NAN                 
HST_NSC_007266  15.4560 0.85   0.6034 0.84   1.01 0.23 -1.90 0.23 2019.3856 0 NAN                 
HST_NSC_007243  14.8299 6.48  -4.3981 3.61  -0.27 1.33  0.05 0.80 2017.3793 0 NAN                 
HST_NSC_029384  14.7158 0.93  -4.7910 0.31  -0.11 0.19  3.56 0.08 2019.1279 0 NAN                 
HST_NSC_016813 -12.9300 0.89   8.5114 0.83   3.30 0.17 -0.23 0.16 2016.0112 0 S15-95              
HST_NSC_007514  15.2986 0.24  -2.3646 0.51  -2.12 0.05  0.13 0.11 2017.6919 0 S15-40              
HST_NSC_008358  11.7113 0.11  10.1329 0.73  -2.01 0.03 -3.10 0.15 2018.5828 0 S15-18              
HST_NSC_008235  13.9034 0.24   6.8430 0.42  -0.63 0.06  1.79 0.10 2018.3892 0 S15-20              
HST_NSC_002163  -6.8505 1.97 -13.9089 3.91  -1.37 0.48  4.64 0.93 2019.1916 0 NAN                 
HST_NSC_007362  15.3789 5.07   1.9986 1.09  -0.80 1.09 -2.02 0.26 2019.2705 0 S15-27              
HST_NSC_029110   8.8662 1.47 -12.7259 0.93  -4.99 0.32 -4.99 0.22 2021.0603 0 S15-92              
HST_NSC_026553  13.3304 0.50  -7.9347 0.50  -0.63 0.12 -0.57 0.12 2017.4932 0 S15-13              
HST_NSC_008360  10.8511 0.96  11.0968 0.95   1.51 0.38  0.38 0.38 2021.7345 0 S15-22              
HST_NSC_008357  11.1795 0.42  10.7819 0.63  -0.89 0.11  1.09 0.16 2019.8371 0 S15-15              
HST_NSC_043422   9.0491 0.27 -12.6275 0.24  -2.24 0.17  1.14 0.15 2021.5938 0 S15-96              
HST_NSC_008210  12.6644 0.22   8.9974 0.20  -3.60 0.05 -1.11 0.05 2018.6487 0 S15-5               
HST_NSC_029906   6.9138 0.82 -13.9149 1.83   2.92 0.17  3.65 0.35 2020.0015 0 NAN                 
HST_NSC_015115 -12.4990 1.90  -9.2359 6.53  -3.03 0.43 -1.84 1.37 2017.2083 0 NAN                 
HST_NSC_006598  15.0398 1.27   3.9481 1.69  -5.91 0.26 -1.20 0.34 2015.6185 0 star1361            
HST_NSC_007140  15.2630 0.30  -2.9742 0.30  -1.35 0.07 -5.06 0.06 2016.0241 0 NAN                 
HST_NSC_000310  -7.7553 1.40 -13.5191 1.40   1.36 0.42 -3.96 0.42 2019.3642 0 NAN                 
HST_NSC_026470  14.5624 0.22  -5.5695 0.32   2.32 0.05  4.82 0.08 2018.8349 0 S15-34              
HST_NSC_029899   6.4896 0.74 -14.1805 1.07  -1.28 0.16 -2.10 0.21 2020.3776 0 S15-97              
HST_NSC_026563  12.5202 0.19  -9.3328 0.18   3.92 0.04 -0.05 0.04 2017.0624 0 S15-98              
HST_NSC_008212  13.2106 0.12   8.3369 1.66  -0.68 0.03 -2.08 0.31 2017.9835 0 S15-38              
HST_NSC_006675  15.1477 0.28  -3.8266 0.49   1.27 0.06  1.57 0.10 2017.2346 0 NAN                 
HST_NSC_013168  10.0245 1.90  11.9859 0.73   0.41 0.39 -3.00 0.16 2018.0567 0 NAN                 
HST_NSC_001957 -10.2696 1.39 -11.7810 2.28   1.41 0.29 -1.86 0.47 2018.2749 0 S15-101             
HST_NSC_056452 -12.0580 0.93   9.9608 1.56   0.72 0.31 -4.34 0.50 2019.8569 0 S15-105             
HST_NSC_001637  -5.9164 0.34 -14.4800 3.03  -0.54 0.08  5.47 0.54 2014.1502 0 NAN                 
HST_NSC_029583  11.3130 0.83 -10.8130 0.82   1.87 0.18 -6.92 0.17 2016.4985 0 S15-100             
HST_NSC_029606  14.9454 0.86  -4.6803 3.24  -0.54 0.17  1.21 0.63 2017.4068 0 NAN                 
HST_NSC_029223   5.7848 2.80 -14.5584 0.45   1.41 0.52  1.26 0.14 2020.0580 0 S15-104             
HST_NSC_015943 -11.7912 0.61 -10.3667 0.50  -0.46 0.13 -0.17 0.11 2019.9070 0 S15-107             
HST_NSC_000318  -9.8662 1.43 -12.2303 1.43  -2.39 0.33  3.46 0.32 2018.6753 0 S15-108             
HST_NSC_008348  14.4834 0.87   6.1278 0.68   0.52 0.17  2.97 0.13 2016.1501 0 S15-32              
HST_NSC_006623  15.4061 0.11   3.1647 0.59  -4.07 0.03  0.16 0.11 2018.1385 0 S15-2               
HST_NSC_029503  11.1836 2.74 -11.0791 2.17   3.25 0.54  1.96 0.43 2016.9587 0 S15-110             
HST_NSC_022882 -12.4989 1.19  -9.5746 5.58  -0.66 0.27 -0.92 1.12 2018.1994 0 S15-109             
HST_NSC_056404 -11.7115 0.83  10.5350 1.96   1.14 0.18 -0.37 0.40 2017.9782 0 S15-111             
HST_NSC_026582  11.9978 0.41 -10.2123 0.41   0.63 0.11  4.58 0.11 2019.2718 0 S15-112             
HST_NSC_006936  11.4998 0.64  10.7706 0.63  -1.63 0.16 -1.70 0.15 2018.8643 0 S15-24              
HST_NSC_007539  15.4114 0.59  -3.2971 0.70  -0.27 0.13  2.06 0.16 2019.2000 0 NAN                 
HST_NSC_006565  15.0283 0.99   4.7626 1.08   1.39 0.24 -0.61 0.26 2018.7369 0 S15-25              
HST_NSC_043153  13.7437 0.59   7.7333 0.58   1.73 0.40 -2.92 0.38 2020.4515 0 NAN                 
HST_NSC_006828  14.3516 1.65   6.5387 0.90  -1.90 0.37  2.02 0.20 2018.3876 0 NAN                 
HST_NSC_007309  15.1771 6.03   4.2885 1.44   1.25 1.22  1.06 0.36 2018.0929 0 NAN                 
HST_NSC_022659  15.7100 1.34   1.5036 0.48  -2.05 0.20  0.17 0.11 2018.8188 0 NAN                 
HST_NSC_007341  15.7758 0.59  -0.6172 1.15  -4.18 0.11  2.89 0.22 2018.5440 0 NAN                 
HST_NSC_057342 -10.8997 0.29  11.4290 0.26   0.12 0.06 -1.70 0.06 2018.0992 0 S15-115             
HST_NSC_029101   6.7488 1.00 -14.2880 0.51  -3.59 0.23 -1.44 0.16 2020.2520 0 S15-113             
HST_NSC_007524  15.7028 0.18  -1.8752 0.61  -3.49 0.04 -0.79 0.13 2017.5608 0 NAN                 
HST_NSC_022703  15.5777 5.78  -2.7601 6.40  -0.09 1.23  0.78 1.33 2017.6610 0 NAN                 
HST_NSC_036573  -7.1209 1.05 -14.1307 1.05  -1.80 0.65 -2.74 0.65 2021.7927 0 NAN                 
HST_NSC_001225  -6.6851 0.17 -14.3433 0.47   1.51 0.05 -4.64 0.11 2019.0195 0 NAN                 
HST_NSC_007071  15.7000 0.60   2.1590 1.20   0.52 0.14 -4.57 0.25 2019.4972 0 NAN                 
HST_NSC_002097  -8.0906 0.55 -13.6389 0.14  -1.18 0.10  0.68 0.03 2018.0934 0 S15-118             
HST_NSC_001922  -9.8690 0.48 -12.4191 2.50   0.41 0.16  1.10 0.52 2019.7208 0 S15-122             
HST_NSC_029527  14.4807 0.97  -6.4861 0.51  -0.15 0.20 -2.25 0.11 2017.2198 0 NAN                 
HST_NSC_006766  11.7629 0.23  10.6516 0.22   2.17 0.06  2.78 0.06 2019.1272 0 S15-117             
HST_NSC_006781  12.8938 1.46   9.2528 1.47  -0.54 0.36  5.26 0.36 2016.8537 0 NAN                 
HST_NSC_057287 -10.4956 0.59  11.9064 0.90  -1.06 0.16 -1.47 0.23 2019.4611 0 S15-119             
HST_NSC_029998  10.0375 0.52 -12.3049 1.09   0.50 0.13 -2.91 0.21 2020.1323 0 NAN                 
HST_NSC_007072  15.7045 1.47   2.5333 4.92   3.39 0.42  0.21 0.93 2019.6575 0 NAN                 
HST_NSC_006662  15.7487 0.15  -2.2540 0.47   1.27 0.04  0.74 0.10 2018.6402 0 NAN                 
HST_NSC_049990 -12.8139 0.83  -9.4357 0.97  -3.76 0.45 -3.23 0.48 2021.0342 0 NAN                 
HST_NSC_026499  12.3940 1.35  -9.9819 0.66  -2.52 0.26 -0.27 0.17 2020.1658 0 S15-125             
HST_NSC_000159  -8.6713 1.47 -13.3441 1.48   1.20 0.41  3.34 0.41 2019.1242 0 S15-121             
HST_NSC_023094   9.3703 0.92 -12.8673 0.51   1.80 0.24  3.29 0.12 2018.7946 0 S15-124             
HST_NSC_035136   7.2767 1.45 -14.1578 1.99  -7.82 0.86 -3.71 1.13 2021.0544 0 NAN                 
HST_NSC_006768  11.3498 0.60  11.1616 0.60  -4.56 0.16  0.45 0.16 2018.9498 0 S15-126             
HST_NSC_029248   9.6040 0.11 -12.7012 0.24  -1.67 0.03 -0.57 0.05 2018.2757 0 S15-123             
HST_NSC_026639  14.3768 0.12  -6.8469 0.20  -3.61 0.03 -0.69 0.05 2018.2678 0 NAN                 
HST_NSC_022649  15.6763 0.15   2.8110 0.49   2.36 0.03  2.45 0.11 2018.1181 0 NAN                 
HST_NSC_008211  14.0972 0.12   7.4404 0.23  -1.24 0.03 -1.00 0.05 2017.7749 0 S15-10              
HST_NSC_008354  14.3963 0.87   6.8812 1.56   0.15 0.18  2.10 0.31 2016.1225 0 NAN                 
HST_NSC_058052 -11.1232 1.18  11.4814 1.50  -2.97 0.26 -3.06 0.31 2017.2233 0 S15-128             
HST_NSC_006770  12.0746 0.67  10.4815 0.37  -1.42 0.14 -4.68 0.08 2017.6641 0 S16-9               
HST_NSC_026574  11.4559 0.12 -11.1762 0.20   0.09 0.03 -0.47 0.04 2018.1992 0 NAN                 
HST_NSC_007101  15.5602 1.18  -3.7913 1.17   1.83 0.28  0.34 0.28 2019.4280 0 NAN                 
HST_NSC_030009  10.9982 0.49 -11.6558 0.63   1.29 0.15  3.34 0.18 2020.3164 0 NAN                 
HST_NSC_041103  11.8421 0.73 -10.8293 0.29  -0.51 0.20 -0.64 0.09 2020.1779 0 NAN                 
HST_NSC_007265  16.0422 1.68  -0.6361 1.68   0.79 1.09  2.36 1.10 2021.1422 0 NAN                 
HST_NSC_001803  -9.4301 0.55 -12.9947 0.98  -3.85 0.15 -4.36 0.20 2019.6947 0 S15-127             
HST_NSC_029354  14.7249 0.60  -6.4104 0.53  -1.93 0.12  1.55 0.10 2015.0872 0 NAN                 
HST_NSC_029090   7.4610 0.54 -14.2218 1.57  -2.89 0.13  2.26 0.30 2019.7166 0 S16-21              
HST_NSC_006578  11.0211 1.56  11.6917 1.47  -6.58 0.34  0.86 0.31 2016.9402 0 NAN                 
HST_NSC_001751 -10.9420 0.10 -11.7740 0.69  -1.00 0.03 -3.08 0.15 2018.5636 0 S16-20              
HST_NSC_013074  10.4711 0.71  12.2021 0.71  -2.24 0.16  3.64 0.16 2015.0580 0 NAN                 
HST_NSC_026490  15.5274 0.10  -4.1783 0.08   1.76 0.02  0.48 0.02 2018.3666 0 S16-1               
HST_NSC_026536  13.2947 0.40  -9.0807 0.39  -2.67 0.10 -2.02 0.10 2013.1039 0 S16-22              
HST_NSC_006689  15.7938 0.23  -3.1600 0.38   2.56 0.07  2.19 0.11 2019.7130 0 NAN                 
HST_NSC_057799 -12.8224 0.16   9.7478 0.15  -1.90 0.03 -2.25 0.03 2017.4090 0 S16-23              
HST_NSC_000311 -11.6721 0.55 -11.1032 1.16   4.36 0.13 -2.72 0.26 2016.9382 0 S16-25              
HST_NSC_007532  16.0362 0.91  -1.6394 0.91   0.91 0.23  1.14 0.23 2019.0137 0 NAN                 
HST_NSC_026562  12.9056 0.32  -9.6684 0.31   1.00 0.07  3.05 0.07 2018.1593 0 S16-27              
HST_NSC_035800  16.0328 0.73   1.8220 1.25  -1.27 0.20 -1.74 0.38 2019.3372 0 NAN                 
HST_NSC_007335  15.9547 0.53   2.4334 0.71  -0.33 0.13  4.43 0.17 2018.6935 0 NAN                 
HST_NSC_026421  12.2794 0.73 -10.4742 0.47   3.59 0.16  0.59 0.11 2019.0440 0 S16-24              
HST_NSC_008359  14.1480 2.30   7.7732 2.30   0.26 0.51 -3.65 0.51 2014.3143 0 S16-12              
HST_NSC_006596  15.6684 1.03   3.8890 2.68  -3.95 0.24 -2.04 0.52 2020.5966 0 NAN                 
HST_NSC_036711  14.4269 0.49  -7.2522 0.46  -3.33 0.31  1.75 0.29 2021.4463 0 NAN                 
HST_NSC_051185  -9.9588 3.49 -12.7148 1.79   1.18 1.47 -3.10 0.98 2020.4456 0 S16-26              
HST_NSC_029153  12.6508 3.21 -10.0455 1.28  -4.27 0.64 -0.07 0.35 2019.7938 0 NAN                 
HST_NSC_000314 -10.1553 0.92 -12.5729 1.20  -2.50 0.24  3.29 0.29 2018.3742 0 S16-31              
HST_NSC_006621  16.0550 0.14   2.0440 0.50   4.40 0.04  1.95 0.11 2018.9750 0 NAN                 
HST_NSC_007308  15.8730 0.47   3.1749 0.76   0.55 0.11  1.23 0.18 2018.6052 0 NAN                 
HST_NSC_000157  -8.9242 0.82 -13.5083 0.82  -0.08 0.20  1.74 0.20 2018.1626 0 S16-33              
HST_NSC_006829  14.8355 0.47   6.5040 0.47   0.41 0.13  2.44 0.13 2018.6401 0 NAN                 
HST_NSC_056444 -12.6426 0.38  10.1278 3.46  -0.73 0.09 -3.77 0.66 2017.6265 0 S16-34              
HST_NSC_029419  15.3014 0.99  -5.3403 0.99   1.44 0.28 -0.07 0.28 2020.0191 0 NAN                 
HST_NSC_016140 -12.6015 1.36 -10.2252 3.42  -3.68 0.34  2.96 0.74 2018.9617 0 S16-32              
HST_NSC_023093   9.0080 0.32 -13.5259 2.91   0.81 0.08  1.04 0.54 2018.9342 0 S16-36              
HST_NSC_008352  15.2242 0.29   5.7139 0.38  -2.44 0.07 -0.29 0.09 2019.1444 0 S16-6               
HST_NSC_006746  15.8986 1.22   3.5124 2.25  -4.28 0.28 -1.54 0.55 2017.6325 0 NAN                 
HST_NSC_001749 -11.7179 0.53 -11.3057 0.61  -2.13 0.12 -2.17 0.14 2016.3123 0 NAN                 
HST_NSC_029195  11.0965 0.24 -11.9251 0.24  -1.20 0.05  1.77 0.05 2017.6701 0 S16-40              
HST_NSC_058083 -11.4448 1.09  11.5999 0.56   1.04 0.22  0.90 0.12 2018.1734 0 NAN                 
HST_NSC_008232  15.6228 0.11   4.6357 0.28  -1.59 0.03 -2.86 0.06 2018.1974 0 NAN                 
HST_NSC_057880 -11.1460 2.61  11.8904 2.60   5.25 0.50 -1.43 0.50 2017.1398 0 NAN                 
HST_NSC_001921  -9.3969 0.41 -13.3394 0.40  -2.85 0.10 -1.59 0.09 2018.9044 0 S16-39              
HST_NSC_015109 -13.1485 7.65  -9.6765 7.49  -3.11 1.11 -4.80 1.12 2014.9885 0 S16-37              
HST_NSC_013435  10.9430 0.11  12.1606 0.09   3.03 0.03  0.37 0.03 2018.3936 0 S16-2               
HST_NSC_008179  14.1650 0.15   8.1895 0.24   3.14 0.04 -0.24 0.06 2018.3802 0 S16-4               
HST_NSC_001798 -10.7754 6.72 -12.3232 4.06  -3.42 1.70 -4.20 1.10 2018.4738 0 S16-43              
HST_NSC_057800 -12.9437 0.55  10.0313 0.14   1.52 0.11 -7.91 0.04 2018.5573 0 S16-49              
HST_NSC_000312  -9.2140 0.19 -13.5470 0.18   1.95 0.05 -1.91 0.04 2018.5443 0 S16-47              
HST_NSC_029460  15.5970 0.74  -5.0179 0.44  -4.50 0.17  0.78 0.10 2018.9882 0 NAN                 
HST_NSC_007023  11.7968 1.54  11.3720 0.92  -0.43 0.29  1.96 0.20 2016.9325 0 S16-45              
HST_NSC_007018  14.3266 0.52   7.9656 0.53  -3.62 0.14  2.19 0.14 2013.8499 0 S16-17              
HST_NSC_008367  12.0079 0.23  11.1632 0.38  -0.91 0.05  3.50 0.08 2017.4386 0 S16-10              
HST_NSC_057809 -12.4065 1.97  10.7564 0.37   0.36 0.42  2.71 0.09 2016.6050 0 S16-48              
HST_NSC_008372  11.1982 2.00  12.0201 3.38  -3.16 0.44 -4.81 0.74 2018.7054 0 NAN                 
HST_NSC_006742  16.2384 0.12   2.6448 0.38  -1.50 0.03 -5.74 0.08 2017.9047 0 NAN                 
HST_NSC_022897  15.4887 0.21  -5.5504 0.21   4.39 0.05 -0.13 0.05 2018.8388 0 S16-16              
HST_NSC_000360 -11.4366 1.99 -11.8291 1.82  -3.99 0.40  1.83 0.40 2018.8458 0 NAN                 
HST_NSC_007353  16.3485 0.33   1.8936 0.54   2.98 0.08 -3.93 0.12 2019.3631 0 NAN                 
HST_NSC_000326  -9.7236 0.56 -13.2895 1.39  -0.11 0.20  0.65 0.39 2020.6881 0 S16-51              
HST_NSC_001801  -7.7626 1.95 -14.5340 1.96  -0.22 0.53 -0.49 0.53 2019.6116 0 NAN                 
HST_NSC_001748 -10.6315 2.91 -12.5941 1.91  -0.93 0.54  0.68 0.34 2014.2942 0 NAN                 
HST_NSC_008209  14.8467 0.23   7.2307 0.49   5.16 0.05 -1.80 0.09 2016.1363 0 4star2756           
HST_NSC_007020  13.8213 1.69   9.0427 1.68  -0.22 0.38  0.65 0.38 2017.9758 0 NAN                 
HST_NSC_006762  15.9992 1.94   4.1114 1.36   1.86 0.34  2.11 0.26 2017.4406 0 NAN                 
HST_NSC_026587  12.9078 1.04 -10.3100 5.05   0.42 0.23  3.04 0.98 2018.6598 0 S16-53              
HST_NSC_008362  14.7103 0.97   7.5239 2.08  -1.26 0.20 -1.80 0.44 2019.1007 0 NAN                 
HST_NSC_026466  14.9214 0.84  -7.1017 1.19   2.99 0.18  0.26 0.25 2016.6841 0 NAN                 
HST_NSC_029249  10.1082 3.06 -13.0896 0.93  -1.74 0.58  0.55 0.21 2019.1832 0 S16-56              
HST_NSC_006777  12.4802 0.13  10.8929 0.65  -2.48 0.03  1.03 0.12 2018.2802 0 S16-5               
HST_NSC_008369  13.2469 0.12   9.9533 0.28   1.22 0.03  1.32 0.06 2018.0908 0 S16-8               
HST_NSC_023081  15.3117 6.29  -6.3546 3.10  -3.40 1.67 -0.11 0.82 2016.0917 0 NAN                 
HST_NSC_000152 -10.4202 0.87 -12.8960 0.87  -2.63 0.20 -1.98 0.20 2017.7863 0 NAN                 
HST_NSC_006735  16.5436 1.67   1.3143 1.06  -3.14 0.40 -2.72 0.26 2018.2617 0 NAN                 
HST_NSC_026416  12.3768 2.46 -11.0634 0.76   2.48 0.47  2.09 0.15 2015.3409 0 NAN                 
HST_NSC_057881 -11.3350 0.33  12.1296 0.33  -2.61 0.08 -7.25 0.07 2014.4267 0 NAN                 
HST_NSC_057872 -11.8147 1.91  11.6717 3.58   0.83 0.55  4.72 1.00 2019.0498 0 NAN                 
HST_NSC_056269 -13.2191 0.66  10.0906 1.35   0.76 0.16  1.79 0.28 2018.7555 0 NAN                 
HST_NSC_001747  -9.9263 0.16 -13.3485 0.16   0.08 0.04  3.50 0.04 2017.5796 0 S16-60              
HST_NSC_029367  15.1377 2.02  -6.9441 2.03  -0.64 0.61 -1.85 0.61 2018.9920 0 NAN                 
HST_NSC_007017  15.2083 1.59   6.8025 2.41  -1.49 0.34 -4.44 0.51 2017.8806 0 NAN                 
HST_NSC_026608  16.0758 0.65  -4.3940 0.71   0.83 0.14 -5.12 0.15 2016.5550 0 NAN                 
HST_NSC_029613  16.3047 0.37  -3.4588 0.29   0.59 0.08  1.65 0.07 2015.9381 0 NAN                 
HST_NSC_015623 -12.4686 0.10 -11.0668 0.08  -2.50 0.02  0.61 0.02 2018.2361 2 SiO-15              
HST_NSC_000374 -12.1882 1.18 -11.3795 3.77  -2.72 0.24  0.01 0.68 2018.4777 0 NAN                 
HST_NSC_008240  15.6643 0.10   5.8052 0.17   3.10 0.02 -4.55 0.04 2018.0851 0 NAN                 
HST_NSC_007319  16.6289 1.66   1.6117 7.52   0.25 0.34 -0.87 1.49 2016.0569 0 NAN                 
HST_NSC_026460  12.8560 1.60 -10.6721 2.37   2.12 0.35  2.80 0.52 2016.8212 0 S16-63              
HST_NSC_000151 -10.1541 0.57 -13.2797 0.57   0.72 0.16  3.05 0.15 2018.9237 0 S16-65              
HST_NSC_006608  16.7170 0.19  -0.1973 0.45   4.38 0.05  4.07 0.10 2018.2500 0 NAN                 
HST_NSC_006815  15.4038 1.29   6.5019 1.29  -2.14 0.36  6.66 0.36 2012.9269 0 NAN                 
HST_NSC_026618  16.4039 0.14  -3.2397 0.36  -0.23 0.03 -2.54 0.07 2017.7426 0 NAN                 
HST_NSC_026480  15.7091 0.10  -5.8271 0.08   6.32 0.02  2.90 0.02 2018.2690 0 NAN                 
HST_NSC_008373  12.9059 0.93  10.7035 0.48  -0.08 0.17  0.88 0.10 2018.1124 0 S16-3               
HST_NSC_015622 -13.0648 0.11 -10.5151 0.34  -0.54 0.03 -1.55 0.08 2018.3160 0 S16-64              
HST_NSC_006827  16.0910 1.18   4.7499 9.26  -1.61 0.27 -4.33 1.66 2017.4815 0 NAN                 
HST_NSC_026656  15.4631 0.29  -6.5120 0.32  -4.48 0.08  0.73 0.09 2018.8486 0 S16-7               
HST_NSC_000154  -8.9335 0.22 -14.2071 0.19  -1.30 0.06  2.75 0.06 2019.9859 0 S16-67              
HST_NSC_007076  16.5456 0.74   2.8624 0.74   1.35 0.20  1.72 0.20 2019.2245 0 NAN                 
HST_NSC_007310  16.5110 0.25   3.0825 0.68   0.44 0.05  0.79 0.15 2017.1514 0 NAN                 
HST_NSC_007105  16.4542 2.18   3.3854 3.48   1.30 0.47  0.19 0.70 2018.8695 0 NAN                 
HST_NSC_006944  11.7610 0.99  11.9957 0.99   2.45 0.22  1.95 0.22 2017.9426 0 NAN                 
HST_NSC_058022 -11.5776 0.21  12.1821 0.20   2.13 0.06  1.24 0.05 2018.9364 0 NAN                 
HST_NSC_029415  14.6065 0.29  -8.3188 0.28  -2.37 0.09 -4.70 0.08 2019.5899 0 NAN                 
HST_NSC_001793 -10.9191 0.21 -12.7902 0.21   3.55 0.05  1.59 0.05 2017.4758 0 S16-68              
HST_NSC_057334 -12.1177 0.41  11.6614 0.41  -0.77 0.18  0.19 0.18 2020.3815 0 NAN                 
HST_NSC_022841  12.7569 0.23  11.0253 0.63  -0.59 0.05  0.49 0.15 2018.4018 0 S16-18              
HST_NSC_006661  16.8610 0.17   0.3788 0.51   1.93 0.04 -3.26 0.11 2018.1266 0 NAN                 
HST_NSC_000342  -8.7164 1.20 -14.4519 1.20  -0.22 0.29  1.99 0.29 2017.9036 0 NAN                 
HST_NSC_007025  12.1694 0.30  11.7049 0.29   1.81 0.07  2.52 0.06 2018.0862 0 S16-69              
HST_NSC_000493 -11.6553 2.26 -12.2250 2.26  -0.53 1.35 -4.96 1.35 2020.7409 0 NAN                 
HST_NSC_051475  16.7340 1.94   2.3744 1.94   5.72 1.53  2.55 1.53 2019.8346 0 NAN                 
HST_NSC_048713 -12.0261 2.50  11.8769 2.50  -3.63 1.41 -0.26 1.41 2020.7514 0 NAN                 
HST_NSC_001723 -12.0306 0.12 -11.8818 0.25  -0.26 0.03 -1.00 0.06 2018.3296 0 S16-70              
HST_NSC_029114  10.1342 1.00 -13.5367 1.85   0.61 0.19  1.63 0.35 2016.9284 0 NAN                 
HST_NSC_006774  14.3207 1.84   9.0058 3.02  -1.35 0.38  5.42 0.63 2017.9915 0 NAN                 
HST_NSC_008236  16.2900 0.45   4.6541 0.49   2.64 0.09  1.69 0.10 2014.6281 0 NAN                 
HST_NSC_057807 -12.9475 2.68  10.9384 0.56  -1.96 0.55 -1.66 0.12 2017.0999 0 S16-74              
HST_NSC_006644  16.8620 3.12  -1.7313 3.14  -1.42 0.68 -0.58 0.69 2017.6017 0 NAN                 
HST_NSC_001794 -10.5092 0.37 -13.3129 2.00  -0.11 0.09 -3.95 0.37 2019.7034 0 S16-71              
HST_NSC_029916   9.0447 0.16 -14.3643 0.31   2.75 0.04 -1.93 0.07 2017.7703 0 S16-73              
HST_NSC_029396  13.2126 1.39 -10.6664 1.39   2.44 0.42  1.95 0.42 2016.8003 0 NAN                 
HST_NSC_029542  16.6084 0.39  -3.5647 0.32  -1.63 0.08 -0.78 0.07 2017.6315 0 NAN                 
HST_NSC_026538  13.9667 0.58  -9.6818 0.70   0.69 0.16  1.72 0.19 2016.5172 0 NAN                 
HST_NSC_006780  12.0567 0.20  11.9885 1.35  -1.15 0.05 -0.55 0.25 2018.7264 0 S17-7               
HST_NSC_029438  16.0307 1.28  -5.6838 1.28   4.10 0.33  0.70 0.33 2019.5324 0 NAN                 
HST_NSC_000491 -11.2137 0.38 -12.7905 1.82   1.84 0.09  3.44 0.34 2019.1139 0 S17-15              
HST_NSC_006945  12.7166 2.47  11.3130 0.63  -0.63 0.48 -5.43 0.18 2019.8276 0 NAN                 
HST_NSC_057340 -11.8843 0.36  12.2269 0.34  -0.97 0.13  0.73 0.12 2020.8034 0 NAN                 
HST_NSC_000368 -10.8949 2.39 -13.1257 0.93  -2.39 0.49 -3.46 0.21 2016.0840 0 S17-14              
HST_NSC_006769  15.6026 0.87   6.9952 0.22   0.88 0.18  2.86 0.05 2017.6720 0 NAN                 
HST_NSC_008356  16.1194 2.01   5.7126 1.74   1.87 0.19  0.29 0.24 2016.0533 0 NAN                 
HST_NSC_036885  14.3131 0.26  -9.3646 0.24  -1.34 0.17 -1.90 0.16 2020.6449 0 NAN                 
HST_NSC_001792  -9.7142 0.41 -14.0900 0.51  -1.37 0.08  0.68 0.10 2017.6138 0 S17-16              
HST_NSC_008233  16.7414 0.19   3.5623 0.45  -3.83 0.04  1.12 0.10 2018.2341 0 NAN                 
HST_NSC_036611 -11.1249 0.91 -13.0340 0.91   2.44 0.25  0.73 0.25 2019.5275 0 NAN                 
HST_NSC_008346  13.6781 0.33  10.3231 0.52  -0.75 0.07  3.77 0.11 2018.2635 0 NAN                 
HST_NSC_006946  12.9628 1.12  11.2491 1.12   3.79 0.28 -1.63 0.28 2019.2445 0 S17-17              
HST_NSC_006817  16.8452 0.32   3.3482 0.50   2.06 0.07 -0.11 0.11 2019.1225 0 NAN                 
HST_NSC_023037  14.8600 0.20  -8.6299 0.19  -1.26 0.05 -1.55 0.05 2018.4355 0 S17-12              
HST_NSC_006939  15.4820 5.08   7.4759 3.21   7.41 1.11  3.02 0.76 2020.3518 0 NAN                 
HST_NSC_001741  -9.4823 0.12 -14.3638 0.58  -0.73 0.03  0.07 0.12 2018.0345 0 S17-19              
HST_NSC_008370  15.2978 2.90   7.9112 1.29   6.38 0.50  4.43 0.29 2012.8637 0 NAN                 
HST_NSC_008315  12.5254 0.10  11.8211 0.09   3.92 0.03  0.08 0.02 2018.3252 0 S17-4               
HST_NSC_008363  15.9902 0.80   6.3990 0.39   5.53 0.15  1.72 0.09 2017.6375 0 NAN                 
HST_NSC_001734 -11.6299 0.20 -12.7045 0.20   0.26 0.05  2.29 0.05 2016.6502 0 S17-20              
HST_NSC_006778  14.7207 0.48   8.9512 0.47   3.41 0.11 -1.23 0.11 2018.4327 0 NAN                 
HST_NSC_057812 -12.9185 0.97  11.3992 0.97   1.47 0.20 -2.38 0.20 2015.4002 0 NAN                 
HST_NSC_041113  16.3163 0.51  -5.6392 0.50   5.90 0.14  3.13 0.14 2020.0383 0 NAN                 
HST_NSC_029103   9.6041 0.50 -14.3610 0.46   0.33 0.11  2.95 0.09 2018.1461 0 S17-22              
HST_NSC_000146 -11.0597 2.10 -13.3044 4.49  -2.18 0.40  0.40 0.84 2018.6985 0 NAN                 
HST_NSC_008183  15.8845 0.12   6.8690 0.34  -1.21 0.03 -3.61 0.08 2017.7645 0 NAN                 
HST_NSC_041110  16.2338 1.00  -6.0110 1.44   2.64 0.25  0.76 0.31 2019.1076 0 NAN                 
HST_NSC_029533  16.4669 0.41  -5.3415 0.39   0.08 0.12  4.98 0.12 2020.4955 0 NAN                 
HST_NSC_056453 -13.2103 1.98  11.2259 1.49  -0.57 0.45 -1.09 0.36 2019.6499 0 NAN                 
HST_NSC_037687  17.1752 1.45   2.3573 1.45  -1.69 0.81 -0.16 0.81 2020.9279 0 NAN                 
HST_NSC_029241   9.9747 0.29 -14.1857 0.62   1.30 0.06  3.66 0.14 2018.1370 0 NAN                 
HST_NSC_000147 -10.8721 1.55 -13.5171 1.55   0.24 0.47 -1.55 0.47 2018.2053 0 NAN                 
HST_NSC_006784  12.8804 0.19  11.6217 0.19  -0.25 0.04  4.34 0.04 2016.3956 0 S17-6               
HST_NSC_001821 -10.7530 1.29 -13.6652 1.51   2.11 0.28  0.72 0.33 2018.5182 0 S17-25              
HST_NSC_007159  17.3486 1.16  -1.3545 0.64   2.12 0.20  3.24 0.16 2019.0969 0 NAN                 
HST_NSC_006779  15.2688 0.64   8.3582 0.64  -3.43 0.15 -4.01 0.15 2017.9359 0 S17-10              
HST_NSC_006767  16.3364 0.28   6.0568 1.67   4.20 0.07 -2.27 0.31 2014.1617 0 NAN                 
HST_NSC_006564  15.8805 1.06   7.1706 1.06  -0.80 0.25  0.17 0.25 2018.7933 0 NAN                 
HST_NSC_008319  13.3809 0.17  11.2133 0.49  -0.45 0.04  3.58 0.10 2017.6759 0 S17-9               
HST_NSC_029375  15.8848 3.99  -7.2607 1.62  -1.12 0.55 -0.54 0.35 2015.7910 0 NAN                 
HST_NSC_029152  10.8582 0.67 -13.6890 0.30  -2.09 0.13 -4.60 0.06 2018.6081 0 NAN                 
HST_NSC_026494  15.5412 0.27  -7.9944 0.26   1.01 0.06  2.47 0.06 2018.8189 0 NAN                 
HST_NSC_007024  15.8139 1.82   7.4532 1.34   0.82 0.44  2.65 0.36 2019.5691 0 NAN                 
HST_NSC_001730 -12.0657 0.29 -12.6793 0.50  -2.69 0.06 -2.51 0.11 2018.5015 0 S17-29              
HST_NSC_001733 -10.0927 0.12 -14.3011 0.11   2.97 0.03  1.96 0.03 2018.1594 0 S17-31              
HST_NSC_026634  15.3012 0.39  -8.5238 0.38  -0.73 0.09 -5.37 0.09 2018.5698 0 NAN                 
HST_NSC_049602  16.8803 3.37  -4.7336 3.07  -4.67 1.78  3.28 1.74 2022.6878 0 NAN                 
HST_NSC_006773  16.0934 0.31   7.0162 3.23  -1.73 0.07  2.46 0.39 2018.8842 0 NAN                 
HST_NSC_026607  16.7758 0.38  -5.2128 0.60  -4.33 0.08  2.09 0.13 2017.3937 0 NAN                 
HST_NSC_006947  12.9485 0.27  11.8869 0.27  -0.82 0.06 -2.87 0.06 2017.2500 0 S17-13              
HST_NSC_036789  13.2309 2.08  11.5855 2.08   1.20 1.44  5.03 1.44 2021.8280 0 S17-11              
HST_NSC_008314  14.9019 0.18   9.3627 0.31  -2.48 0.04  3.03 0.07 2018.8001 0 S17-8               
HST_NSC_001728 -11.6928 1.36 -13.1617 0.28   2.90 0.28  1.31 0.06 2017.9309 0 S17-32              
HST_NSC_029588  17.3396 0.38  -3.1083 0.52  -1.20 0.08  2.73 0.11 2017.4188 0 NAN                 
HST_NSC_026646  15.8883 0.18  -7.6156 0.46  -0.54 0.04  1.98 0.10 2017.5027 0 NAN                 
HST_NSC_022730  17.6265 0.28  -0.4028 0.57   0.27 0.07  1.56 0.13 2018.4490 0 NAN                 
HST_NSC_001729 -11.2546 0.11 -13.5742 0.10   1.56 0.03 -0.95 0.02 2018.1305 0 S17-33              
HST_NSC_007021  16.4239 1.45   6.4371 3.55  -4.18 0.28  2.67 0.65 2014.4677 0 NAN                 
HST_NSC_006785  14.0242 5.01  10.7122 5.02  -4.50 0.58 -1.38 0.57 2018.4725 0 NAN                 
HST_NSC_026657  16.2057 0.14  -7.0595 0.13  -2.65 0.03  3.05 0.03 2018.3128 0 NAN                 
HST_NSC_029603  16.4691 0.44  -6.4517 0.43   1.28 0.11  1.53 0.11 2018.7491 0 NAN                 
HST_NSC_000363 -12.3046 1.00 -12.7206 0.58  -1.22 0.21 -0.55 0.13 2018.7268 0 NAN                 
HST_NSC_029557  17.5318 2.86  -2.5271 1.99  -3.15 0.51  1.64 0.37 2019.1948 0 NAN                 
HST_NSC_029611  17.0069 0.76  -4.9527 0.46   1.67 0.17 -1.51 0.12 2020.1988 0 NAN                 
HST_NSC_008313  15.4518 3.37   8.6913 1.65  -4.35 0.67  4.02 0.36 2017.9144 0 3star2487           
HST_NSC_056461 -12.9725 0.18  12.0919 0.17  -0.22 0.04 -0.91 0.04 2018.3307 0 NAN                 
HST_NSC_001754 -12.9495 0.12 -12.1264 0.11   2.94 0.03  2.47 0.03 2017.9337 0 S17-36              
HST_NSC_022688  16.0020 1.12   7.6862 1.24  -0.69 0.20  3.69 0.19 2018.8274 0 NAN                 
HST_NSC_048141  17.3825 0.37  -3.7261 0.36  -2.20 0.22 -3.25 0.21 2020.6657 0 NAN                 
HST_NSC_008375  15.9244 0.29   7.9220 0.28  -3.39 0.07  2.43 0.06 2018.0643 0 NAN                 
HST_NSC_029424  17.5772 2.25  -2.9044 2.43  -2.50 0.48  0.42 0.54 2018.2386 0 NAN                 
HST_NSC_023044  15.3206 1.23  -9.0934 3.83   2.76 0.32 -0.10 0.91 2017.1108 0 NAN                 
HST_NSC_029514  14.2018 1.20 -10.7852 2.32   2.86 0.27  0.03 0.51 2018.2291 0 NAN                 
HST_NSC_006765  16.2329 1.59   7.3897 0.48   0.54 0.32 -1.65 0.10 2016.7214 0 NAN                 
HST_NSC_008188  14.4794 0.11  10.4220 0.09   0.72 0.03  0.99 0.02 2018.3995 0 S17-3               
HST_NSC_029386  15.5647 0.51  -8.7232 0.73   4.37 0.11  4.64 0.16 2017.3950 0 NAN                 
HST_NSC_007019  16.9475 0.66   5.5891 0.50   4.39 0.13  2.18 0.10 2015.8213 0 NAN                 
HST_NSC_022672  15.2998 0.10   9.2625 0.08   2.21 0.03  2.57 0.02 2018.3450 0 S17-2               
HST_NSC_000484 -11.3757 2.25 -13.8470 2.98   0.59 0.76 -2.50 0.96 2017.7467 0 S17-38              
HST_NSC_006795  13.5747 4.03  11.7114 2.71  -1.25 0.84 -2.54 0.57 2016.2516 0 NAN                 
HST_NSC_015282 -13.2473 0.19 -12.0853 0.95  -1.68 0.05  1.43 0.18 2018.9678 0 S17-39              
HST_NSC_000359 -12.8106 0.29 -12.5655 0.59   0.19 0.07  2.67 0.14 2019.4251 0 S17-40              
HST_NSC_008349  17.7125 1.90   2.9254 2.70  -0.99 0.49 -0.76 0.68 2019.9616 0 NAN                 
HST_NSC_006741  17.9379 0.12   0.9042 0.47  -2.36 0.03 -2.60 0.10 2017.8019 0 S17-1               
HST_NSC_048183  17.4202 0.88  -4.4043 0.61   1.97 0.40  4.12 0.29 2020.0620 0 NAN                 
HST_NSC_001724 -10.6460 0.32 -14.4919 0.64   2.40 0.07  0.71 0.15 2018.8249 0 S18-4               
HST_NSC_007028  15.8262 0.39   8.5509 0.45   1.83 0.08  0.19 0.10 2018.2028 0 NAN                 
HST_NSC_000344 -12.2543 0.13 -13.1874 0.11   3.80 0.04  3.85 0.04 2019.4287 0 NAN                 
HST_NSC_030084  10.7792 0.57 -14.4239 0.56   0.05 0.14  1.30 0.14 2018.8517 0 NAN                 
HST_NSC_006818  17.8495 0.31   2.4418 0.60   3.34 0.07 -1.20 0.13 2018.3912 0 NAN                 
HST_NSC_022642  17.1853 0.29   5.5071 0.35  -2.02 0.06 -0.81 0.07 2017.9821 0 NAN                 
HST_NSC_008241  17.6961 0.45   3.7199 0.22   1.59 0.09 -0.85 0.05 2018.1363 0 NAN                 
HST_NSC_026531  14.3917 0.43 -10.9522 0.42  -1.60 0.09 -1.85 0.09 2017.7460 0 NAN                 
HST_NSC_006788  15.3476 0.84   9.6104 0.84  -3.35 0.20 -1.78 0.19 2018.1797 0 NAN                 
HST_NSC_006793  14.8339 1.60  10.3892 1.60  -0.27 0.34 -0.79 0.34 2017.5598 0 NAN                 
HST_NSC_000357 -13.1810 0.16 -12.5263 0.15  -1.66 0.04 -2.25 0.04 2019.0685 0 S18-5               
HST_NSC_026560  15.5830 0.67  -9.3772 0.67   1.12 0.17  1.77 0.16 2020.0798 0 NAN                 
HST_NSC_029478  17.5430 0.78  -4.8245 0.47   1.68 0.16  1.79 0.11 2018.6268 0 NAN                 
HST_NSC_008344  16.6044 6.24   7.4750 2.22   3.77 0.69 -2.86 0.36 2014.8443 0 NAN                 
HST_NSC_006782  16.4120 1.67   7.9441 0.65   0.68 0.31  2.75 0.15 2019.7774 0 NAN                 
HST_NSC_023084  17.7788 0.49  -4.0730 0.49   2.63 0.11  3.97 0.11 2015.7540 0 NAN                 
HST_NSC_006786  15.9642 0.83   8.8288 0.69  -4.10 0.18 -4.46 0.15 2019.8033 0 NAN                 
HST_NSC_026545  15.0903 1.02 -10.2893 0.24  -1.90 0.19  4.73 0.06 2018.1473 0 NAN                 
HST_NSC_006831  14.5045 0.50  11.1283 0.49   1.62 0.10  1.80 0.10 2016.8110 0 S18-3               
HST_NSC_029551  17.9239 0.30  -3.6570 0.72   1.49 0.08 -2.34 0.16 2019.6260 0 NAN                 
HST_NSC_022677  15.8876 1.67   9.0740 5.76   3.37 0.46  2.12 1.45 2014.7123 0 NAN                 
HST_NSC_006792  15.7671 1.73   9.3025 1.15   2.42 0.39 -3.11 0.26 2018.1150 0 NAN                 
HST_NSC_026519  15.4161 0.22  -9.9047 0.22  -3.30 0.05 -4.89 0.05 2018.2407 0 NAN                 
HST_NSC_006849  14.0114 0.18  11.8293 0.37   0.55 0.05  5.29 0.09 2017.9685 0 NAN                 
HST_NSC_008361  17.8439 6.33   4.2350 6.40  -1.79 1.22 -2.35 1.14 2018.1385 0 NAN                 
HST_NSC_008365  17.5208 0.11   5.4860 0.17   0.28 0.03 -0.36 0.04 2018.2078 0 NAN                 
HST_NSC_023042  16.9125 0.14  -7.1909 0.34  -1.12 0.03  2.10 0.08 2018.5338 0 NAN                 
HST_NSC_026620  17.8365 0.38  -4.4418 0.80   1.83 0.08  2.75 0.17 2017.7325 0 NAN                 
HST_NSC_001845 -12.7267 0.10 -13.3089 0.08   0.41 0.03  0.88 0.02 2018.6197 0 S18-8               
HST_NSC_006999  14.5110 2.56  11.3918 0.87  -0.98 0.47 -1.28 0.18 2017.5159 0 NAN                 
HST_NSC_029420  17.0903 0.32  -6.9809 0.46   2.95 0.08  2.49 0.10 2018.1063 0 NAN                 
HST_NSC_041667  16.3860 2.45   8.5512 5.05  -2.40 0.67  2.42 1.29 2019.7698 0 NAN                 
HST_NSC_029608  17.4603 1.17  -6.0797 1.17   2.07 0.30 -1.57 0.30 2019.5462 0 NAN                 
HST_NSC_000297 -13.1526 0.59 -13.0196 0.59   0.62 0.16  4.37 0.16 2018.8857 0 NAN                 
HST_NSC_036569 -12.4979 2.58 -13.6564 2.58   5.85 1.51  5.11 1.51 2021.0937 0 NAN                 
HST_NSC_008182  17.8215 0.19   5.0144 0.21   5.88 0.04  4.56 0.04 2017.8408 0 NAN                 
HST_NSC_026395  13.3136 0.34 -12.8718 0.38   1.28 0.08  1.03 0.08 2016.7687 0 NAN                 
HST_NSC_008189  16.2391 0.10   8.9338 0.09   2.09 0.02 -1.87 0.02 2018.2450 0 NAN                 
HST_NSC_001779 -12.0326 0.47 -14.1137 0.53  -2.77 0.15 -1.43 0.16 2019.5936 0 S18-9               
HST_NSC_029189  11.8741 0.60 -14.3224 0.63  -4.06 0.12 -2.17 0.13 2017.9719 0 S18-11              
HST_NSC_029408  15.6898 3.24 -10.0200 3.24  -0.72 0.66 -0.82 0.67 2018.4821 0 NAN                 
HST_NSC_008320  16.6391 0.33   8.4078 0.31   3.23 0.20 -2.11 0.18 2020.6258 0 NAN                 
HST_NSC_006870  15.0638 0.81  11.0212 0.81   0.15 0.29 -2.97 0.29 2018.7733 0 NAN                 
HST_NSC_008312  15.4264 0.13  10.5204 0.11  -1.32 0.03  2.69 0.03 2018.4234 0 S18-1               
HST_NSC_008330  14.7959 0.33  11.4222 0.31  -0.22 0.11 -0.15 0.10 2020.4467 0 S18-2               
HST_NSC_026505  14.7780 6.57 -11.4458 5.18   5.73 1.09  6.87 0.87 2014.1542 0 NAN                 
HST_NSC_026513  15.2890 0.11 -10.7744 0.09   2.29 0.03  0.50 0.02 2018.4169 0 NAN                 
HST_NSC_041687  16.0998 2.19   9.5378 2.72  -1.46 0.62 -1.72 0.74 2020.2658 0 NAN                 
HST_NSC_001774 -13.0728 0.10 -13.4247 0.08   3.04 0.03  3.89 0.02 2018.6298 0 NAN                 
HST_NSC_001841 -12.4639 3.40 -14.0302 3.09   0.04 0.56 -2.59 0.55 2013.8866 0 NAN                 
HST_NSC_026643  16.6264 0.70  -8.7133 0.69   2.38 0.16  1.03 0.16 2018.0728 0 NAN                 
HST_NSC_000350 -12.1518 1.61 -14.3210 1.52   0.85 0.43 -5.40 0.43 2019.5902 0 NAN                 
HST_NSC_000139 -13.2668 1.57 -13.3363 0.59  -0.77 0.29  2.38 0.13 2019.4309 0 NAN                 
HST_NSC_008186  17.2765 0.10   7.5790 0.08  -1.84 0.03 -4.04 0.02 2018.2781 0 NAN                 
HST_NSC_000307 -12.9129 0.80 -13.7571 1.22  -0.01 0.21  2.79 0.28 2019.5373 0 NAN                 
HST_NSC_008327  16.0398 0.25   9.9872 0.15   2.04 0.05 -0.73 0.03 2018.0331 0 NAN                 
HST_NSC_008185  17.5952 0.21   6.9601 0.19   3.19 0.05  0.45 0.04 2017.8915 0 NAN                 
HST_NSC_029465  17.7612 0.29  -6.5272 0.61   0.34 0.07  0.15 0.14 2018.5647 0 NAN                 
HST_NSC_029322  12.4232 1.98 -14.3060 7.04   0.31 0.44 -1.57 1.43 2016.1200 0 NAN                 
HST_NSC_007001  16.9270 0.35   8.5680 0.60  -0.63 0.07  4.12 0.13 2017.5201 0 NAN                 
HST_NSC_029461  17.6559 0.22  -6.9444 0.21  -1.06 0.05 -4.47 0.05 2018.0623 0 NAN                 
HST_NSC_041498  15.5244 0.84  10.9247 0.84   0.84 0.27  2.37 0.27 2018.4535 0 NAN                 
HST_NSC_006952  15.9263 2.61  10.3318 1.23  -4.58 0.60 -2.81 0.27 2020.3053 0 NAN                 
HST_NSC_006953  15.0842 0.45  11.5382 0.44  -4.15 0.11 -3.15 0.11 2018.3390 0 NAN                 
HST_NSC_029416  16.2749 0.67  -9.8783 0.81  -1.47 0.20  0.91 0.23 2020.5785 0 NAN                 
HST_NSC_006832  16.8476 0.30   8.8856 0.77   2.44 0.06  0.28 0.18 2019.0579 0 NAN                 
HST_NSC_022854  14.8957 0.60  11.9048 0.61   1.52 0.16  2.20 0.17 2019.8055 0 NAN                 
HST_NSC_026461  14.5641 0.17 -12.3390 0.28   0.63 0.04  1.00 0.06 2017.5406 0 NAN                 
HST_NSC_041090  14.9779 0.50 -11.8476 0.49  -1.86 0.15 -4.38 0.15 2020.2379 0 NAN                 
HST_NSC_026526  16.4726 0.97  -9.6847 0.55   2.10 0.24  2.68 0.16 2020.8276 0 NAN                 
HST_NSC_006871  16.1373 0.32  10.3207 0.22  -1.54 0.07 -2.77 0.05 2019.0313 0 NAN                 
HST_NSC_023061  16.9806 0.76  -8.9230 0.91  -2.17 0.17 -0.29 0.20 2017.5870 0 NAN                 
HST_NSC_036695  13.4622 0.93 -13.7514 0.92   0.87 0.61  2.91 0.60 2021.6689 0 NAN                 
HST_NSC_008322  17.6320 0.17   7.7158 0.29   1.43 0.04  0.67 0.07 2018.2476 0 NAN                 
HST_NSC_029376  17.2946 0.53  -8.4515 0.72  -0.34 0.14  0.95 0.19 2014.8240 0 NAN                 
HST_NSC_026658  17.4601 0.15  -8.2057 0.31   0.73 0.04 -3.24 0.08 2016.6509 0 NAN                 
HST_NSC_029487  14.2985 1.25 -12.9648 0.82  -3.15 0.38 -0.18 0.27 2020.3712 0 NAN                 
HST_NSC_022691  17.2723 1.51   8.6345 1.42   0.92 0.25  2.18 0.25 2019.9705 0 NAN                 
HST_NSC_029518  15.7066 2.13 -11.2430 7.01   1.48 0.56  5.94 1.67 2017.6932 0 NAN                 
HST_NSC_029392  14.6582 0.43 -12.5810 0.29  -1.44 0.10  0.38 0.07 2018.7767 0 NAN                 
HST_NSC_029351  16.6131 0.30  -9.8577 0.74   2.90 0.08 -0.90 0.21 2019.7692 0 NAN                 
HST_NSC_029409  16.2282 1.50 -10.4857 1.52   0.41 0.31 -2.98 0.31 2016.6479 0 NAN                 
HST_NSC_006794  17.9162 6.99   7.2999 2.04  -0.66 1.21 -4.69 0.42 2015.3619 0 NAN                 
HST_NSC_041091  13.8562 0.70 -13.5031 0.70   2.04 0.21  2.22 0.20 2019.6718 0 NAN                 
HST_NSC_026532  15.3241 0.57 -11.8288 2.00   2.59 0.32  1.09 0.82 2020.6619 0 NAN                 
HST_NSC_006955  16.4167 0.51  10.2975 0.50  -1.01 0.14  0.84 0.14 2019.8764 0 NAN                 
HST_NSC_026418  14.5013 0.24 -12.8577 0.22  -2.80 0.05 -2.06 0.05 2017.7301 0 NAN                 
HST_NSC_029387  16.8197 1.20  -9.6452 1.19   0.59 0.35 -1.06 0.35 2019.7750 0 NAN                 
HST_NSC_026518  16.1418 0.84 -10.7771 1.94  -2.24 0.18 -2.36 0.36 2019.7403 0 NAN                 
HST_NSC_043178  15.8186 0.97  11.2763 0.96  -1.21 0.58  0.94 0.57 2021.5025 0 NAN                 
HST_NSC_001761 -13.1598 0.66 -14.3494 0.20  -0.26 0.14 -1.68 0.05 2017.7983 0 NAN                 
HST_NSC_029600  17.6835 0.47  -8.2240 2.35  -3.61 0.14  0.74 0.61 2017.8720 0 NAN                 
HST_NSC_029326  13.1509 0.41 -14.4239 0.76   3.79 0.10  2.60 0.18 2019.0960 0 S19-1               
HST_NSC_006970  15.5826 0.26  11.7618 0.49   4.84 0.06  2.47 0.11 2018.7540 0 NAN                 
HST_NSC_026632  16.7480 0.16 -10.1068 0.38   2.44 0.03  0.58 0.08 2017.9052 0 NAN                 
HST_NSC_006868  17.7797 0.29   8.2580 1.80  -2.16 0.07 -1.86 0.34 2018.3108 0 NAN                 
HST_NSC_008342  15.5295 0.36  11.9837 0.36   3.74 0.08  4.38 0.08 2017.6508 0 NAN                 
HST_NSC_008334  17.2611 0.17   9.3401 0.42  -0.39 0.04 -0.22 0.09 2017.6292 0 NAN                 
HST_NSC_008341  15.9109 0.15  11.5160 0.37   2.48 0.03  2.08 0.08 2017.0927 0 NAN                 
HST_NSC_029173  15.6450 1.10 -11.8760 1.10   0.70 0.23 -3.76 0.23 2014.7302 0 NAN                 
HST_NSC_029163  14.6607 1.17 -13.1641 1.10   2.55 0.28 -2.64 0.28 2019.8263 0 NAN                 
HST_NSC_026648  17.4849 0.94  -9.0947 1.10  -3.29 0.18  1.09 0.21 2019.3787 0 NAN                 
HST_NSC_026413  14.3184 3.76 -13.5633 6.12   1.48 0.67  3.12 1.15 2018.4273 0 NAN                 
HST_NSC_026512  15.9684 1.36 -11.6198 1.70   1.78 0.32  1.77 0.40 2019.0347 0 NAN                 
HST_NSC_000002 -11.0011 0.24  16.4029 0.20   4.85 0.05  4.98 0.04 2017.7967 1 4057481821013263360 
HST_NSC_029594  17.4449 0.92  -9.3235 1.09   1.51 0.23 -0.16 0.30 2019.7332 0 NAN                 
HST_NSC_026554  16.5039 0.38 -11.0104 0.44   1.26 0.08 -3.09 0.09 2019.0929 0 NAN                 
HST_NSC_026585  15.1816 2.43 -12.8417 1.37  -3.61 0.51  5.45 0.31 2020.3411 0 NAN                 
HST_NSC_029525  17.3337 0.51  -9.7938 0.50   2.76 0.13  0.91 0.13 2018.7834 0 NAN                 
HST_NSC_022692  17.6070 0.97   9.2962 0.88   1.44 0.21 -0.42 0.19 2017.1543 0 NAN                 
HST_NSC_006872  17.9151 0.22   8.6952 1.08   1.20 0.05  1.30 0.23 2017.9138 0 NAN                 
HST_NSC_029581  14.2929 0.65 -13.8899 1.14   1.84 0.14  2.89 0.24 2017.3481 0 NAN                 
HST_NSC_026507  15.6489 0.25 -12.3532 0.36  -0.37 0.08 -2.15 0.12 2019.3605 0 NAN                 
HST_NSC_026497  17.0966 0.31 -10.3038 0.36   0.78 0.06 -2.02 0.08 2017.8908 0 NAN                 
HST_NSC_026549  16.4186 0.80 -11.3687 1.41   0.30 0.15  3.55 0.27 2018.1445 0 NAN                 
HST_NSC_036359  15.8277 2.39 -12.2134 2.05   0.37 1.24  3.12 1.01 2020.7431 0 NAN                 
HST_NSC_022665  17.2229 2.03  10.2891 1.51  -0.06 0.44 -3.71 0.33 2017.6284 0 NAN                 
HST_NSC_048172  16.9074 2.68 -10.8071 2.67   1.16 1.61  0.94 1.60 2020.7998 0 NAN                 
HST_NSC_026419  14.9951 0.28 -13.3548 0.26  -4.33 0.06  1.44 0.06 2018.3787 0 NAN                 
HST_NSC_008336  17.9055 0.19   9.1229 0.19  -0.06 0.05  1.26 0.04 2018.0052 0 NAN                 
HST_NSC_008243  16.7346 0.29  11.1727 1.34  -0.91 0.06  2.52 0.25 2016.9817 0 NAN                 
HST_NSC_006877  17.7669 0.96   9.5254 1.34   4.27 0.21 -1.21 0.29 2016.4926 0 NAN                 
HST_NSC_026525  17.1176 0.16 -10.6534 0.16   0.82 0.04  4.77 0.03 2017.0517 0 NAN                 
HST_NSC_006882  17.0054 0.57  10.8329 0.56   0.72 0.11  0.42 0.11 2017.3448 0 NAN                 
HST_NSC_026542  16.3637 0.45 -11.8115 0.44   0.78 0.10  3.11 0.10 2018.4604 0 NAN                 
HST_NSC_029592  17.5246 0.92 -10.0169 0.92  -1.91 0.18 -8.08 0.18 2015.3259 0 NAN                 
HST_NSC_029385  17.3790 3.54 -10.3004 4.54  -3.16 0.75 -0.73 0.95 2016.1487 0 NAN                 
HST_NSC_026572  14.1706 4.59 -14.4194 6.32   1.37 1.07  2.83 1.46 2020.2248 0 NAN                 
HST_NSC_006957  16.7266 0.31  11.4566 1.32  -3.17 0.08 -3.92 0.23 2013.5156 0 NAN                 
HST_NSC_026645  17.9025 0.30  -9.8562 0.30   1.50 0.07  1.35 0.07 2017.2146 0 NAN                 
HST_NSC_026506  16.0017 1.63 -12.7183 1.20   1.86 0.26  3.37 0.25 2019.5169 0 NAN                 
HST_NSC_006568  16.7705 1.10  11.7247 1.34  -0.85 0.20 -1.84 0.24 2015.2231 0 NAN                 
HST_NSC_026410  14.7121 0.20 -14.2371 0.08   0.99 0.05  1.28 0.02 2018.5506 0 NAN                 
HST_NSC_026516  16.8818 0.28 -11.6020 0.23   1.02 0.06  0.84 0.05 2018.1344 0 NAN                 
HST_NSC_026595  17.3681 0.72 -10.9298 0.72  -2.04 0.16 -2.01 0.16 2017.9332 0 NAN                 
HST_NSC_036703  16.3899 3.09 -12.3623 3.09  -1.77 0.83 -6.21 0.84 2018.7890 0 NAN                 
HST_NSC_006889  17.6453 0.82  10.5245 0.83  -4.18 0.25  2.43 0.25 2012.7298 0 NAN                 
HST_NSC_029585  15.1785 1.22 -13.9736 1.28   1.00 0.25  2.72 0.27 2017.4510 0 NAN                 
HST_NSC_022671  17.2124 0.41  11.3886 0.55   0.54 0.08  1.59 0.11 2017.3259 0 NAN                 
HST_NSC_008147  17.5802 8.44  10.8670 4.28   4.86 1.10  0.94 0.56 2012.3980 0 NAN                 
HST_NSC_026423  15.5081 0.91 -13.6634 0.77  -0.50 0.21  1.38 0.17 2019.3818 0 NAN                 
HST_NSC_026534  16.3685 1.11 -12.6780 0.43  -0.17 0.23  3.23 0.09 2017.1910 0 NAN                 
HST_NSC_026500  15.8880 0.15 -13.3930 0.14  -1.89 0.03  2.07 0.03 2018.2646 0 NAN                 
HST_NSC_022763  17.2719 0.45  11.7018 0.43   2.22 0.09 -3.16 0.09 2019.0433 0 NAN                 
HST_NSC_029161  15.3590 9.44 -14.1345 4.67   2.34 1.99 -1.40 1.01 2016.4228 0 NAN                 
HST_NSC_026552  17.0910 0.30 -12.0069 0.27  -1.33 0.07 -2.36 0.06 2018.2036 0 NAN                 
HST_NSC_029519  16.8317 1.47 -12.4223 0.50  -0.26 0.34  1.97 0.12 2017.9682 0 NAN                 
HST_NSC_029391  15.6909 0.42 -13.8453 0.88   2.39 0.09  0.73 0.18 2016.9957 0 NAN                 
HST_NSC_026508  16.4836 0.30 -13.1392 0.19   0.52 0.08  0.79 0.06 2020.3959 0 NAN                 
HST_NSC_029401  16.7753 0.79 -12.8273 1.27   2.07 0.18  0.87 0.25 2019.4552 0 NAN                 
HST_NSC_029170  16.4199 1.40 -13.3314 1.21  -1.32 0.79 -2.12 0.76 2020.2009 0 NAN                 
HST_NSC_006837  17.3748 0.36  12.1406 0.34   2.06 0.07  1.38 0.07 2019.5907 0 NAN                 
HST_NSC_026424  16.0367 1.99 -13.9305 2.00   4.56 0.60  6.47 0.60 2019.9271 0 NAN                 
HST_NSC_029174  16.8834 0.77 -13.0542 0.33   0.24 0.17 -2.18 0.08 2018.5122 0 NAN                 
HST_NSC_026501  16.6371 0.26 -13.6383 0.11  -2.17 0.06  0.61 0.03 2018.1583 0 NAN                 
HST_NSC_026515  17.5442 1.73 -12.5089 1.75  -0.52 0.36 -1.01 0.37 2014.4174 0 NAN                 
HST_NSC_026543  17.4047 0.34 -12.8522 0.50   2.26 0.08  0.98 0.11 2017.8847 0 NAN                 
HST_NSC_029505  17.7497 0.82 -12.6933 5.59  -3.67 0.20 -1.90 0.98 2018.3227 0 NAN                 
HST_NSC_029403  17.6409 0.28 -13.0160 0.27   1.53 0.06  0.03 0.06 2017.6350 0 NAN                 
HST_NSC_026479  16.6399 0.47 -14.3216 0.46   0.87 0.10 -0.95 0.10 2018.3680 0 NAN                 
HST_NSC_026509  17.3900 0.37 -13.4572 0.37  -1.56 0.08 -3.80 0.08 2015.9970 0 NAN                 
HST_NSC_000034   2.1843 0.08 -23.2895 0.08  -0.48 0.02  1.75 0.02 2017.9393 1 4057481786652843136 
HST_NSC_041830  14.5725 0.58 -18.4733 0.62   1.16 0.12 -0.56 0.13 2018.3295 2 IRS19NW             
HST_NSC_000033  22.7412 0.10  -7.8518 0.09   7.28 0.03  1.52 0.02 2017.6844 1 4057481752293115648 
HST_NSC_000024 -23.6405 0.08 -12.0684 0.07   2.84 0.02  4.41 0.02 2018.2319 1 4057481790947281536 
HST_NSC_029882  -7.6216 0.18 -28.4695 0.13   2.01 0.04 -0.84 0.03 2018.3923 2 SiO-14              
HST_NSC_000037 -29.7595 0.27   8.4567 0.25   7.47 0.06  6.71 0.05 2017.6628 1 4057481786652854784 
HST_NSC_000023  -2.4435 0.08 -33.0067 0.74   4.43 0.02  8.08 0.15 2018.3278 1 4057481722235386368 
HST_NSC_000036 -36.4645 0.09  -7.9351 0.07  -3.04 0.02  1.45 0.02 2017.9804 1 4057481786652848512 
HST_NSC_000022 -23.6578 0.08 -28.9770 0.07   2.91 0.02  2.65 0.02 2018.0196 1 4057481790954865536 
HST_NSC_010801   1.7632 0.64  40.3025 0.64   2.12 0.15  2.61 0.15 2015.7331 2 SiO-11              
HST_NSC_000852 -26.4149 0.07 -34.4759 0.16   0.17 0.02 -1.72 0.04 2018.4280 2 SiO-16              
HST_NSC_000035 -36.8307 0.13 -23.8992 0.21   2.62 0.03  1.27 0.05 2018.6460 1 4057481786652844160 
HST_NSC_000030  -8.9121 0.11 -44.6053 0.12   1.94 0.02  2.33 0.03 2018.5221 1 4057481717938509312 
HST_NSC_005236  35.2771 0.14  30.7005 0.21   2.57 0.03  2.46 0.05 2018.2828 2 SiO-6               
HST_NSC_000027   8.6595 0.09 -47.2373 0.07   4.94 0.02  6.34 0.02 2018.3420 1 4057481717933358848 
HST_NSC_000007 -31.3008 0.10  36.6837 0.09   2.52 0.03  2.46 0.03 2017.9667 1 4057482027171032832 
HST_NSC_000028 -10.9176 0.07 -48.0885 0.06   3.09 0.02  0.33 0.02 2018.4965 1 4057481717933359360 
HST_NSC_000012  -3.9019 0.11  55.8308 0.25  -1.12 0.03  2.12 0.06 2018.2122 1 4057482031473040768 
HST_NSC_000008 -25.1384 0.11  50.6584 0.10   3.03 0.03  3.32 0.03 2018.0556 1 4057482027171037696 
HST_NSC_000019  26.9424 0.13  49.8466 0.29  -2.31 0.04  4.25 0.07 2018.5612 1 4057482203271729536 
HST_NSC_000040 -32.8875 0.08 -47.3247 0.12   8.10 0.02  2.85 0.03 2018.5386 1 4057481790947275264 
HST_NSC_000018  30.7986 0.13  48.8540 0.09   5.34 0.04  4.99 0.03 2018.6000 1 4057482203271728640 
HST_NSC_000031  -5.0090 0.24 -57.7228 0.27   2.87 0.05  3.89 0.06 2018.6992 1 4057481722235384320 
HST_NSC_000016  42.1596 0.14  44.2980 0.09  -1.42 0.04  3.05 0.03 2018.7477 1 4057482198969726848 
HST_NSC_000039 -49.0139 0.08 -36.7930 0.07  12.49 0.02  5.21 0.02 2018.5210 1 4057481786652839040 
HST_NSC_000013  61.7334 0.14   5.0462 0.09   4.08 0.03  0.49 0.02 2018.2006 1 4057482130250236544 
HST_NSC_000005 -61.3388 0.09 -13.4593 0.07   1.71 0.02 -1.55 0.02 2018.9548 1 4057481992811276544 
HST_NSC_000009 -28.2483 0.13  56.1824 0.12   2.96 0.03  4.40 0.04 2018.0418 1 4057482027171038976 
HST_NSC_000010 -17.1081 0.13  61.3507 0.12   2.68 0.03  1.54 0.03 2018.1100 1 4057482027171041664 
HST_NSC_000038 -59.9043 0.10 -24.2505 0.15   2.81 0.03  4.62 0.04 2018.4558 1 4057481786653520896 
HST_NSC_000015  62.4036 0.13  20.5324 0.09   2.14 0.03  2.22 0.02 2018.3487 1 4057482130250242176 
HST_NSC_000011 -11.0728 0.13  64.9260 0.19   2.08 0.03  3.91 0.05 2017.9264 1 4057482027171043200 
HST_NSC_000017  28.7287 0.16  62.0416 0.11   1.15 0.04  4.25 0.03 2018.2737 1 4057482198969733376 
HST_NSC_000001 -54.7571 0.11 -42.1182 0.08   5.00 0.03  0.66 0.02 2018.8224 1 4057481683573622528 
HST_NSC_000006 -69.6369 0.12  -1.5262 0.09  -0.88 0.03  1.35 0.03 2019.0482 1 4057481992811280768 
HST_NSC_000020 -66.6468 0.10 -22.4246 0.08  -5.76 0.03  3.87 0.02 2018.7815 1 4057481889732059520 
HST_NSC_000025 -63.8746 0.11 -30.5782 0.09   3.39 0.03  3.37 0.03 2018.9126 1 4057481683573626880 
HST_NSC_000032 -10.1306 0.13 -71.8274 0.09  -3.91 0.03  0.19 0.03 2018.4029 1 4057481717933350528 
HST_NSC_000003 -73.8649 0.11 -17.3951 0.14  -3.13 0.03 -2.34 0.04 2018.8250 1 4057481889732060288 
HST_NSC_000021  76.4605 0.17  15.7462 0.18   8.75 0.04  3.01 0.05 2018.4231 1 4057482134552243840 
HST_NSC_000014  79.2926 0.18   7.9856 0.11   2.88 0.04  4.23 0.04 2018.3282 1 4057482130250238208 
HST_NSC_000026   0.5296 0.17 -79.7255 0.12  -2.95 0.04 -0.17 0.04 2018.5186 1 4057481717933348608 
HST_NSC_000029   3.9942 0.32 -83.6174 0.19   6.94 0.11  6.70 0.08 2018.4299 1 4057481717934037760 
HST_NSC_000004 -89.7310 0.18  -6.5657 0.15  -0.70 0.05  2.35 0.06 2019.2685 1 4057481894027446400 

